Compilation of low-energy constraints on 4-fermion operators in the SMEFT

We compile information from low-energy observables sensitive to flavor-conserving 4-fermion operators with two or four leptons. Our analysis includes data from e+e- colliders, neutrino scattering on electron or nucleon targets, atomic parity violation, parity-violating electron scattering, and the decay of pions, neutrons, nuclei and tau leptons. We recast these data as tree-level constraints on 4-fermion operators in the Standard Model Effective Field Theory (SMEFT) where the SM Lagrangian is extended by dimension-6 operators. We allow all independent dimension-6 operators to be simultaneously present with an arbitrary flavor structure. The results are presented as a multi-dimensional likelihood function in the space of dimension-6 Wilson coefficients, which retains information about the correlations. In this form, the results can be readily used to place limits on masses and couplings in a large class of new physics theories.

==> SMEFTlikelihood.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    948480,      18284]
NotebookOptionsPosition[    941065,      18068]
NotebookOutlinePosition[    941424,      18084]
CellTagsIndexPosition[    941381,      18081]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Likelihoods and correlation matrices for the paper \
\[OpenCurlyDoubleQuote]Compilation of low-energy constraints on 4-fermion \
operators in SM EFT\[CloseCurlyDoubleQuote] by Adam Falkowski, Martin \
Gonzalez-Alonso and Kin Mimouni [arXiv:1706.03783]. 

Version 2.0 last modified 2017/06/24  
Change log: 
v.2.0: \[CapitalDelta]Vud parameter removed (marginalized over);  

The up-to-date version of this notebook is available at \
https://www.dropbox.com/s/26nh71oebm4o12k/SMEFTlikelihood.nb?dl=0 \
\>", "Text",
 CellChangeTimes->{{3.705998289727384*^9, 3.705998324980549*^9}, {
  3.705998398609695*^9, 3.705998416160931*^9}, {3.706272140910919*^9, 
  3.706272163844798*^9}, {3.7062721981164217`*^9, 3.7062722040489683`*^9}, {
  3.707048786028907*^9, 3.707048791944367*^9}, {3.707288449435873*^9, 
  3.707288450223865*^9}, {3.70728876920436*^9, 3.707288834113871*^9}}],

Cell[CellGroupData[{

Cell["Likelihood for flavor-generic SMEFT ", "Section",
 CellChangeTimes->{{3.705998512221448*^9, 3.705998522403908*^9}, {
   3.706005847853779*^9, 3.706005849522574*^9}, {3.7060059419792023`*^9, 
   3.70600594305593*^9}, {3.706006901799798*^9, 3.706006910389735*^9}, 
   3.70729408466776*^9}],

Cell[CellGroupData[{

Cell["Wilson coefficients  ", "Subsection",
 CellChangeTimes->{{3.70599852632338*^9, 3.7059985331709423`*^9}, {
  3.705999191233828*^9, 3.705999194862505*^9}}],

Cell["\<\
SMEFT Wilson coefficients are defined at the scale \[Mu]=mZ
In this notebook, notation for the Wilson coefficient is analogous as in the \
paper, see Section 2.1  
For example,   
.) cll1221 stands for [c_{\\ell \\ell}]_{1221}
..) hclu1111 stands for  [\\hat c_{\\ell u}]_{1111}
...) cplq1111 stands for  [c^{(3)}_{\\ell q}]_{1111} 
....) etc \
\>", "Text",
 CellChangeTimes->{{3.705998552137332*^9, 3.7059987033082047`*^9}, 
   3.705999583469534*^9, {3.706000554283752*^9, 3.70600056453045*^9}, {
   3.707289898166658*^9, 3.7072899545242157`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xVecVertex", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Delta]gWeL", ",", "\[Delta]gW\[Mu]L", ",", "\[Delta]gW\[Tau]L", ",", 
     "\[Delta]gZeL", ",", "\[Delta]gZ\[Mu]L", ",", "\[Delta]gZ\[Tau]L", ",", 
     "\[Delta]gZeR", ",", "\[Delta]gZ\[Mu]R", ",", "\[Delta]gZ\[Tau]R", ",", 
     "\[Delta]gZuL", ",", "\[Delta]gZcL", ",", "\[Delta]gZtL", ",", 
     "\[Delta]gZuR", ",", "\[Delta]gZcR", ",", "\[Delta]gZdL", ",", 
     "\[Delta]gZsL", ",", "\[Delta]gZbL", ",", "\[Delta]gZdR", ",", 
     "\[Delta]gZsR", ",", "\[Delta]gZbR", ",", " ", "\[Delta]gWq1R"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xVec4L", "=", 
   RowBox[{"{", 
    RowBox[{
    "cll1111", ",", "cle1111", ",", "cee1111", ",", "cll1221", ",", "cll1122",
      ",", "cle1122", ",", "cle2211", ",", "cee1122", ",", "cll1331", ",", 
     "cll1133", ",", "cle1133", ",", "cle3311", ",", "cee1133", ",", 
     "hcll2222", ",", "cll2332"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xVec2Q2L", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
    "cplq1111", ",", "hceq1111", ",", "hclu1111", ",", "hcld1111", ",", 
     "hceu1111", ",", "hced1111", ",", "\[IndentingNewLine]", "hcplq1122", 
     ",", "clu1122", ",", "hcld1122", ",", "ceq1122", ",", "ceu1122", ",", 
     "hced1122", ",", "\[IndentingNewLine]", "hcplq1133", ",", "cld1133", ",",
      "ceq1133", ",", "ced1133", ",", "\[IndentingNewLine]", "cplq2211", ",", 
     "clq2211", ",", "clu2211", ",", "cld2211", ",", "hceq2211", ",", 
     "\[IndentingNewLine]", "clequ1111", ",", "cledq1111", ",", "cplequ1111", 
     ",", "\[IndentingNewLine]", "\[Epsilon]Pd\[Mu]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xGeneral", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"xVecVertex", ",", "xVec4L", ",", "xVec2Q2L"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nxGeneral", "=", 
  RowBox[{"Length", "[", "xGeneral", "]"}]}]}], "Input",
 CellChangeTimes->{{3.7059991353749933`*^9, 3.705999178991521*^9}, {
  3.705999709014306*^9, 3.7059997186297493`*^9}, {3.7060003891717*^9, 
  3.706000408056303*^9}, {3.706007127634459*^9, 3.706007129498063*^9}, {
  3.707288554835144*^9, 3.7072885562005444`*^9}}],

Cell[BoxData["61"], "Output",
 CellChangeTimes->{{3.705999149488202*^9, 3.705999180298727*^9}, 
   3.705999719050149*^9, 3.706000393785541*^9, 3.7060005717546377`*^9, 
   3.706005701142312*^9, 3.7060071304639883`*^9, 3.70601291854564*^9, 
   3.7060869458083878`*^9, 3.7062705541260643`*^9, 3.707288599478764*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Central values ", "Subsection",
 CellChangeTimes->{{3.7059991234838943`*^9, 3.705999125425898*^9}}],

Cell["Eq. 4.8 in the paper  ", "Text",
 CellChangeTimes->{{3.705999469508514*^9, 3.705999488009945*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x0General", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.009978974814994471`"}], ",", 
     RowBox[{"-", "0.013616594047328973`"}], ",", "0.019455244052270268`", 
     ",", 
     RowBox[{"-", "0.00022814305739873704`"}], ",", "0.00008806828238550837`",
      ",", "0.0001826778208800269`", ",", 
     RowBox[{"-", "0.0003295671522062452`"}], ",", "0.000018373918913248914`",
      ",", "0.0004168698755949379`", ",", 
     RowBox[{"-", "0.007630704834167532`"}], ",", 
     RowBox[{"-", "0.001507300770469963`"}], ",", 
     RowBox[{"-", "0.002681615250460071`"}], ",", "0.013701304737717648`", 
     ",", 
     RowBox[{"-", "0.00347423391505403`"}], ",", 
     RowBox[{"-", "0.0094566000849795`"}], ",", "0.00938135373696939`", ",", 
     "0.0033478342829702497`", ",", "0.03095485409433897`", ",", 
     "0.03412944766639813`", ",", "0.023017286830622766`", ",", 
     RowBox[{"-", "0.013024193548246491`"}], ",", "0.01012388745292868`", ",", 
     RowBox[{"-", "0.0022412214389175623`"}], ",", "0.0020363764604354527`", 
     ",", 
     RowBox[{"-", "0.04824287585081229`"}], ",", "0.0149908000378849`", ",", 
     "0.015189184292576189`", ",", 
     RowBox[{"-", "0.013751398514071853`"}], ",", "0.03360662289566241`", ",",
      "0.015000800348386297`", ",", 
     RowBox[{"-", "0.0006504501594853101`"}], ",", 
     RowBox[{"-", "0.02277287478651032`"}], ",", "0.017123568121186587`", ",", 
     RowBox[{"-", "0.01337449886566218`"}], ",", 
     RowBox[{"-", "0.019044528430806087`"}], ",", "0.029625561883717212`", 
     ",", 
     RowBox[{"-", "0.021644300340359798`"}], ",", "1.035321075354572`", ",", 
     RowBox[{"-", "0.050905972241868346`"}], ",", 
     RowBox[{"-", "0.05254039885633419`"}], ",", 
     RowBox[{"-", "0.010676977776296113`"}], ",", 
     RowBox[{"-", "0.04040851424229285`"}], ",", 
     RowBox[{"-", "0.6094767434670715`"}], ",", "0.02433388610678969`", ",", 
     RowBox[{"-", "3.109540354685417`"}], ",", 
     RowBox[{"-", "0.20905744796641101`"}], ",", 
     RowBox[{"-", "0.8666071478695976`"}], ",", "2.695216471156732`", ",", 
     RowBox[{"-", "0.0857345854687954`"}], ",", 
     RowBox[{"-", "0.013677716354604286`"}], ",", 
     RowBox[{"-", "0.03180478348689963`"}], ",", "0.1811004945222412`", ",", 
     RowBox[{"-", "0.012095298892719186`"}], ",", "0.012767778441483598`", 
     ",", "0.14766646730385516`", ",", "0.246990654274469`", ",", 
     "0.03704468533737356`", ",", 
     RowBox[{"-", "0.0008021223880685639`"}], ",", 
     RowBox[{"-", "0.0007941252749841695`"}], ",", 
     RowBox[{"-", "0.0002430412697905883`"}], ",", "0.0002422984350937248`"}],
     "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.705999242906633*^9, 3.70599924565841*^9}, {
   3.7059997241162453`*^9, 3.705999725747903*^9}, 3.70600059422313*^9, {
   3.706001751844679*^9, 3.706001752181941*^9}, {3.70608723215005*^9, 
   3.706087232447863*^9}, {3.706270954832156*^9, 3.7062709551536617`*^9}, 
   3.707288614843458*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["1 Sigma errors ", "Subsection",
 CellChangeTimes->{{3.705999256604035*^9, 3.705999260459626*^9}}],

Cell["Eq. (4.8) in the paper  ", "Text",
 CellChangeTimes->{{3.705999469508514*^9, 3.705999488009945*^9}, {
  3.706000615112422*^9, 3.706000616032569*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]xGeneral", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.006375605285143036`", ",", "0.005882847112335232`", ",", 
     "0.007920599495040509`", ",", "0.00027740723363844775`", ",", 
     "0.001203799566794703`", ",", "0.000587957096935326`", ",", 
     "0.0002719664325643979`", ",", "0.001356158137953274`", ",", 
     "0.0006205430287225187`", ",", "0.03122203339312104`", ",", 
     "0.0036489507425214573`", ",", "0.037973439381658265`", ",", 
     "0.051094106675093495`", ",", "0.005337013813588629`", ",", 
     "0.04373783398969148`", ",", "0.02844024695161295`", ",", 
     "0.0017008760655040473`", ",", "0.15859207753483237`", ",", 
     "0.04925091256809051`", ",", "0.008761214939564398`", ",", 
     "0.01657513356574262`", ",", "0.003759104016455699`", ",", 
     "0.0021842717231966486`", ",", "0.0038065375315654345`", ",", 
     "0.016306261505186055`", ",", "0.02097104304406385`", ",", 
     "0.022351412588633386`", ",", "0.021795162405466195`", ",", 
     "0.026329489423278733`", ",", "0.013420852683242486`", ",", 
     "0.11292547817359129`", ",", "0.07225029759761689`", ",", 
     "0.0722494218443292`", ",", "0.12161461421069522`", ",", 
     "0.2059111281102561`", ",", "0.022517478456038586`", ",", 
     "0.032458944777380594`", ",", "1.7719647421993923`", ",", 
     "0.11466009880068881`", ",", "0.22784233954185415`", ",", 
     "0.11892455536357956`", ",", "0.20978953794465266`", ",", 
     "0.31958585624012165`", ",", "0.08018842183617086`", ",", 
     "1.3385461801931595`", ",", "0.2833999595281717`", ",", 
     "0.45531298743479265`", ",", "1.3785198028260737`", ",", 
     "0.07964058885991819`", ",", "0.10316170262113225`", ",", 
     "0.05104297576562739`", ",", "0.19553423821694135`", ",", 
     "0.038848451684919356`", ",", "0.07558658194949407`", ",", 
     "0.12364131800085887`", ",", "0.34413531227819705`", ",", 
     "0.4101059490757992`", ",", "0.0007450551195021893`", ",", 
     "0.0007444756328234873`", ",", "0.0019409600874588009`", ",", 
     "0.0014607394214103792`"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7059992822397623`*^9, 3.7059992856877527`*^9}, {
   3.7059997320463867`*^9, 3.705999733092079*^9}, {3.706000622029697*^9, 
   3.706000624055475*^9}, {3.706001776917975*^9, 3.70600177719031*^9}, {
   3.706087295827744*^9, 3.7060872960848513`*^9}, {3.706270933375976*^9, 
   3.706270933665123*^9}, 3.707288626632784*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Correlation matrix ", "Subsection",
 CellChangeTimes->{{3.705998883839656*^9, 3.705998886499888*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]General", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.9999999999999998`", ",", 
       RowBox[{"-", "0.11896366058073654`"}], ",", 
       RowBox[{"-", "0.6315582439613135`"}], ",", 
       RowBox[{"-", "0.10367054020760763`"}], ",", 
       RowBox[{"-", "0.04178396650545961`"}], ",", "0.005902660917357686`", 
       ",", "0.07677954303871853`", ",", 
       RowBox[{"-", "0.06390052547171499`"}], ",", 
       RowBox[{"-", "0.040882998671974535`"}], ",", 
       RowBox[{"-", "0.01863306980874168`"}], ",", 
       RowBox[{"-", "0.003199565015845489`"}], ",", "0.0009686941231684876`", 
       ",", 
       RowBox[{"-", "0.026644034179985336`"}], ",", "0.007315778124838545`", 
       ",", 
       RowBox[{"-", "0.016546493991032366`"}], ",", 
       RowBox[{"-", "0.02833894655854113`"}], ",", "0.02162688294082509`", 
       ",", 
       RowBox[{"-", "0.04599927042986598`"}], ",", 
       RowBox[{"-", "0.03226407856591424`"}], ",", "0.0036881705454147734`", 
       ",", 
       RowBox[{"-", "1.1146810427165126`*^-12"}], ",", 
       "0.0036726401573181056`", ",", 
       RowBox[{"-", "0.009591191148227384`"}], ",", 
       RowBox[{"-", "0.001696386127561577`"}], ",", "0.6961445534706706`", 
       ",", "0.03446341867410646`", ",", "0.030275952471042606`", ",", 
       RowBox[{"-", "0.030952345503448497`"}], ",", 
       RowBox[{"-", "0.497682845675157`"}], ",", "0.20464909621996444`", ",", 
       
       RowBox[{"-", "0.02416465436976142`"}], ",", "0.0002527877342503214`", 
       ",", 
       RowBox[{"-", "0.00017962481100189934`"}], ",", 
       RowBox[{"-", "0.00021669987712056004`"}], ",", 
       RowBox[{"-", "0.011670769073867894`"}], ",", 
       RowBox[{"-", "0.5064659115657463`"}], ",", "0.2007935914925486`", ",", 
       
       RowBox[{"-", "0.017062283592164842`"}], ",", "0.0172991119403191`", 
       ",", "0.03720603401192297`", ",", 
       RowBox[{"-", "0.07048852609982557`"}], ",", 
       RowBox[{"-", "0.005297499968056382`"}], ",", 
       RowBox[{"-", "0.00006133432468340416`"}], ",", 
       "0.00022814435312361615`", ",", "0.017235247721052244`", ",", 
       RowBox[{"-", "0.0002130686355986666`"}], ",", 
       RowBox[{"-", "0.00005016124904744519`"}], ",", 
       RowBox[{"-", "0.04460362227339699`"}], ",", 
       RowBox[{"-", "0.0004235659597719635`"}], ",", 
       "0.00010012595224199574`", ",", 
       RowBox[{"-", "0.00001375565428035099`"}], ",", 
       "0.00033619173280298405`", ",", 
       RowBox[{"-", "0.06207991662987295`"}], ",", 
       RowBox[{"-", "0.013741201141971141`"}], ",", 
       RowBox[{"-", "0.013389480347268556`"}], ",", 
       RowBox[{"-", "0.04394738293755082`"}], ",", 
       RowBox[{"-", "0.016113482560987036`"}], ",", 
       RowBox[{"-", "5.253044555700938`*^-9"}], ",", 
       RowBox[{"-", "5.2574402411225315`*^-9"}], ",", 
       RowBox[{"-", "2.2339259111887778`*^-12"}], ",", 
       "0.05287865398576651`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.11896366058046556`"}], ",", "0.9999999999999998`", ",", 
       RowBox[{"-", "0.5550495992913229`"}], ",", 
       RowBox[{"-", "0.11207482799350744`"}], ",", 
       RowBox[{"-", "0.04527785247685948`"}], ",", "0.006321438269480541`", 
       ",", "0.08306592934882605`", ",", 
       RowBox[{"-", "0.0691255283748536`"}], ",", 
       RowBox[{"-", "0.04416124757796042`"}], ",", 
       RowBox[{"-", "0.020744091278878968`"}], ",", 
       RowBox[{"-", "0.00327609710201894`"}], ",", "0.0010443042570637189`", 
       ",", 
       RowBox[{"-", "0.029771345478830504`"}], ",", "0.008188754386242982`", 
       ",", 
       RowBox[{"-", "0.018448865851286547`"}], ",", 
       RowBox[{"-", "0.03184689257082604`"}], ",", "0.023314940580262074`", 
       ",", 
       RowBox[{"-", "0.05142732039879972`"}], ",", 
       RowBox[{"-", "0.036198107676738846`"}], ",", "0.003927369613202045`", 
       ",", "6.02534080972382`*^-13", ",", "0.0039663786429331395`", ",", 
       RowBox[{"-", "0.010372190629505562`"}], ",", 
       RowBox[{"-", "0.0018293828477802371`"}], ",", "0.6285169927107244`", 
       ",", 
       RowBox[{"-", "0.29357787057529444`"}], ",", 
       RowBox[{"-", "0.2508680183855877`"}], ",", "0.25734188210235104`", ",", 
       RowBox[{"-", "0.1689105273691713`"}], ",", 
       RowBox[{"-", "0.7681764472154278`"}], ",", "0.09146528775218302`", ",",
        "0.0002737203995502006`", ",", 
       RowBox[{"-", "0.00019433697381862302`"}], ",", 
       RowBox[{"-", "0.00023425448635835968`"}], ",", "0.09259546101715138`", 
       ",", "0.1320326334022483`", ",", 
       RowBox[{"-", "0.018461014248276893`"}], ",", "0.010975077598717124`", 
       ",", "0.01931346778135325`", ",", "0.04158332044956281`", ",", 
       RowBox[{"-", "0.012473656951088367`"}], ",", 
       RowBox[{"-", "0.04349344602578704`"}], ",", 
       RowBox[{"-", "0.000060311431810052524`"}], ",", 
       "0.0002574266720977369`", ",", 
       RowBox[{"-", "0.0033904831611956455`"}], ",", 
       RowBox[{"-", "0.0002373536342170754`"}], ",", 
       RowBox[{"-", "0.00004842469107463735`"}], ",", "0.006448477636367468`",
        ",", 
       RowBox[{"-", "0.0004540215900439957`"}], ",", 
       "0.00011129942847362985`", ",", 
       RowBox[{"-", "9.553487521544209`*^-6"}], ",", "0.000359837737303021`", 
       ",", "0.4782390968273276`", ",", 
       RowBox[{"-", "0.04470591368643954`"}], ",", 
       RowBox[{"-", "0.0868718539533301`"}], ",", 
       RowBox[{"-", "0.03621423249901213`"}], ",", 
       RowBox[{"-", "0.03116457199284505`"}], ",", 
       RowBox[{"-", "2.7838360173058244`*^-8"}], ",", 
       RowBox[{"-", "2.7861933270782944`*^-8"}], ",", 
       RowBox[{"-", "5.519209313824115`*^-12"}], ",", 
       RowBox[{"-", "0.35760316704661177`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.6315582439614963`"}], ",", 
       RowBox[{"-", "0.5550495992911333`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.09726441641927887`"}], ",", 
       RowBox[{"-", "0.037168555053769245`"}], ",", "0.007403798903479743`", 
       ",", "0.06958975026838496`", ",", 
       RowBox[{"-", "0.059051189777519095`"}], ",", 
       RowBox[{"-", "0.03898833010186662`"}], ",", "0.014245301075726753`", 
       ",", 
       RowBox[{"-", "0.010954099825076261`"}], ",", "0.0010084458935205487`", 
       ",", "0.022826201245954227`", ",", 
       RowBox[{"-", "0.005211607778794006`"}], ",", "0.014125706581715667`", 
       ",", "0.027021552822046123`", ",", "0.0225143734948945`", ",", 
       "0.03855028549916982`", ",", "0.026781179165417012`", ",", 
       "0.006004839191312238`", ",", "4.739797465040321`*^-13", ",", 
       "0.003602963517500836`", ",", 
       RowBox[{"-", "0.00886192088672819`"}], ",", 
       RowBox[{"-", "0.001769794162142949`"}], ",", 
       RowBox[{"-", "0.8943602483076512`"}], ",", "0.16258510017816805`", ",",
        "0.13964652547670214`", ",", 
       RowBox[{"-", "0.14322686339295468`"}], ",", "0.46000717285663795`", 
       ",", "0.5802962710292615`", ",", 
       RowBox[{"-", "0.06881445860419072`"}], ",", "0.00021824276042514237`", 
       ",", 
       RowBox[{"-", "0.00015794354797891462`"}], ",", 
       RowBox[{"-", "0.00020254167361333523`"}], ",", 
       RowBox[{"-", "0.05226967250685517`"}], ",", "0.41348586502098333`", 
       ",", 
       RowBox[{"-", "0.12938266373081683`"}], ",", "0.00981793657770848`", 
       ",", 
       RowBox[{"-", "0.014545077379244771`"}], ",", 
       RowBox[{"-", "0.03102725983662658`"}], ",", "0.04867469959174412`", 
       ",", "0.010157916952518407`", ",", 
       RowBox[{"-", "0.00032072010506195065`"}], ",", 
       RowBox[{"-", "0.000244188888206394`"}], ",", 
       RowBox[{"-", "0.01021999473870008`"}], ",", "0.00009231209800943778`", 
       ",", 
       RowBox[{"-", "0.000302002568628598`"}], ",", "0.02835214185677783`", 
       ",", 
       RowBox[{"-", "0.0005697345151283603`"}], ",", 
       RowBox[{"-", "0.000019188393730989886`"}], ",", 
       RowBox[{"-", "0.0002168541812672847`"}], ",", 
       "0.00047245829965466294`", ",", 
       RowBox[{"-", "0.2799429585884527`"}], ",", "0.028852061285133707`", 
       ",", "0.055044099295552734`", ",", "0.02903207327524575`", ",", 
       "0.019011705546031463`", ",", "1.784465041657075`*^-8", ",", 
       "1.785972608083064`*^-8", ",", "4.311959778251415`*^-12", ",", 
       "0.2121362819402909`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.10367054020761957`"}], ",", 
       RowBox[{"-", "0.1120748279934637`"}], ",", 
       RowBox[{"-", "0.09726441641929809`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.0840924980904826`"}], ",", 
       RowBox[{"-", "0.06695740644472394`"}], ",", "0.14948649646330078`", 
       ",", 
       RowBox[{"-", "0.03652403638800604`"}], ",", "0.03594747432773085`", 
       ",", "0.019281107986952675`", ",", "0.07133522432749043`", ",", 
       RowBox[{"-", "0.01612938213428752`"}], ",", "0.026636504643566906`", 
       ",", "0.0808719897167841`", ",", "0.015415214690722328`", ",", 
       "0.029606706641186222`", ",", 
       RowBox[{"-", "0.3601015542296204`"}], ",", "0.04697618169330867`", ",",
        "0.03314787632001258`", ",", 
       RowBox[{"-", "0.34447206901894184`"}], ",", 
       RowBox[{"-", "7.61704707321183`*^-14"}], ",", 
       RowBox[{"-", "0.09267075752148385`"}], ",", "0.04279385316813872`", 
       ",", "0.08123940791192728`", ",", 
       RowBox[{"-", "0.16193540718750277`"}], ",", "0.06444936739776742`", 
       ",", "0.02664647837765463`", ",", 
       RowBox[{"-", "0.029574838409796772`"}], ",", "0.05536339772058093`", 
       ",", 
       RowBox[{"-", "0.21330298326135466`"}], ",", "0.02368346873319242`", 
       ",", "0.003424445378380187`", ",", 
       RowBox[{"-", "0.004027653050132734`"}], ",", "0.0021826616683293457`", 
       ",", 
       RowBox[{"-", "0.01122442106609624`"}], ",", 
       RowBox[{"-", "0.126986740063292`"}], ",", 
       RowBox[{"-", "0.022588356789371284`"}], ",", 
       RowBox[{"-", "0.006871662840476484`"}], ",", 
       RowBox[{"-", "0.019550179162818117`"}], ",", 
       RowBox[{"-", "0.03693191345715347`"}], ",", "0.018826313120890503`", 
       ",", "0.03540097199756181`", ",", "0.004483920241438511`", ",", 
       "0.0026292343758168813`", ",", 
       RowBox[{"-", "0.005217409850586363`"}], ",", 
       RowBox[{"-", "0.0003616035948112896`"}], ",", "0.004141388982476103`", 
       ",", "0.0018745237225480174`", ",", "0.02604652893068698`", ",", 
       "0.008233253668785872`", ",", "0.02085249907925083`", ",", 
       RowBox[{"-", "0.022642429307504344`"}], ",", 
       RowBox[{"-", "0.07262571303005157`"}], ",", "0.02068450622421416`", 
       ",", "0.031308858040922`", ",", "0.04162762192878321`", ",", 
       "0.01835520806024893`", ",", "1.1358798028877088`*^-8", ",", 
       "1.136840894970793`*^-8", ",", "2.4456535557129837`*^-12", ",", 
       "0.059611523220240145`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.041783966505513165`"}], ",", 
       RowBox[{"-", "0.0452778524768668`"}], ",", 
       RowBox[{"-", "0.03716855505372746`"}], ",", 
       RowBox[{"-", "0.08409249809047538`"}], ",", "0.9999999999999998`", ",",
        "0.06312413655605552`", ",", 
       RowBox[{"-", "0.036535667844871535`"}], ",", "0.9131742571954408`", 
       ",", 
       RowBox[{"-", "0.037880448014378995`"}], ",", "0.0015159762906683512`", 
       ",", 
       RowBox[{"-", "0.018958447791045146`"}], ",", "0.0029341284913012126`", 
       ",", "0.004697219928177275`", ",", 
       RowBox[{"-", "0.007255676416812605`"}], ",", "0.002999840370556362`", 
       ",", "0.007571132398534211`", ",", "0.06550680126679573`", ",", 
       "0.007099385222435956`", ",", "0.004554648547191657`", ",", 
       "0.03617965215341466`", ",", "7.204467980059306`*^-14", ",", 
       "0.00933417072037877`", ",", 
       RowBox[{"-", "0.0022599215705242466`"}], ",", 
       RowBox[{"-", "0.008578349903429787`"}], ",", 
       RowBox[{"-", "0.06534405795729939`"}], ",", 
       RowBox[{"-", "0.04882485954862118`"}], ",", 
       RowBox[{"-", "0.03661263182857221`"}], ",", "0.04015584850203888`", 
       ",", "0.08839222780094744`", ",", 
       RowBox[{"-", "0.08357042825226112`"}], ",", "0.010169534780747174`", 
       ",", 
       RowBox[{"-", "0.0005714183500754164`"}], ",", "0.0003833312776886776`",
        ",", 
       RowBox[{"-", "0.0001293990088476295`"}], ",", "0.0070492303580984`", 
       ",", 
       RowBox[{"-", "0.0498064479314423`"}], ",", 
       RowBox[{"-", "0.010791188117272362`"}], ",", "0.00014868856613311696`",
        ",", 
       RowBox[{"-", "0.0023703423396404483`"}], ",", 
       RowBox[{"-", "0.0059099799891502`"}], ",", "0.005577085830521259`", 
       ",", "0.0038084322559758486`", ",", "0.00025007277230182763`", ",", 
       RowBox[{"-", "0.00045649545850226915`"}], ",", 
       RowBox[{"-", "0.0017965899424349982`"}], ",", "0.000416986420380089`", 
       ",", "0.00022970985403682385`", ",", "0.0026609661150555214`", ",", 
       RowBox[{"-", "0.002295206907763499`"}], ",", 
       RowBox[{"-", "0.0019041256782734736`"}], ",", 
       RowBox[{"-", "0.0035237935480470508`"}], ",", "0.0021589548292032935`",
        ",", "0.17367663179585607`", ",", 
       RowBox[{"-", "0.007080566019993638`"}], ",", 
       RowBox[{"-", "0.019209224204892426`"}], ",", "0.010691549304414731`", 
       ",", "0.01383473885045151`", ",", 
       RowBox[{"-", "9.466784695012742`*^-9"}], ",", 
       RowBox[{"-", "9.474811205628964`*^-9"}], ",", 
       RowBox[{"-", "1.6019288980801717`*^-12"}], ",", 
       RowBox[{"-", "0.2024460843381384`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.005902660917351743`", ",", "0.00632143826947917`", ",", 
       "0.00740379890348446`", ",", 
       RowBox[{"-", "0.06695740644472377`"}], ",", "0.06312413655605636`", 
       ",", "1.0000000000000002`", ",", "0.02342410610082962`", ",", 
       RowBox[{"-", "0.028591798111665276`"}], ",", "0.4093364874826323`", 
       ",", 
       RowBox[{"-", "0.00769422441219192`"}], ",", 
       RowBox[{"-", "0.022872443552902428`"}], ",", "0.003087515815723223`", 
       ",", 
       RowBox[{"-", "0.006889825262750752`"}], ",", "0.005532376310650185`", 
       ",", 
       RowBox[{"-", "0.004340541909236176`"}], ",", 
       RowBox[{"-", "0.002753774353991315`"}], ",", "0.06893129784475648`", 
       ",", 
       RowBox[{"-", "0.013395132159436019`"}], ",", 
       RowBox[{"-", "0.009984959530911719`"}], ",", "0.009761894629040976`", 
       ",", "3.497698508754481`*^-14", ",", "0.004054801430446085`", ",", 
       RowBox[{"-", "0.004733003011392527`"}], ",", 
       RowBox[{"-", "0.003002738546126719`"}], ",", "0.009177033322663706`", 
       ",", 
       RowBox[{"-", "0.007386232339361717`"}], ",", 
       RowBox[{"-", "0.00651278593045465`"}], ",", "0.0055434725558858935`", 
       ",", "0.001250150084130261`", ",", "0.014347229026319927`", ",", 
       RowBox[{"-", "0.006680945825459862`"}], ",", 
       RowBox[{"-", "0.010028607476819324`"}], ",", "0.009039298912977807`", 
       ",", "0.005978013720885191`", ",", "0.0009337340013071862`", ",", 
       "0.008511702809257185`", ",", 
       RowBox[{"-", "0.0003928013471756488`"}], ",", "0.002088726245126752`", 
       ",", "0.00525382231550623`", ",", "0.010737020189296271`", ",", 
       RowBox[{"-", "0.004629384429355021`"}], ",", 
       RowBox[{"-", "0.01062574836850012`"}], ",", "0.0010175582357507486`", 
       ",", 
       RowBox[{"-", "0.000188283514096558`"}], ",", 
       RowBox[{"-", "0.0027852097589322884`"}], ",", 
       "0.00046870912960320126`", ",", "0.000942264607552817`", ",", 
       "0.001190192406014916`", ",", 
       RowBox[{"-", "0.0001375940021839209`"}], ",", 
       RowBox[{"-", "0.0017708688758388772`"}], ",", 
       RowBox[{"-", "0.002588063077537484`"}], ",", "0.00035988819225918486`",
        ",", "0.014236421396521997`", ",", 
       RowBox[{"-", "0.00652399654431077`"}], ",", 
       RowBox[{"-", "0.007734513585343472`"}], ",", 
       RowBox[{"-", "0.011979591367126426`"}], ",", 
       RowBox[{"-", "0.006539580222242409`"}], ",", 
       RowBox[{"-", "3.303384823894826`*^-9"}], ",", 
       RowBox[{"-", "3.306181509656107`*^-9"}], ",", 
       RowBox[{"-", "6.731711415954747`*^-13"}], ",", 
       RowBox[{"-", "0.016152145839935385`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0767795430387398`", ",", "0.08306592934879821`", ",", 
       "0.06958975026839292`", ",", "0.14948649646330098`", ",", 
       RowBox[{"-", "0.03653566784486604`"}], ",", "0.023424106100829768`", 
       ",", "1.`", ",", 
       RowBox[{"-", "0.0648139252011183`"}], ",", 
       RowBox[{"-", "0.036231791671515565`"}], ",", 
       RowBox[{"-", "0.009587689739308267`"}], ",", "0.06364035038782932`", 
       ",", 
       RowBox[{"-", "0.015121138934294048`"}], ",", 
       RowBox[{"-", "0.012593526344005707`"}], ",", "0.10474852262716652`", 
       ",", 
       RowBox[{"-", "0.009113526731183355`"}], ",", 
       RowBox[{"-", "0.009579650401150877`"}], ",", 
       RowBox[{"-", "0.33759170603231786`"}], ",", 
       RowBox[{"-", "0.021440945114753716`"}], ",", 
       RowBox[{"-", "0.015177477675264742`"}], ",", 
       RowBox[{"-", "0.37770814869048436`"}], ",", 
       RowBox[{"-", "1.429952251597472`*^-14"}], ",", 
       RowBox[{"-", "0.07672870306550429`"}], ",", 
       RowBox[{"-", "0.0482161445948985`"}], ",", "0.08340203898005571`", ",",
        "0.11997591315412055`", ",", 
       RowBox[{"-", "0.018280554231266437`"}], ",", 
       RowBox[{"-", "0.04082787405707771`"}], ",", "0.044428357078172824`", 
       ",", 
       RowBox[{"-", "0.06666488591705619`"}], ",", "0.15508816166942133`", 
       ",", 
       RowBox[{"-", "0.02093358739122748`"}], ",", "0.004329557509633984`", 
       ",", 
       RowBox[{"-", "0.003499684874572529`"}], ",", "0.0021264656179688043`", 
       ",", "0.007198115918833164`", ",", "0.09235987853476556`", ",", 
       "0.018139034446853507`", ",", "0.0016280313014898806`", ",", 
       "0.0049280736862341`", ",", "0.019612002134048435`", ",", 
       RowBox[{"-", "0.014592923413797578`"}], ",", 
       RowBox[{"-", "0.01362390751797214`"}], ",", "0.0006964313934457593`", 
       ",", "0.0038760920387421755`", ",", "0.004427036154429045`", ",", 
       RowBox[{"-", "0.0025707876426932317`"}], ",", "0.0006510277090633596`",
        ",", 
       RowBox[{"-", "0.006345902396696799`"}], ",", "0.025472290121863875`", 
       ",", "0.014806341805179292`", ",", "0.030055985955906583`", ",", 
       RowBox[{"-", "0.023081438849008904`"}], ",", "0.03545929660564713`", 
       ",", 
       RowBox[{"-", "0.011000824943222022`"}], ",", 
       RowBox[{"-", "0.014729856148762908`"}], ",", 
       RowBox[{"-", "0.01898547865141684`"}], ",", 
       RowBox[{"-", "0.009685928482413526`"}], ",", 
       RowBox[{"-", "5.005433048990383`*^-9"}], ",", 
       RowBox[{"-", "5.0096661712150545`*^-9"}], ",", 
       RowBox[{"-", "1.1204969898227318`*^-12"}], ",", 
       RowBox[{"-", "0.02252331766852177`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0639005254717669`"}], ",", 
       RowBox[{"-", "0.06912552837485265`"}], ",", 
       RowBox[{"-", "0.05905118977748395`"}], ",", 
       RowBox[{"-", "0.03652403638799906`"}], ",", "0.9131742571954381`", ",", 
       RowBox[{"-", "0.028591798111666254`"}], ",", 
       RowBox[{"-", "0.06481392520112433`"}], ",", "0.9999999999999998`", ",",
        "0.03661559264799988`", ",", "0.01021386893071149`", ",", 
       RowBox[{"-", "0.0009607728860634788`"}], ",", "0.0005380534138305864`",
        ",", "0.01378130609507497`", ",", 
       RowBox[{"-", "0.014255753969913791`"}], ",", "0.00870910744900876`", 
       ",", "0.013466608610913066`", ",", "0.012012479397277665`", ",", 
       "0.023998531174363617`", ",", "0.016895367957158895`", ",", 
       "0.03356314730415192`", ",", "4.1680316264830475`*^-14", ",", 
       "0.007201938311198279`", ",", "0.0017526058812015223`", ",", 
       RowBox[{"-", "0.007293306838314548`"}], ",", 
       RowBox[{"-", "0.09984608608386368`"}], ",", 
       RowBox[{"-", "0.03541529860322122`"}], ",", 
       RowBox[{"-", "0.022923154245590105`"}], ",", "0.028723943655224567`", 
       ",", "0.09775421440614987`", ",", 
       RowBox[{"-", "0.1304125936817005`"}], ",", "0.015577772851119965`", 
       ",", 
       RowBox[{"-", "0.0003770226017215796`"}], ",", "0.0004957630566405755`",
        ",", 
       RowBox[{"-", "0.0001627588917767825`"}], ",", "0.0045544500590107406`",
        ",", 
       RowBox[{"-", "0.07766184767937759`"}], ",", 
       RowBox[{"-", "0.01446205351121695`"}], ",", 
       RowBox[{"-", "0.002025143662061558`"}], ",", 
       RowBox[{"-", "0.008876494092273209`"}], ",", 
       RowBox[{"-", "0.01950894810457238`"}], ",", "0.012546375632564328`", 
       ",", "0.0165390682818655`", ",", 
       RowBox[{"-", "0.0006848402824731206`"}], ",", 
       RowBox[{"-", "0.0003762000248341059`"}], ",", "0.0004516403875721176`",
        ",", "0.00005595356680500136`", ",", 
       RowBox[{"-", "0.000636753409383771`"}], ",", "0.002372940420109743`", 
       ",", 
       RowBox[{"-", "0.0025900817277256885`"}], ",", 
       RowBox[{"-", "0.0005658870202857971`"}], ",", 
       RowBox[{"-", "0.0017050252253645079`"}], ",", "0.002216103896522919`", 
       ",", "0.14555320711538697`", ",", "0.0013563299768831957`", ",", 
       RowBox[{"-", "0.007933870248201618`"}], ",", "0.02559044111476114`", 
       ",", "0.02303452629530525`", ",", 
       RowBox[{"-", "4.956811282005234`*^-9"}], ",", 
       RowBox[{"-", "4.961020261813488`*^-9"}], ",", 
       RowBox[{"-", "6.709087292730865`*^-13"}], ",", 
       RowBox[{"-", "0.17466011930168815`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.04088299867197838`"}], ",", 
       RowBox[{"-", "0.04416124757794478`"}], ",", 
       RowBox[{"-", "0.038988330101874344`"}], ",", "0.03594747432773086`", 
       ",", 
       RowBox[{"-", "0.0378804480143822`"}], ",", "0.4093364874826321`", ",", 
       
       RowBox[{"-", "0.03623179167151505`"}], ",", "0.03661559264799665`", 
       ",", "1.0000000000000002`", ",", "0.01076742408843047`", ",", 
       "0.015476745061430732`", ",", 
       RowBox[{"-", "0.0020301200823709038`"}], ",", "0.012385171755172206`", 
       ",", 
       RowBox[{"-", "0.009144611080883575`"}], ",", "0.007773154386895331`", 
       ",", "0.009747753991937426`", ",", 
       RowBox[{"-", "0.04532407942524203`"}], ",", "0.02246362292401074`", 
       ",", "0.0161961583449231`", ",", "0.003512357110292221`", ",", 
       RowBox[{"-", "2.375691184046611`*^-14"}], ",", 
       RowBox[{"-", "0.0006555154477520743`"}], ",", "0.0038624757214763767`",
        ",", 
       RowBox[{"-", "0.00011212784696592744`"}], ",", 
       RowBox[{"-", "0.06383412814053173`"}], ",", "0.01616372313450942`", 
       ",", "0.014873150793219611`", ",", 
       RowBox[{"-", "0.014280875790872996`"}], ",", "0.02807548596075838`", 
       ",", 
       RowBox[{"-", "0.08486272617311745`"}], ",", "0.0034282834559293436`", 
       ",", 
       RowBox[{"-", "0.00955361011854251`"}], ",", "0.011166684351338985`", 
       ",", "0.00605299639419068`", ",", 
       RowBox[{"-", "0.004240765300377324`"}], ",", 
       RowBox[{"-", "0.05050344154914611`"}], ",", 
       RowBox[{"-", "0.008147344690400916`"}], ",", 
       RowBox[{"-", "0.002531660684841066`"}], ",", 
       RowBox[{"-", "0.008556857209894134`"}], ",", 
       RowBox[{"-", "0.018117378833689933`"}], ",", "0.010143821472201314`", 
       ",", "0.01639743517990851`", ",", 
       RowBox[{"-", "0.0009575282180634007`"}], ",", 
       RowBox[{"-", "0.000011921756467590311`"}], ",", 
       "0.001979974783053319`", ",", 
       RowBox[{"-", "0.00029876612042097707`"}], ",", 
       RowBox[{"-", "0.0008882291393355274`"}], ",", "0.0005679589109513235`",
        ",", 
       RowBox[{"-", "0.0007109760882142128`"}], ",", "0.0010863870775083132`",
        ",", "0.001314632469852192`", ",", "0.0004355235452723914`", ",", 
       RowBox[{"-", "0.028920041048126337`"}], ",", "0.010493318025213322`", 
       ",", "0.014021634986384203`", ",", "0.020024355486982278`", ",", 
       "0.010042097102697158`", ",", "5.3052529049512225`*^-9", ",", 
       "5.309742143151603`*^-9", ",", "1.1304203712016304`*^-12", ",", 
       "0.02452823404637483`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.018633069807903146`"}], ",", 
       RowBox[{"-", "0.020744091278584884`"}], ",", "0.014245301074928367`", 
       ",", "0.01928110798685306`", ",", "0.001515976290602525`", ",", 
       RowBox[{"-", "0.0076942244121963104`"}], ",", 
       RowBox[{"-", "0.00958768973921091`"}], ",", "0.010213868930623572`", 
       ",", "0.010767424088388933`", ",", "0.9999999999999999`", ",", 
       RowBox[{"-", "0.06430312471935715`"}], ",", 
       RowBox[{"-", "0.0005471700857773489`"}], ",", "0.726959709323342`", 
       ",", "0.05839314557043857`", ",", "0.787846291596795`", ",", 
       RowBox[{"-", "0.06353791013324007`"}], ",", 
       RowBox[{"-", "0.012216016501805182`"}], ",", "0.7616618810505685`", 
       ",", 
       RowBox[{"-", "0.11586704795544131`"}], ",", 
       RowBox[{"-", "0.0004344065360798919`"}], ",", 
       "2.287283066732663`*^-13", ",", 
       RowBox[{"-", "0.0009848168574574361`"}], ",", "0.001521703815997217`", 
       ",", "0.0006574933775349063`", ",", 
       RowBox[{"-", "0.02953879201964399`"}], ",", "0.0065072876917376685`", 
       ",", "0.005431712226998406`", ",", 
       RowBox[{"-", "0.0055039584806854305`"}], ",", "0.014195959528753499`", 
       ",", 
       RowBox[{"-", "0.0008893610225306567`"}], ",", 
       "0.00006519941537803401`", ",", 
       RowBox[{"-", "1.5096819565843133`*^-6"}], ",", 
       "0.000015342720457298173`", ",", "0.00003415827742533987`", ",", 
       RowBox[{"-", "0.001879206079854355`"}], ",", 
       RowBox[{"-", "0.0008176058239647462`"}], ",", 
       RowBox[{"-", "0.10337541230439551`"}], ",", 
       RowBox[{"-", "0.028239607345381827`"}], ",", 
       RowBox[{"-", "0.599636452394139`"}], ",", 
       RowBox[{"-", "0.7063229581907456`"}], ",", "0.5997572229704886`", ",", 
       "0.6970304009696754`", ",", "0.003688402923727994`", ",", 
       "0.0033090947296160263`", ",", "0.009583377911587062`", ",", 
       RowBox[{"-", "0.0026005959972496503`"}], ",", "0.003313903088117877`", 
       ",", "0.010872227433519918`", ",", 
       RowBox[{"-", "0.000033842952182718644`"}], ",", 
       "0.00017366054896725725`", ",", "0.0002735086476778556`", ",", 
       RowBox[{"-", "7.524597128943`*^-6"}], ",", 
       RowBox[{"-", "0.09300239236702525`"}], ",", "0.8694670968952872`", ",",
        "0.6021089003113134`", ",", "0.7017811294063186`", ",", 
       "0.2479991481374333`", ",", "1.234972592926956`*^-7", ",", 
       "1.2360182604076441`*^-7", ",", "2.4447197928350757`*^-11", ",", 
       "0.007253887779486337`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0031995650158801667`"}], ",", 
       RowBox[{"-", "0.0032760971019984396`"}], ",", 
       RowBox[{"-", "0.010954099825063545`"}], ",", "0.07133522432748765`", 
       ",", 
       RowBox[{"-", "0.018958447791041992`"}], ",", 
       RowBox[{"-", "0.02287244355290021`"}], ",", "0.06364035038782619`", 
       ",", 
       RowBox[{"-", "0.0009607728860618794`"}], ",", "0.015476745061430196`", 
       ",", 
       RowBox[{"-", "0.06430312471948726`"}], ",", "0.9999999999999998`", ",", 
       RowBox[{"-", "0.005066812306676096`"}], ",", "0.028122957261107015`", 
       ",", "0.32552994152511044`", ",", 
       RowBox[{"-", "0.037465801811150286`"}], ",", "0.1024022849402221`", 
       ",", 
       RowBox[{"-", "0.11312069931961014`"}], ",", "0.034528033134335424`", 
       ",", "0.026667601653995548`", ",", 
       RowBox[{"-", "0.1468389196552172`"}], ",", 
       RowBox[{"-", "1.5261848046409803`*^-13"}], ",", 
       RowBox[{"-", "0.010017770320018835`"}], ",", "0.00009334911384860691`",
        ",", "0.009656521888800448`", ",", 
       RowBox[{"-", "0.004865866625710637`"}], ",", "0.003980768458549832`", 
       ",", "0.0004989321321921667`", ",", 
       RowBox[{"-", "0.0002558012077280752`"}], ",", 
       RowBox[{"-", "0.00036781225986901684`"}], ",", 
       RowBox[{"-", "0.015969522730057716`"}], ",", "0.0016262895385639952`", 
       ",", "0.0004969158353181961`", ",", 
       RowBox[{"-", "0.0004087819976901098`"}], ",", 
       "0.00023218996434357016`", ",", 
       RowBox[{"-", "0.0004494877207880946`"}], ",", 
       RowBox[{"-", "0.009418099006843235`"}], ",", 
       RowBox[{"-", "0.01199671050336986`"}], ",", 
       RowBox[{"-", "0.007856540911609889`"}], ",", "0.002687613128029247`", 
       ",", 
       RowBox[{"-", "0.0187388023516431`"}], ",", 
       RowBox[{"-", "0.0037487856167543686`"}], ",", "0.014390242810730713`", 
       ",", 
       RowBox[{"-", "0.010190231194562343`"}], ",", "0.0038970623392564734`", 
       ",", 
       RowBox[{"-", "0.005186850254923666`"}], ",", "0.0016397353760945754`", 
       ",", 
       RowBox[{"-", "0.007949976520883306`"}], ",", "0.009810102712138906`", 
       ",", "0.010495933254773538`", ",", "0.00529301690985741`", ",", 
       "0.01021771472740902`", ",", 
       RowBox[{"-", "0.009381778662022151`"}], ",", 
       RowBox[{"-", "0.014828991377959299`"}], ",", 
       RowBox[{"-", "0.04795441426166993`"}], ",", "0.023943488978065402`", 
       ",", "0.031698171439139604`", ",", "0.0015486920501200404`", ",", 
       "1.7352099415314877`*^-9", ",", "1.7366746018918845`*^-9", ",", 
       "4.95278530115911`*^-13", ",", "0.005357137802901146`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0009686941231682191`", ",", "0.0010443042570634094`", ",", 
       "0.0010084458935209855`", ",", 
       RowBox[{"-", "0.016129382134287527`"}], ",", "0.0029341284913012937`", 
       ",", "0.0030875158157232263`", ",", 
       RowBox[{"-", "0.015121138934294046`"}], ",", "0.0005380534138306579`", 
       ",", 
       RowBox[{"-", "0.0020301200823709164`"}], ",", 
       RowBox[{"-", "0.0005471700857772758`"}], ",", 
       RowBox[{"-", "0.0050668123066762525`"}], ",", "1.0000000000000002`", 
       ",", 
       RowBox[{"-", "0.0005332665150367848`"}], ",", 
       RowBox[{"-", "0.007779201912900436`"}], ",", 
       RowBox[{"-", "0.0003374463600810521`"}], ",", 
       RowBox[{"-", "0.0007736681289606763`"}], ",", "0.04479120388356486`", 
       ",", 
       RowBox[{"-", "0.001010163301705474`"}], ",", 
       RowBox[{"-", "0.0006922272568845799`"}], ",", "0.04047539278399791`", 
       ",", "2.6595319700440982`*^-15", ",", "0.0023121389642647965`", ",", 
       "0.000019762571931743144`", ",", 
       RowBox[{"-", "0.0022367309606271166`"}], ",", "0.0015110151617668587`",
        ",", 
       RowBox[{"-", "0.0009086335281289781`"}], ",", 
       RowBox[{"-", "0.00007939291520039149`"}], ",", 
       "0.000046434986801498814`", ",", 
       RowBox[{"-", "0.0002078735108744708`"}], ",", "0.0021106733333946257`",
        ",", 
       RowBox[{"-", "0.00019018348939774395`"}], ",", 
       RowBox[{"-", "0.00010962696896876522`"}], ",", 
       "0.00009708602318069156`", ",", 
       RowBox[{"-", "0.00005658394139530153`"}], ",", 
       "0.0001213094291988825`", ",", "0.001255112900342163`", ",", 
       "0.00011865552626007623`", ",", "0.0001581291081845893`", ",", 
       "0.0004661512331302589`", ",", "0.0007732821562450817`", ",", 
       RowBox[{"-", "0.000326177624482285`"}], ",", 
       RowBox[{"-", "0.0008121795530119492`"}], ",", 
       RowBox[{"-", "0.00018709406517479626`"}], ",", 
       RowBox[{"-", "0.00030032359862028536`"}], ",", 
       RowBox[{"-", "0.0002118584547200438`"}], ",", 
       "0.00018334292687956571`", ",", 
       RowBox[{"-", "0.00017732413846883872`"}], ",", 
       "0.0002433790106445437`", ",", 
       RowBox[{"-", "0.002766706656969916`"}], ",", 
       RowBox[{"-", "0.001723300920800236`"}], ",", 
       RowBox[{"-", "0.0031948524695919896`"}], ",", "0.0025549718645847975`",
        ",", "0.0010247120872442733`", ",", 
       RowBox[{"-", "0.00047951934497412`"}], ",", 
       RowBox[{"-", "0.0005831842970601406`"}], ",", 
       RowBox[{"-", "0.000905462824822006`"}], ",", 
       RowBox[{"-", "0.0004236356119992693`"}], ",", 
       RowBox[{"-", "2.375328174974314`*^-10"}], ",", 
       RowBox[{"-", "2.37733855292019`*^-10"}], ",", 
       RowBox[{"-", "5.004061096477099`*^-14"}], ",", 
       RowBox[{"-", "0.0010265797996093647`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.026644034179160947`"}], ",", 
       RowBox[{"-", "0.02977134547819725`"}], ",", "0.022826201244955584`", 
       ",", "0.026636504643426706`", ",", "0.004697219928118024`", ",", 
       RowBox[{"-", "0.006889825262746226`"}], ",", 
       RowBox[{"-", "0.01259352634385696`"}], ",", "0.013781306094977954`", 
       ",", "0.01238517175510783`", ",", "0.7269597093226678`", ",", 
       "0.028122957261237036`", ",", 
       RowBox[{"-", "0.0005332665150360112`"}], ",", "1.0000000000000002`", 
       ",", "0.03132824350152434`", ",", "0.7114148988267343`", ",", 
       RowBox[{"-", "0.20454818520593113`"}], ",", 
       RowBox[{"-", "0.011905607994423242`"}], ",", "0.9242022500281258`", 
       ",", 
       RowBox[{"-", "0.15117155079348618`"}], ",", 
       RowBox[{"-", "0.008616747128743696`"}], ",", 
       "2.6051946067334714`*^-13", ",", 
       RowBox[{"-", "0.0014024191573311702`"}], ",", "0.0020658018264680745`",
        ",", "0.0009558151200962787`", ",", 
       RowBox[{"-", "0.042316766782341385`"}], ",", "0.009161541040560125`", 
       ",", "0.0075933948713118185`", ",", 
       RowBox[{"-", "0.007736989251162397`"}], ",", "0.020518338095799917`", 
       ",", "0.0016278159794473573`", ",", 
       RowBox[{"-", "0.0002472523661705531`"}], ",", 
       RowBox[{"-", "0.000010501776685846182`"}], ",", 
       "0.00001599067708057372`", ",", "0.000053904788159741035`", ",", 
       RowBox[{"-", "0.0026820883391088846`"}], ",", "0.000502268545946258`", 
       ",", 
       RowBox[{"-", "0.264594578382351`"}], ",", 
       RowBox[{"-", "0.038313840334184446`"}], ",", 
       RowBox[{"-", "0.659844661769972`"}], ",", 
       RowBox[{"-", "0.8131937233509073`"}], ",", "0.6769416387488009`", ",", 
       "0.7699157757838551`", ",", "0.0006148912867761373`", ",", 
       "0.001146073985810913`", ",", 
       RowBox[{"-", "0.001710589967968881`"}], ",", 
       RowBox[{"-", "0.0006881049457848193`"}], ",", "0.0006066770196884385`",
        ",", "0.043072401562668325`", ",", "0.0006321388949531061`", ",", 
       "0.00030725841147849085`", ",", "0.0006064854708520654`", ",", 
       RowBox[{"-", "0.0005612122982879`"}], ",", 
       RowBox[{"-", "0.2301251431424733`"}], ",", "0.7126580721408737`", ",", 
       "0.8282633043149774`", ",", "0.8515041110580286`", ",", 
       "0.20614827408832148`", ",", "1.1509071957130916`*^-7", ",", 
       "1.151881516021918`*^-7", ",", "2.3147345234317608`*^-11", ",", 
       "0.009877311940413419`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.007315778124885282`", ",", "0.008188754386216449`", ",", 
       RowBox[{"-", "0.005211607778810096`"}], ",", "0.08087198971678115`", 
       ",", 
       RowBox[{"-", "0.0072556764168141795`"}], ",", "0.005532376310649762`", 
       ",", "0.1047485226271662`", ",", 
       RowBox[{"-", "0.01425575396991476`"}], ",", 
       RowBox[{"-", "0.009144611080883401`"}], ",", "0.058393145570372305`", 
       ",", "0.3255299415251202`", ",", 
       RowBox[{"-", "0.0077792019129003746`"}], ",", "0.031328243501471814`", 
       ",", "1.`", ",", "0.03104362480798283`", ",", "0.03584347494559788`", 
       ",", 
       RowBox[{"-", "0.17367699991102`"}], ",", "0.06704812713809842`", ",", 
       "0.045339219137749624`", ",", 
       RowBox[{"-", "0.14133773471736505`"}], ",", 
       RowBox[{"-", "1.6362949486900168`*^-13"}], ",", 
       RowBox[{"-", "0.013453646752090534`"}], ",", 
       RowBox[{"-", "0.0017152646251019697`"}], ",", "0.013323608895730712`", 
       ",", "0.011629330237870932`", ",", "0.00017309568435457774`", ",", 
       RowBox[{"-", "0.004271309603688426`"}], ",", "0.004341502611879542`", 
       ",", 
       RowBox[{"-", "0.007882848892375486`"}], ",", "0.0007992341597451392`", 
       ",", 
       RowBox[{"-", "0.00041911957626459184`"}], ",", 
       "0.0006351348697086415`", ",", 
       RowBox[{"-", "0.0006340808008545125`"}], ",", 
       "0.00034602112630410185`", ",", "0.000649140788050423`", ",", 
       "0.000612313531353767`", ",", "0.01577420446245237`", ",", 
       RowBox[{"-", "0.010149733728760837`"}], ",", 
       RowBox[{"-", "0.0301972805742635`"}], ",", 
       RowBox[{"-", "0.05506319586796128`"}], ",", "0.02419863435891519`", 
       ",", "0.05691473169658079`", ",", "0.030653572194097305`", ",", 
       "0.04041801788760224`", ",", "0.03834040052141116`", ",", 
       RowBox[{"-", "0.02644768653668906`"}], ",", "0.02885574403030169`", 
       ",", 
       RowBox[{"-", "0.041901449300749016`"}], ",", "0.009540791972390508`", 
       ",", "0.006058130420579224`", ",", "0.011492416902326354`", ",", 
       RowBox[{"-", "0.008879925793125099`"}], ",", "0.014504312213858901`", 
       ",", "0.04194770723041963`", ",", "0.025562195471752615`", ",", 
       "0.061856542010251314`", ",", "0.03037276198127591`", ",", 
       "1.3329540284731093`*^-8", ",", "1.3340824219623401`*^-8", ",", 
       "2.7521568013454364`*^-12", ",", 
       RowBox[{"-", "0.001424089303689073`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.01654649398972017`"}], ",", 
       RowBox[{"-", "0.01844886584993081`"}], ",", "0.014125706579927738`", 
       ",", "0.015415214690409665`", ",", "0.0029998403704489525`", ",", 
       RowBox[{"-", "0.004340541909214029`"}], ",", 
       RowBox[{"-", "0.009113526730905996`"}], ",", "0.008709107448819493`", 
       ",", "0.0077731543867573735`", ",", "0.7878462915953276`", ",", 
       RowBox[{"-", "0.03746580181100968`"}], ",", 
       RowBox[{"-", "0.0003374463600785182`"}], ",", "0.7114148988259765`", 
       ",", "0.031043624808008097`", ",", "1.0000000000000002`", ",", 
       RowBox[{"-", "0.6232880423530136`"}], ",", 
       RowBox[{"-", "0.0075337640166072105`"}], ",", "0.666119791663121`", 
       ",", "0.0074463460395641275`", ",", 
       RowBox[{"-", "0.0000373174927684303`"}], ",", 
       "1.1519341980408477`*^-12", ",", 
       RowBox[{"-", "0.0006942226662152479`"}], ",", "0.0012974975488791577`",
        ",", "0.00042011168928352834`", ",", 
       RowBox[{"-", "0.02625100197999851`"}], ",", "0.005643046837986122`", 
       ",", "0.004733401682076666`", ",", 
       RowBox[{"-", "0.0048224859164594635`"}], ",", "0.012762084380786494`", 
       ",", "0.0009519618784956326`", ",", 
       RowBox[{"-", "0.00014222193846202377`"}], ",", 
       RowBox[{"-", "0.000014536898911522838`"}], ",", 
       "0.000017968374337221063`", ",", "0.00002883838902734755`", ",", 
       RowBox[{"-", "0.001660682003862016`"}], ",", "0.00029755795370587165`",
        ",", 
       RowBox[{"-", "0.5929079772246204`"}], ",", 
       RowBox[{"-", "0.015192741929679886`"}], ",", 
       RowBox[{"-", "0.5382777688804673`"}], ",", 
       RowBox[{"-", "0.6734977223613483`"}], ",", "0.6677816326771151`", ",", 
       "0.6009410716621563`", ",", "0.0020557487259873167`", ",", 
       "0.001799883047717946`", ",", 
       RowBox[{"-", "0.032723053848231175`"}], ",", 
       RowBox[{"-", "0.0014228242971941994`"}], ",", "0.0018441391571913989`",
        ",", "0.11794173229400999`", ",", 
       RowBox[{"-", "0.00002575388140379791`"}], ",", 
       "0.00007757884436480756`", ",", "0.00012590530568514646`", ",", 
       "3.900019739376632`*^-6", ",", 
       RowBox[{"-", "0.500962521563839`"}], ",", "0.9045208062983129`", ",", 
       "0.5890766795368856`", ",", "0.613754636499535`", ",", 
       "0.15955991878605041`", ",", "1.1621505588146024`*^-7", ",", 
       "1.1631350488289523`*^-7", ",", "2.129875152907541`*^-11", ",", 
       "0.006087473712288408`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.028338946559580348`"}], ",", 
       RowBox[{"-", "0.03184689257253331`"}], ",", "0.027021552823848206`", 
       ",", "0.029606706641564322`", ",", "0.0075711323986114385`", ",", 
       RowBox[{"-", "0.002753774354024661`"}], ",", 
       RowBox[{"-", "0.009579650401426432`"}], ",", "0.013466608611086289`", 
       ",", "0.009747753992097798`", ",", 
       RowBox[{"-", "0.06353791013117453`"}], ",", "0.10240228494015048`", 
       ",", 
       RowBox[{"-", "0.0007736681289645188`"}], ",", 
       RowBox[{"-", "0.20454818520414672`"}], ",", "0.035843474945635015`", 
       ",", 
       RowBox[{"-", "0.6232880423513868`"}], ",", "1.0000000000000002`", ",", 
       
       RowBox[{"-", "0.017272769246740406`"}], ",", 
       RowBox[{"-", "0.033651481393056105`"}], ",", 
       RowBox[{"-", "0.030423417544553927`"}], ",", 
       RowBox[{"-", "0.01571688638614076`"}], ",", 
       RowBox[{"-", "1.845989278856809`*^-12"}], ",", 
       RowBox[{"-", "0.00184294567892199`"}], ",", "0.0020493512669897867`", 
       ",", "0.0013844216785273123`", ",", 
       RowBox[{"-", "0.04513945665585646`"}], ",", "0.00967818724306621`", 
       ",", "0.007848462463231376`", ",", 
       RowBox[{"-", "0.008044904872989872`"}], ",", "0.022017049929120194`", 
       ",", "0.004969789361356209`", ",", 
       RowBox[{"-", "0.0006521242278434567`"}], ",", 
       RowBox[{"-", "3.981334787855666`*^-6"}], ",", 
       RowBox[{"-", "5.709431936095754`*^-6"}], ",", 
       "0.00007218385155315852`", ",", 
       RowBox[{"-", "0.0028556738668949456`"}], ",", "0.002369443181509048`", 
       ",", "0.7731862180351211`", ",", 
       RowBox[{"-", "0.030539686716134665`"}], ",", "0.11329204095875271`", 
       ",", "0.13673956616893104`", ",", 
       RowBox[{"-", "0.31099440856680494`"}], ",", 
       RowBox[{"-", "0.04256401197057655`"}], ",", 
       RowBox[{"-", "0.0008553114087736689`"}], ",", "0.000529668652053907`", 
       ",", "0.06384367111503689`", ",", "0.00009147284067624708`", ",", 
       RowBox[{"-", "0.0006420681086397442`"}], ",", 
       RowBox[{"-", "0.16906684731903263`"}], ",", "0.0011483970002337095`", 
       ",", "0.0005327667117514626`", ",", "0.0010690394137873756`", ",", 
       RowBox[{"-", "0.0010237509875858112`"}], ",", "0.6367762648523083`", 
       ",", 
       RowBox[{"-", "0.3861619170870313`"}], ",", 
       RowBox[{"-", "0.1672341033025192`"}], ",", 
       RowBox[{"-", "0.031343487951301235`"}], ",", "0.08100201845925648`", 
       ",", 
       RowBox[{"-", "1.615969425389005`*^-8"}], ",", 
       RowBox[{"-", "1.6173458692308174`*^-8"}], ",", 
       RowBox[{"-", "2.8160645802056664`*^-13"}], ",", 
       "0.01005096925866893`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.02162688294081938`", ",", "0.023314940580254996`", ",", 
       "0.02251437349490413`", ",", 
       RowBox[{"-", "0.36010155422962076`"}], ",", "0.06550680126679752`", 
       ",", "0.06893129784475657`", ",", 
       RowBox[{"-", "0.33759170603231803`"}], ",", "0.012012479397279181`", 
       ",", 
       RowBox[{"-", "0.0453240794252423`"}], ",", 
       RowBox[{"-", "0.012216016501803005`"}], ",", 
       RowBox[{"-", "0.1131206993196137`"}], ",", "0.044791203883564876`", 
       ",", 
       RowBox[{"-", "0.01190560799444016`"}], ",", 
       RowBox[{"-", "0.17367699991102112`"}], ",", 
       RowBox[{"-", "0.0075337640166641025`"}], ",", 
       RowBox[{"-", "0.017272769246653417`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.022552716027266724`"}], ",", 
       RowBox[{"-", "0.015454535642401044`"}], ",", "0.9036460124897303`", 
       ",", "6.037003951804692`*^-14", ",", "0.05162037998074854`", ",", 
       "0.00044121546683838675`", ",", 
       RowBox[{"-", "0.04993683506345392`"}], ",", "0.03373464052662573`", 
       ",", 
       RowBox[{"-", "0.020285981383554162`"}], ",", 
       RowBox[{"-", "0.001772511303933062`"}], ",", "0.001036698788498845`", 
       ",", 
       RowBox[{"-", "0.004640944936752427`"}], ",", "0.04712249616869744`", 
       ",", 
       RowBox[{"-", "0.004246000841864397`"}], ",", 
       RowBox[{"-", "0.0024475111062819055`"}], ",", "0.002167524307519498`", 
       ",", 
       RowBox[{"-", "0.0012632824414007826`"}], ",", "0.002708331517818247`", 
       ",", "0.02802141473144667`", ",", "0.00264908097957324`", ",", 
       "0.0035303607510895046`", ",", "0.010407204824010122`", ",", 
       "0.01726415209234441`", ",", 
       RowBox[{"-", "0.0072821803434928705`"}], ",", 
       RowBox[{"-", "0.01813256806231822`"}], ",", 
       RowBox[{"-", "0.004177026937271485`"}], ",", 
       RowBox[{"-", "0.006704968221012128`"}], ",", 
       RowBox[{"-", "0.004729912044124223`"}], ",", "0.004093279728672642`", 
       ",", 
       RowBox[{"-", "0.003958905389760621`"}], ",", "0.005433634051829831`", 
       ",", 
       RowBox[{"-", "0.061768972858197095`"}], ",", 
       RowBox[{"-", "0.038474092486550884`"}], ",", 
       RowBox[{"-", "0.07132767580654971`"}], ",", "0.05704182167611399`", 
       ",", "0.02287752947895857`", ",", 
       RowBox[{"-", "0.010705658776679328`"}], ",", 
       RowBox[{"-", "0.013020063014517726`"}], ",", 
       RowBox[{"-", "0.020215192857413213`"}], ",", 
       RowBox[{"-", "0.009458009056878663`"}], ",", 
       RowBox[{"-", "5.303126741617757`*^-9"}], ",", 
       RowBox[{"-", "5.307615087321904`*^-9"}], ",", 
       RowBox[{"-", "1.1173582604918062`*^-12"}], ",", 
       RowBox[{"-", "0.022919227674209796`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.045999270429132655`"}], ",", 
       RowBox[{"-", "0.051427320398357505`"}], ",", "0.0385502854983543`", 
       ",", "0.04697618169319787`", ",", "0.007099385222383037`", ",", 
       RowBox[{"-", "0.013395132159435132`"}], ",", 
       RowBox[{"-", "0.021440945114667813`"}], ",", "0.023998531174282457`", 
       ",", "0.02246362292396123`", ",", "0.7616618810500104`", ",", 
       "0.03452803313446856`", ",", 
       RowBox[{"-", "0.0010101633017049175`"}], ",", "0.9242022500282238`", 
       ",", "0.06704812713813844`", ",", "0.6661197916640759`", ",", 
       RowBox[{"-", "0.033651481395000155`"}], ",", 
       RowBox[{"-", "0.02255271602725495`"}], ",", "1.0000000000000002`", ",", 
       RowBox[{"-", "0.3230225093483418`"}], ",", 
       RowBox[{"-", "0.014869934950281117`"}], ",", 
       RowBox[{"-", "4.817111544649191`*^-13"}], ",", 
       RowBox[{"-", "0.00252276635260709`"}], ",", "0.0036002928437790433`", 
       ",", "0.0017417281406091514`", ",", 
       RowBox[{"-", "0.07307802588707785`"}], ",", "0.01591169618422523`", 
       ",", "0.01317731762416733`", ",", 
       RowBox[{"-", "0.013410662337528976`"}], ",", "0.03534038153296725`", 
       ",", "0.0017980578788247862`", ",", 
       RowBox[{"-", "0.00031053381139489836`"}], ",", 
       RowBox[{"-", "0.000010546389113341251`"}], ",", 
       "0.000025334541024257202`", ",", "0.000093794180751537`", ",", 
       RowBox[{"-", "0.004639728688536163`"}], ",", "0.0002486835565880867`", 
       ",", 
       RowBox[{"-", "0.1739822569440736`"}], ",", 
       RowBox[{"-", "0.07041494820337557`"}], ",", 
       RowBox[{"-", "0.6326778259321061`"}], ",", 
       RowBox[{"-", "0.8613083813902843`"}], ",", "0.6314422772900252`", ",", 
       "0.8274464509601299`", ",", "0.0018618067539218474`", ",", 
       "0.002706371659700399`", ",", "0.018731254488847847`", ",", 
       RowBox[{"-", "0.0017606362475431148`"}], ",", "0.0017666114629245769`",
        ",", "0.011493659581594663`", ",", "0.001071804336529814`", ",", 
       "0.0005718765327552367`", ",", "0.0011071276823888983`", ",", 
       RowBox[{"-", "0.0009609613164221469`"}], ",", 
       RowBox[{"-", "0.16121896948678335`"}], ",", "0.7013183588781721`", ",",
        "0.7669305376195042`", ",", "0.9211298023450792`", ",", 
       "0.2786483615344932`", ",", "1.4270110118784281`*^-7", ",", 
       "1.428219009561755`*^-7", ",", "2.911808965034908`*^-11", ",", 
       "0.017301769352273608`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.03226407856580959`"}], ",", 
       RowBox[{"-", "0.03619810767651127`"}], ",", "0.02678117916520129`", 
       ",", "0.03314787631996535`", ",", "0.004554648547171538`", ",", 
       RowBox[{"-", "0.009984959530910388`"}], ",", 
       RowBox[{"-", "0.015177477675222553`"}], ",", "0.01689536795712995`", 
       ",", "0.01619615834490515`", ",", 
       RowBox[{"-", "0.11586704795553034`"}], ",", "0.026667601653980817`", 
       ",", 
       RowBox[{"-", "0.000692227256884334`"}], ",", 
       RowBox[{"-", "0.15117155079364059`"}], ",", "0.045339219137764564`", 
       ",", "0.007446346039142521`", ",", 
       RowBox[{"-", "0.030423417544052655`"}], ",", 
       RowBox[{"-", "0.015454535642394985`"}], ",", 
       RowBox[{"-", "0.32302250934849386`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.01081722364997082`"}], ",", "1.2808105550844445`*^-12",
        ",", 
       RowBox[{"-", "0.001777052027094261`"}], ",", "0.0025431655245524653`", 
       ",", "0.0012255146740984659`", ",", 
       RowBox[{"-", "0.051348352804335924`"}], ",", "0.011228294715210125`", 
       ",", "0.009305699555635687`", ",", 
       RowBox[{"-", "0.009464833706498907`"}], ",", "0.02478444145271262`", 
       ",", "0.0009568830232726218`", ",", 
       RowBox[{"-", "0.00018241886179065804`"}], ",", 
       RowBox[{"-", "6.0054383528187365`*^-6"}], ",", 
       "0.00001840701698207647`", ",", "0.00006526956101449284`", ",", 
       RowBox[{"-", "0.0032689860033704014`"}], ",", 
       RowBox[{"-", "0.00007317074589011488`"}], ",", 
       RowBox[{"-", "0.12782281038570564`"}], ",", "0.05675836625844631`", 
       ",", "0.1012686533915339`", ",", "0.2382700419442861`", ",", 
       RowBox[{"-", "0.058295302444718665`"}], ",", 
       RowBox[{"-", "0.24619382680157656`"}], ",", "0.0011838619577422445`", 
       ",", "0.0018029012613533374`", ",", 
       RowBox[{"-", "0.037492978846978914`"}], ",", 
       RowBox[{"-", "0.0011614412775567114`"}], ",", "0.0011296192058620953`",
        ",", "0.04842503214700912`", ",", "0.0007851106122097764`", ",", 
       "0.0004053568985389317`", ",", "0.0007870658573758033`", ",", 
       RowBox[{"-", "0.000699995942726034`"}], ",", 
       RowBox[{"-", "0.11810613939550164`"}], ",", 
       RowBox[{"-", "0.04266008524848301`"}], ",", 
       RowBox[{"-", "0.12276692763328413`"}], ",", 
       RowBox[{"-", "0.29811548251111225`"}], ",", 
       RowBox[{"-", "0.13278748705812263`"}], ",", 
       RowBox[{"-", "5.351616340872065`*^-8"}], ",", 
       RowBox[{"-", "5.356144865393127`*^-8"}], ",", 
       RowBox[{"-", "1.1720462925060577`*^-11"}], ",", 
       "0.012322588833202286`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0036881705454113946`", ",", "0.00392736961319968`", ",", 
       "0.006004839191316727`", ",", 
       RowBox[{"-", "0.34447206901894195`"}], ",", "0.03617965215341454`", 
       ",", "0.00976189462904068`", ",", 
       RowBox[{"-", "0.377708148690484`"}], ",", "0.033563147304151775`", ",",
        "0.003512357110292007`", ",", 
       RowBox[{"-", "0.00043440653605123116`"}], ",", 
       RowBox[{"-", "0.14683891965522008`"}], ",", "0.040475392783997886`", 
       ",", 
       RowBox[{"-", "0.008616747128722905`"}], ",", 
       RowBox[{"-", "0.14133773471736572`"}], ",", 
       RowBox[{"-", "0.00003731749275287294`"}], ",", 
       RowBox[{"-", "0.01571688638613331`"}], ",", "0.9036460124897295`", ",", 
       RowBox[{"-", "0.014869934950262162`"}], ",", 
       RowBox[{"-", "0.010817223649969118`"}], ",", "1.`", ",", 
       "5.911750210430227`*^-14", ",", "0.05290224576128028`", ",", 
       "0.003481542432502568`", ",", 
       RowBox[{"-", "0.05176134738521325`"}], ",", "0.0057178609136481744`", 
       ",", 
       RowBox[{"-", "0.012437471020001879`"}], ",", "0.006190693277543359`", 
       ",", 
       RowBox[{"-", "0.006506892418808046`"}], ",", "0.006831780046765587`", 
       ",", "0.010591917013040412`", ",", "0.00006162653183034622`", ",", 
       RowBox[{"-", "0.0024509864292374416`"}], ",", "0.0023615189523654564`",
        ",", 
       RowBox[{"-", "0.0013531942643247382`"}], ",", "0.0007761104868324343`",
        ",", "0.006276553072919469`", ",", "0.0003568660729939664`", ",", 
       "0.0029837932313701958`", ",", "0.005955541739784874`", ",", 
       "0.010145543503916204`", ",", 
       RowBox[{"-", "0.002033063571032713`"}], ",", 
       RowBox[{"-", "0.01137681649326628`"}], ",", 
       RowBox[{"-", "0.0023319253676187105`"}], ",", 
       RowBox[{"-", "0.004589462313095385`"}], ",", 
       RowBox[{"-", "0.002130701385580233`"}], ",", "0.002248598315792125`", 
       ",", 
       RowBox[{"-", "0.002315639867643132`"}], ",", "0.0033646660301121186`", 
       ",", 
       RowBox[{"-", "0.07025331332827937`"}], ",", 
       RowBox[{"-", "0.038464804578365354`"}], ",", 
       RowBox[{"-", "0.0730101599984627`"}], ",", "0.06377394776329151`", ",",
        "0.008742593953071027`", ",", 
       RowBox[{"-", "0.0006870120202340225`"}], ",", 
       RowBox[{"-", "0.008310318345123352`"}], ",", 
       RowBox[{"-", "0.013491854011699863`"}], ",", 
       RowBox[{"-", "0.004487037830516298`"}], ",", 
       RowBox[{"-", "2.746120417540284`*^-9"}], ",", 
       RowBox[{"-", "2.748444350421863`*^-9"}], ",", 
       RowBox[{"-", "5.929779180687748`*^-13"}], ",", 
       RowBox[{"-", "0.009369197518419631`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.779084438541849`*^-13"}], ",", 
       "3.5252354581842734`*^-13", ",", "1.909751782712533`*^-15", ",", 
       RowBox[{"-", "1.551029398882633`*^-13"}], ",", 
       RowBox[{"-", "1.2342130547232745`*^-13"}], ",", 
       "3.973128425957726`*^-14", ",", "5.637015343531765`*^-14", ",", 
       RowBox[{"-", "1.6538591229853826`*^-13"}], ",", 
       RowBox[{"-", "5.9673935306605`*^-14"}], ",", 
       RowBox[{"-", "5.26070767963676`*^-13"}], ",", 
       RowBox[{"-", "7.383302591222627`*^-14"}], ",", 
       "3.4854840239920117`*^-15", ",", 
       RowBox[{"-", "2.8800804640541564`*^-14"}], ",", 
       RowBox[{"-", "2.742318879424313`*^-13"}], ",", 
       "1.5082414006860345`*^-12", ",", 
       RowBox[{"-", "3.284519465960562`*^-12"}], ",", 
       "7.781626126979212`*^-14", ",", 
       RowBox[{"-", "9.851146231025285`*^-13"}], ",", 
       "1.5048320408953261`*^-12", ",", "5.549641155824095`*^-14", ",", "1.`",
        ",", "9.398804047380468`*^-15", ",", 
       RowBox[{"-", "1.1151720991931974`*^-14"}], ",", 
       RowBox[{"-", "6.845473377876734`*^-15"}], ",", 
       "1.184248301765136`*^-13", ",", 
       RowBox[{"-", "9.993881229506841`*^-14"}], ",", 
       RowBox[{"-", "8.433801995697507`*^-14"}], ",", 
       "8.592276677774248`*^-14", ",", "6.521389002583333`*^-15", ",", 
       RowBox[{"-", "1.6285549157427303`*^-13"}], ",", 
       "1.6732901583630057`*^-14", ",", 
       RowBox[{"-", "9.694208889120856`*^-16"}], ",", 
       "9.456493904542798`*^-16", ",", "2.6415436082099394`*^-15", ",", 
       "3.1488836855451653`*^-14", ",", "1.8773015410203373`*^-13", ",", 
       "0.5106491809688876`", ",", "0.01317992546415467`", ",", 
       RowBox[{"-", "1.0999580197756131`*^-13"}], ",", 
       "3.978069360815059`*^-13", ",", 
       RowBox[{"-", "0.13937519896588318`"}], ",", "0.0790083896841555`", ",", 
       RowBox[{"-", "5.156592478011127`*^-13"}], ",", 
       RowBox[{"-", "1.0941939456089472`*^-13"}], ",", "0.04760416212631418`",
        ",", "1.1373997686514586`*^-13", ",", 
       RowBox[{"-", "5.148556089550671`*^-13"}], ",", 
       RowBox[{"-", "0.11836693998527649`"}], ",", 
       RowBox[{"-", "7.186655499271443`*^-14"}], ",", 
       RowBox[{"-", "4.0855702699879907`*^-14"}], ",", 
       RowBox[{"-", "4.272368712777697`*^-14"}], ",", 
       "7.132995124403375`*^-14", ",", 
       RowBox[{"-", "2.072994776459624`*^-12"}], ",", 
       "5.887202855460335`*^-13", ",", 
       RowBox[{"-", "3.4392646925243744`*^-14"}], ",", 
       RowBox[{"-", "9.05747320307727`*^-13"}], ",", 
       RowBox[{"-", "6.743311746971399`*^-13"}], ",", 
       "0.0052770691130813825`", ",", 
       RowBox[{"-", "0.005281153439303607`"}], ",", "1.068388262462389`*^-6", 
       ",", 
       RowBox[{"-", "0.4727951851758519`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0036726401573177994`", ",", "0.003966378642931256`", ",", 
       "0.0036029635175023993`", ",", 
       RowBox[{"-", "0.0926707575214838`"}], ",", "0.009334170720378987`", 
       ",", "0.004054801430446076`", ",", 
       RowBox[{"-", "0.0767287030655043`"}], ",", "0.007201938311198497`", 
       ",", 
       RowBox[{"-", "0.0006555154477520688`"}], ",", 
       RowBox[{"-", "0.000984816857457809`"}], ",", 
       RowBox[{"-", "0.010017770320019263`"}], ",", "0.002312138964264792`", 
       ",", 
       RowBox[{"-", "0.001402419157334397`"}], ",", 
       RowBox[{"-", "0.013453646752090537`"}], ",", 
       RowBox[{"-", "0.000694222666224182`"}], ",", 
       RowBox[{"-", "0.0018429456789091025`"}], ",", "0.0516203799807484`", 
       ",", 
       RowBox[{"-", "0.0025227663526091937`"}], ",", 
       RowBox[{"-", "0.0017770520270956312`"}], ",", "0.05290224576128021`", 
       ",", "7.239769313853691`*^-15", ",", "1.0000000000000002`", ",", 
       RowBox[{"-", "0.5392422838557596`"}], ",", 
       RowBox[{"-", "0.04315357480009357`"}], ",", "0.005733856424799356`", 
       ",", 
       RowBox[{"-", "0.004177287932967106`"}], ",", "0.0004125830977591928`", 
       ",", 
       RowBox[{"-", "0.00040091994393701044`"}], ",", 
       RowBox[{"-", "0.00031090281302874605`"}], ",", 
       "0.0077421180673917485`", ",", 
       RowBox[{"-", "0.0006207763905352528`"}], ",", 
       RowBox[{"-", "0.0005628697472526442`"}], ",", "0.0005595988287171689`",
        ",", 
       RowBox[{"-", "0.00031804403142970223`"}], ",", 
       "0.0004693339910336118`", ",", "0.004607195096840802`", ",", 
       "0.0007095454248567242`", ",", "0.00046603543894582777`", ",", 
       "0.001306838132371229`", ",", "0.0018061454729667028`", ",", 
       RowBox[{"-", "0.0006251423109002111`"}], ",", 
       RowBox[{"-", "0.0020641015610070967`"}], ",", 
       RowBox[{"-", "0.0004172097999323241`"}], ",", 
       RowBox[{"-", "0.00046765837420777206`"}], ",", 
       "0.00014862647486732906`", ",", "0.0001953682725299824`", ",", 
       RowBox[{"-", "0.00038584019036633525`"}], ",", 
       "0.0002524308534652644`", ",", 
       RowBox[{"-", "0.0038015377919624104`"}], ",", 
       RowBox[{"-", "0.0016360658452156732`"}], ",", 
       RowBox[{"-", "0.0036649284128241763`"}], ",", "0.0033650415726921915`",
        ",", "0.003751576078160958`", ",", 
       RowBox[{"-", "0.0010104959906142312`"}], ",", 
       RowBox[{"-", "0.0016530967502165503`"}], ",", 
       RowBox[{"-", "0.0022364497628378764`"}], ",", 
       RowBox[{"-", "0.0009015965070121754`"}], ",", 
       RowBox[{"-", "6.215080778759873`*^-10"}], ",", 
       RowBox[{"-", "6.22034074451885`*^-10"}], ",", 
       RowBox[{"-", "1.3130802446766522`*^-13"}], ",", 
       RowBox[{"-", "0.003502607693221884`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.009591191148229173`"}], ",", 
       RowBox[{"-", "0.010372190629501787`"}], ",", 
       RowBox[{"-", "0.008861920886729423`"}], ",", "0.04279385316813868`", 
       ",", 
       RowBox[{"-", "0.002259921570524965`"}], ",", 
       RowBox[{"-", "0.004733003011392544`"}], ",", 
       RowBox[{"-", "0.04821614459489846`"}], ",", "0.0017526058812008208`", 
       ",", "0.003862475721476371`", ",", "0.0015217038160056662`", ",", 
       "0.00009334911384868282`", ",", "0.000019762571931743645`", ",", 
       "0.002065801826481035`", ",", 
       RowBox[{"-", "0.001715264625101922`"}], ",", "0.0012974975489081055`", 
       ",", "0.0020493512669556837`", ",", "0.0004412154668384584`", ",", 
       "0.0036002928437885834`", ",", "0.0025431655245575554`", ",", 
       "0.0034815424325025917`", ",", 
       RowBox[{"-", "3.377987012098321`*^-15"}], ",", 
       RowBox[{"-", "0.5392422838557596`"}], ",", "0.9999999999999998`", ",", 
       
       RowBox[{"-", "0.5362825252024013`"}], ",", 
       RowBox[{"-", "0.014984128600156552`"}], ",", "0.004317404123813046`", 
       ",", "0.0036435261182137875`", ",", 
       RowBox[{"-", "0.003994423865334334`"}], ",", "0.006555531022737224`", 
       ",", 
       RowBox[{"-", "0.019572716756201786`"}], ",", "0.0023806592463389196`", 
       ",", 
       RowBox[{"-", "0.00006671455532983198`"}], ",", 
       RowBox[{"-", "0.000010494103484398595`"}], ",", 
       RowBox[{"-", "7.15672777063926`*^-6"}], ",", 
       RowBox[{"-", "0.0009761641254145407`"}], ",", 
       RowBox[{"-", "0.011654025744664061`"}], ",", 
       RowBox[{"-", "0.0021685423680552346`"}], ",", 
       RowBox[{"-", "0.00044239140667065157`"}], ",", 
       RowBox[{"-", "0.001275171963388301`"}], ",", 
       RowBox[{"-", "0.002984417203742857`"}], ",", "0.0017780436752072794`", 
       ",", "0.00257161392552424`", ",", "0.0001904236760385752`", ",", 
       RowBox[{"-", "0.00008205386409290236`"}], ",", 
       RowBox[{"-", "0.000514142357389846`"}], ",", "0.000125114162360868`", 
       ",", "0.00017544144035795705`", ",", "0.00045036328091938076`", ",", 
       RowBox[{"-", "0.00009078731939909318`"}], ",", 
       RowBox[{"-", "0.0004060202662965207`"}], ",", 
       RowBox[{"-", "0.0006124851719950649`"}], ",", "0.0001313313118585985`",
        ",", 
       RowBox[{"-", "0.005695209442654947`"}], ",", "0.001672419686923422`", 
       ",", "0.0024241052107855827`", ",", "0.003189577825270652`", ",", 
       "0.0014798369880667634`", ",", "8.605518366604742`*^-10", ",", 
       "8.612798564032035`*^-10", ",", "1.8761964397221178`*^-13", ",", 
       "0.004306982795873145`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0016963861275611578`"}], ",", 
       RowBox[{"-", "0.0018293828477792277`"}], ",", 
       RowBox[{"-", "0.0017697941621440808`"}], ",", "0.08123940791192734`", 
       ",", 
       RowBox[{"-", "0.008578349903429844`"}], ",", 
       RowBox[{"-", "0.0030027385461267302`"}], ",", "0.08340203898005563`", 
       ",", 
       RowBox[{"-", "0.00729330683831458`"}], ",", 
       RowBox[{"-", "0.00011212784696588311`"}], ",", 
       "0.0006574933775355198`", ",", "0.009656521888800755`", ",", 
       RowBox[{"-", "0.0022367309606271153`"}], ",", "0.0009558151200988296`",
        ",", "0.013323608895730778`", ",", "0.000420111689288846`", ",", 
       "0.0013844216785201715`", ",", 
       RowBox[{"-", "0.049936835063453915`"}], ",", "0.001741728140611186`", 
       ",", "0.0012255146740985776`", ",", 
       RowBox[{"-", "0.05176134738521324`"}], ",", 
       RowBox[{"-", "6.3454721067992866`*^-15"}], ",", 
       RowBox[{"-", "0.04315357480009402`"}], ",", 
       RowBox[{"-", "0.5362825252024007`"}], ",", "0.9999999999999999`", ",", 
       
       RowBox[{"-", "0.002646525225522893`"}], ",", "0.0032012093523093805`", 
       ",", 
       RowBox[{"-", "0.001101388434371553`"}], ",", "0.0011578232284658579`", 
       ",", 
       RowBox[{"-", "0.0009645013534831662`"}], ",", 
       RowBox[{"-", "0.003700706346076148`"}], ",", "0.00014020865436601836`",
        ",", "0.0005564553202262883`", ",", 
       RowBox[{"-", "0.000538400687731086`"}], ",", "0.0003085276344503055`", 
       ",", 
       RowBox[{"-", "0.00026492289034910646`"}], ",", 
       RowBox[{"-", "0.002200939917725148`"}], ",", 
       RowBox[{"-", "0.00026685968320593506`"}], ",", 
       RowBox[{"-", "0.0003647175660147344`"}], ",", 
       RowBox[{"-", "0.0010160443744509189`"}], ",", 
       RowBox[{"-", "0.0011684810691374335`"}], ",", "0.0002606869739465349`",
        ",", "0.0014972405148856577`", ",", "0.0003661767083959761`", ",", 
       "0.00046746556946312875`", ",", 
       RowBox[{"-", "0.000044341144082698966`"}], ",", 
       RowBox[{"-", "0.00021281251673529742`"}], ",", 
       "0.00033877242218039886`", ",", 
       RowBox[{"-", "0.00033066993402327573`"}], ",", "0.003688801272870157`",
        ",", "0.0016583424136686923`", ",", "0.0036575231567288493`", ",", 
       RowBox[{"-", "0.003275082825577661`"}], ",", 
       RowBox[{"-", "0.002524265123342728`"}], ",", "0.0006532152124704128`", 
       ",", "0.0011287766558283135`", ",", "0.0015444604277969132`", ",", 
       "0.000585201727567592`", ",", "4.3417971223333533`*^-10", ",", 
       "4.345472295763078`*^-10", ",", "9.04820391328268`*^-14", ",", 
       "0.0025516562453631224`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6961445534708656`", ",", "0.6285169927105102`", ",", 
       RowBox[{"-", "0.8943602483076427`"}], ",", 
       RowBox[{"-", "0.16193540718752333`"}], ",", 
       RowBox[{"-", "0.06534405795725305`"}], ",", "0.009177033322669259`", 
       ",", "0.11997591315412585`", ",", 
       RowBox[{"-", "0.09984608608382464`"}], ",", 
       RowBox[{"-", "0.06383412814054001`"}], ",", 
       RowBox[{"-", "0.02953879202050998`"}], ",", 
       RowBox[{"-", "0.0048658666256975`"}], ",", "0.0015110151617672891`", 
       ",", 
       RowBox[{"-", "0.04231676678343978`"}], ",", "0.011629330237852975`", 
       ",", 
       RowBox[{"-", "0.026251001981997334`"}], ",", 
       RowBox[{"-", "0.045139456653816516`"}], ",", "0.03373464052663524`", 
       ",", 
       RowBox[{"-", "0.07307802588796852`"}], ",", 
       RowBox[{"-", "0.05134835280458109`"}], ",", "0.005717860913652474`", 
       ",", 
       RowBox[{"-", "4.43378577825834`*^-13"}], ",", "0.005733856424800928`", 
       ",", 
       RowBox[{"-", "0.014984128600157855`"}], ",", 
       RowBox[{"-", "0.0026465252255239292`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.1848802274422294`"}], ",", 
       RowBox[{"-", "0.1573370225909692`"}], ",", "0.1614794007532037`", ",", 
       
       RowBox[{"-", "0.5124820594184188`"}], ",", 
       RowBox[{"-", "0.39166035365831375`"}], ",", "0.04679317971251106`", 
       ",", "0.0003951767131008488`", ",", 
       RowBox[{"-", "0.0002806863610094822`"}], ",", 
       RowBox[{"-", "0.0003384804144433424`"}], ",", "0.057853647833561256`", 
       ",", 
       RowBox[{"-", "0.29924145187452655`"}], ",", "0.14423026797055769`", 
       ",", 
       RowBox[{"-", "0.005329813124840808`"}], ",", "0.0274633164271404`", 
       ",", "0.05909895275599068`", ",", 
       RowBox[{"-", "0.06426691766589834`"}], ",", 
       RowBox[{"-", "0.03544271330087429`"}], ",", 
       RowBox[{"-", "0.0000914796344636139`"}], ",", "0.0003641480437913674`",
        ",", "0.011081008453849104`", ",", 
       RowBox[{"-", "0.00033787557630846705`"}], ",", 
       RowBox[{"-", "0.00007416568731849357`"}], ",", 
       RowBox[{"-", "0.030350071961355193`"}], ",", 
       RowBox[{"-", "0.0006588174298199281`"}], ",", 
       "0.00015860231300845277`", ",", 
       RowBox[{"-", "0.00001765248921470481`"}], ",", 
       "0.0005225348302481228`", ",", "0.29510311395195715`", ",", 
       RowBox[{"-", "0.04292656409648155`"}], ",", 
       RowBox[{"-", "0.07296566770594881`"}], ",", 
       RowBox[{"-", "0.0605300964080811`"}], ",", 
       RowBox[{"-", "0.03505290620177655`"}], ",", 
       RowBox[{"-", "2.4137374203155`*^-8"}], ",", 
       RowBox[{"-", "2.415777197214621`*^-8"}], ",", 
       RowBox[{"-", "5.725555641317564`*^-12"}], ",", 
       RowBox[{"-", "0.21460621743644503`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.034463418674031146`", ",", 
       RowBox[{"-", "0.2935778705752925`"}], ",", "0.16258510017822014`", ",",
        "0.06444936739777778`", ",", 
       RowBox[{"-", "0.048824859548626025`"}], ",", 
       RowBox[{"-", "0.007386232339362386`"}], ",", 
       RowBox[{"-", "0.018280554231274494`"}], ",", 
       RowBox[{"-", "0.035415298603223413`"}], ",", "0.016163723134513783`", 
       ",", "0.006507287691814963`", ",", "0.003980768458556631`", ",", 
       RowBox[{"-", "0.0009086335281290284`"}], ",", "0.009161541040735974`", 
       ",", "0.0001730956843454157`", ",", "0.005643046838368844`", ",", 
       "0.009678187242577128`", ",", 
       RowBox[{"-", "0.02028598138355533`"}], ",", "0.015911696184346874`", 
       ",", "0.011228294715274664`", ",", 
       RowBox[{"-", "0.012437471020001836`"}], ",", 
       RowBox[{"-", "1.8069681467407428`*^-13"}], ",", 
       RowBox[{"-", "0.004177287932967561`"}], ",", "0.004317404123814022`", 
       ",", "0.0032012093523096073`", ",", 
       RowBox[{"-", "0.18488022744228763`"}], ",", "1.`", ",", 
       "0.014703317007706164`", ",", 
       RowBox[{"-", "0.015244616530059856`"}], ",", 
       RowBox[{"-", "0.7396335351905993`"}], ",", "0.2246492913983451`", ",", 
       
       RowBox[{"-", "0.0268069926693825`"}], ",", "0.000044436779905625466`", 
       ",", 
       RowBox[{"-", "0.00007263139423042603`"}], ",", 
       "0.00013431147976542373`", ",", 
       RowBox[{"-", "0.027879775241136214`"}], ",", 
       RowBox[{"-", "0.0390191433408781`"}], ",", "0.005424610318193313`", 
       ",", 
       RowBox[{"-", "0.003406946334505327`"}], ",", 
       RowBox[{"-", "0.006043739498062126`"}], ",", 
       RowBox[{"-", "0.012828032916533571`"}], ",", "0.003836497149970199`", 
       ",", "0.013467515802126117`", ",", "0.00012198576147140651`", ",", 
       "0.000021296749049140738`", ",", "0.0009594682597194872`", ",", 
       "0.00003537011179736258`", ",", "0.00011060648067140463`", ",", 
       RowBox[{"-", "0.001992373725728062`"}], ",", "0.0009605060187308567`", 
       ",", "0.00029853170000330266`", ",", "0.0007648179234554382`", ",", 
       RowBox[{"-", "0.000834429542062276`"}], ",", 
       RowBox[{"-", "0.15260125745327846`"}], ",", "0.014087800941590036`", 
       ",", "0.02746466177983125`", ",", "0.011092018280478198`", ",", 
       "0.008800770072209346`", ",", "9.035678919073216`*^-9", ",", 
       "9.043330948716455`*^-9", ",", "1.7659974150744434`*^-12", ",", 
       "0.11859292979486835`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.030275952470976912`", ",", 
       RowBox[{"-", "0.25086801838558703`"}], ",", "0.13964652547674777`", 
       ",", "0.02664647837766464`", ",", 
       RowBox[{"-", "0.03661263182857424`"}], ",", 
       RowBox[{"-", "0.006512785930454914`"}], ",", 
       RowBox[{"-", "0.0408278740570853`"}], ",", 
       RowBox[{"-", "0.022923154245590122`"}], ",", "0.01487315079322342`", 
       ",", "0.00543171222706738`", ",", "0.0004989321321976023`", ",", 
       RowBox[{"-", "0.00007939291520045898`"}], ",", "0.007593394871466783`",
        ",", 
       RowBox[{"-", "0.00427130960369619`"}], ",", "0.0047334016824148875`", 
       ",", "0.00784846246279945`", ",", 
       RowBox[{"-", "0.0017725113039346201`"}], ",", "0.01317731762427375`", 
       ",", "0.009305699555693927`", ",", "0.006190693277542865`", ",", 
       RowBox[{"-", "1.5549493770101632`*^-13"}], ",", 
       "0.0004125830977587405`", ",", "0.0036435261182147`", ",", 
       RowBox[{"-", "0.0011013884343713104`"}], ",", 
       RowBox[{"-", "0.15733702259102084`"}], ",", "0.014703317007706468`", 
       ",", "1.`", ",", 
       RowBox[{"-", "0.9748943032074509`"}], ",", "0.08164133481490381`", ",",
        "0.19359620583959206`", ",", 
       RowBox[{"-", "0.023007910199094882`"}], ",", 
       RowBox[{"-", "0.00013889264338667613`"}], ",", 
       "0.00011823521104381791`", ",", "0.000013240137025578491`", ",", 
       RowBox[{"-", "0.023754801925775303`"}], ",", 
       RowBox[{"-", "0.0328396131513147`"}], ",", "0.004793415498952412`", 
       ",", 
       RowBox[{"-", "0.0028159740742895634`"}], ",", 
       RowBox[{"-", "0.004894772812444073`"}], ",", 
       RowBox[{"-", "0.010696263123592106`"}], ",", "0.003231945716189525`", 
       ",", "0.011143038819498071`", ",", 
       RowBox[{"-", "0.0000427162470726215`"}], ",", 
       RowBox[{"-", "0.00013034383508774204`"}], ",", 
       "0.0009042073113749883`", ",", "0.00008767089970241726`", ",", 
       RowBox[{"-", "0.000041436992165491015`"}], ",", 
       RowBox[{"-", "0.001628905750874892`"}], ",", 
       RowBox[{"-", "0.0003945829742546021`"}], ",", 
       RowBox[{"-", "0.00024664408226060714`"}], ",", 
       RowBox[{"-", "0.0004875152871594015`"}], ",", 
       "0.00035980344401125486`", ",", 
       RowBox[{"-", "0.1293947772002314`"}], ",", "0.01187951631209228`", ",",
        "0.02314199283203527`", ",", "0.009115486626763742`", ",", 
       "0.00747948022038858`", ",", "7.590711014282311`*^-9", ",", 
       "7.597139203640715`*^-9", ",", "1.4919366813159015`*^-12", ",", 
       "0.10022122441973735`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.03095234550338109`"}], ",", "0.25734188210234976`", 
       ",", 
       RowBox[{"-", "0.1432268633930012`"}], ",", 
       RowBox[{"-", "0.02957483840980785`"}], ",", "0.04015584850204081`", 
       ",", "0.005543472555886165`", ",", "0.04442835707817907`", ",", 
       "0.02872394365522449`", ",", 
       RowBox[{"-", "0.014280875790876897`"}], ",", 
       RowBox[{"-", "0.005503958480757701`"}], ",", 
       RowBox[{"-", "0.0002558012077335602`"}], ",", 
       "0.000046434986801567444`", ",", 
       RowBox[{"-", "0.007736989251323139`"}], ",", "0.004341502611887419`", 
       ",", 
       RowBox[{"-", "0.004822485916808052`"}], ",", 
       RowBox[{"-", "0.008044904872546112`"}], ",", "0.0010366987885004298`", 
       ",", 
       RowBox[{"-", "0.01341066233763987`"}], ",", 
       RowBox[{"-", "0.009464833706558328`"}], ",", 
       RowBox[{"-", "0.006506892418807551`"}], ",", 
       "1.5938357145405606`*^-13", ",", 
       RowBox[{"-", "0.00040091994393654656`"}], ",", 
       RowBox[{"-", "0.003994423865335277`"}], ",", "0.0011578232284656128`", 
       ",", "0.16147940075325629`", ",", 
       RowBox[{"-", "0.015244616530060118`"}], ",", 
       RowBox[{"-", "0.9748943032074505`"}], ",", "0.9999999999999998`", ",", 
       
       RowBox[{"-", "0.09530835817674457`"}], ",", 
       RowBox[{"-", "0.19846472249066308`"}], ",", "0.02358077896748108`", 
       ",", "0.00014843752414536458`", ",", 
       RowBox[{"-", "0.00011720653884748611`"}], ",", 
       RowBox[{"-", "0.000014104213021735184`"}], ",", "0.02440918094417498`",
        ",", "0.03370359471151121`", ",", 
       RowBox[{"-", "0.00487569550699105`"}], ",", "0.002876481217957013`", 
       ",", "0.004973997881847851`", ",", "0.010891485849045934`", ",", 
       RowBox[{"-", "0.0032830615468531182`"}], ",", 
       RowBox[{"-", "0.011345450851675204`"}], ",", 
       "0.000015072990434177958`", ",", "0.00013898275126274118`", ",", 
       RowBox[{"-", "0.0008581576164457756`"}], ",", 
       RowBox[{"-", "0.00010330464917704204`"}], ",", 
       "0.00001592527170734294`", ",", "0.0016440617099009933`", ",", 
       "0.00039774053358732986`", ",", "0.0002977347330907537`", ",", 
       "0.000561763485366409`", ",", 
       RowBox[{"-", "0.00036950906451179214`"}], ",", "0.13326492830465309`", 
       ",", 
       RowBox[{"-", "0.012166470980120405`"}], ",", 
       RowBox[{"-", "0.023763369217590074`"}], ",", 
       RowBox[{"-", "0.009240252011591009`"}], ",", 
       RowBox[{"-", "0.007541765317286429`"}], ",", 
       RowBox[{"-", "7.79669589145253`*^-9"}], ",", 
       RowBox[{"-", "7.803298545011683`*^-9"}], ",", 
       RowBox[{"-", "1.5314774690384738`*^-12"}], ",", 
       RowBox[{"-", "0.1033766735651077`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4976828456752241`"}], ",", 
       RowBox[{"-", "0.1689105273690308`"}], ",", "0.46000717285659`", ",", 
       "0.05536339772058521`", ",", "0.08839222780091877`", ",", 
       "0.0012501500841274537`", ",", 
       RowBox[{"-", "0.06666488591705413`"}], ",", "0.0977542144061236`", ",",
        "0.028075485960759972`", ",", "0.01419595952926777`", ",", 
       RowBox[{"-", "0.0003678122598838725`"}], ",", 
       RowBox[{"-", "0.00020787351087473048`"}], ",", "0.020518338096384696`",
        ",", 
       RowBox[{"-", "0.007882848892354244`"}], ",", "0.012762084381799186`", 
       ",", "0.022017049928170752`", ",", 
       RowBox[{"-", "0.004640944936758108`"}], ",", "0.03534038153345941`", 
       ",", "0.02478444145282242`", ",", "0.00683178004676249`", ",", 
       "4.559207859743549`*^-13", ",", 
       RowBox[{"-", "0.0003109028130294458`"}], ",", "0.006555531022737252`", 
       ",", 
       RowBox[{"-", "0.0009645013534826286`"}], ",", 
       RowBox[{"-", "0.5124820594183708`"}], ",", 
       RowBox[{"-", "0.7396335351906371`"}], ",", "0.08164133481486997`", ",", 
       RowBox[{"-", "0.09530835817670999`"}], ",", "0.9999999999999998`", ",",
        "0.06838226471193971`", ",", 
       RowBox[{"-", "0.008195012604026107`"}], ",", 
       RowBox[{"-", "0.0003072360457882695`"}], ",", "0.0002459570794560553`",
        ",", "0.00011331810429274188`", ",", 
       RowBox[{"-", "0.014790761033964758`"}], ",", "0.23432718975256964`", 
       ",", 
       RowBox[{"-", "0.1016551122418987`"}], ",", "0.006524676860069791`", 
       ",", 
       RowBox[{"-", "0.01322142036411303`"}], ",", 
       RowBox[{"-", "0.028618300259608903`"}], ",", "0.039870428307451175`", 
       ",", "0.012163724415048729`", ",", 
       RowBox[{"-", "0.00001743931726694655`"}], ",", 
       RowBox[{"-", "0.0002662013966823924`"}], ",", 
       RowBox[{"-", "0.008334590331219315`"}], ",", "0.00020758662079764644`",
        ",", 
       RowBox[{"-", "0.00002124532923444375`"}], ",", "0.02213798497764416`", 
       ",", 
       RowBox[{"-", "0.0003661376290488001`"}], ",", 
       RowBox[{"-", "0.00039707956482197527`"}], ",", 
       RowBox[{"-", "0.0006883099031802875`"}], ",", 
       "0.00035698719877920736`", ",", 
       RowBox[{"-", "0.06612627993948028`"}], ",", "0.016640706723579375`", 
       ",", "0.025254038447145553`", ",", "0.031082407213562573`", ",", 
       "0.015925287085154668`", ",", "8.386619864141238`*^-9", ",", 
       "8.393692588697613`*^-9", ",", "2.326991707796737`*^-12", ",", 
       "0.04132155236001023`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20464909621975047`", ",", 
       RowBox[{"-", "0.7681764472154634`"}], ",", "0.5802962710294358`", ",", 
       
       RowBox[{"-", "0.2133029832613182`"}], ",", 
       RowBox[{"-", "0.08357042825226095`"}], ",", "0.014347229026319202`", 
       ",", "0.15508816166939715`", ",", 
       RowBox[{"-", "0.13041259368169367`"}], ",", 
       RowBox[{"-", "0.08486272617310446`"}], ",", 
       RowBox[{"-", "0.0008893610223835215`"}], ",", 
       RowBox[{"-", "0.01596952273003964`"}], ",", "0.0021106733333943776`", 
       ",", "0.001627815979846493`", ",", "0.000799234159719324`", ",", 
       "0.0009519618793603768`", ",", "0.0049697893602187095`", ",", 
       "0.047122496168691776`", ",", "0.0017980578790898734`", ",", 
       "0.0009568830234273709`", ",", "0.010591917013038464`", ",", 
       RowBox[{"-", "4.989148617283365`*^-13"}], ",", "0.007742118067390207`",
        ",", 
       RowBox[{"-", "0.019572716756198642`"}], ",", 
       RowBox[{"-", "0.0037007063460752225`"}], ",", 
       RowBox[{"-", "0.39166035365850904`"}], ",", "0.22464929139835535`", 
       ",", "0.19359620583960133`", ",", 
       RowBox[{"-", "0.19846472249067304`"}], ",", "0.06838226471205978`", 
       ",", "0.9999999999999998`", ",", 
       RowBox[{"-", "0.11851814218813161`"}], ",", "0.0004977754732972871`", 
       ",", 
       RowBox[{"-", "0.0003570899017298783`"}], ",", 
       RowBox[{"-", "0.0004449558155124238`"}], ",", 
       RowBox[{"-", "0.07258014648062774`"}], ",", "0.008728723159519352`", 
       ",", "0.0387074208657167`", ",", 
       RowBox[{"-", "0.004508718494618558`"}], ",", 
       RowBox[{"-", "0.000731980463193657`"}], ",", 
       RowBox[{"-", "0.0012728440231273455`"}], ",", 
       RowBox[{"-", "0.009695831784950705`"}], ",", "0.007056632032553742`", 
       ",", 
       RowBox[{"-", "0.0004368333458297122`"}], ",", 
       RowBox[{"-", "0.00007146751941559075`"}], ",", "0.004372616315063821`",
        ",", 
       RowBox[{"-", "0.00009347564838732935`"}], ",", 
       RowBox[{"-", "0.00040412467801109747`"}], ",", 
       RowBox[{"-", "0.009063142865046664`"}], ",", 
       RowBox[{"-", "0.0010749129180629598`"}], ",", 
       "0.00007247889593892123`", ",", 
       RowBox[{"-", "0.0002690345401226794`"}], ",", "0.000877079498386929`", 
       ",", 
       RowBox[{"-", "0.3911389737467042`"}], ",", "0.021092219813872597`", 
       ",", "0.05247616963126016`", ",", 
       RowBox[{"-", "0.0075279229521828745`"}], ",", "0.007172359509118138`", 
       ",", "1.614127633600666`*^-8", ",", "1.6154953003028116`*^-8", ",", 
       "2.984496719720738`*^-12", ",", "0.3031489553118109`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.024164654369738994`"}], ",", "0.09146528775219087`", 
       ",", 
       RowBox[{"-", "0.06881445860421241`"}], ",", "0.023683468733189366`", 
       ",", "0.010169534780750344`", ",", 
       RowBox[{"-", "0.006680945825458827`"}], ",", 
       RowBox[{"-", "0.02093358739122583`"}], ",", "0.015577772851122747`", 
       ",", "0.0034282834559284463`", ",", "0.00006519941535359123`", ",", 
       "0.0016262895385628833`", ",", 
       RowBox[{"-", "0.0001901834893977072`"}], ",", 
       RowBox[{"-", "0.00024725236621921614`"}], ",", 
       RowBox[{"-", "0.0004191195762613955`"}], ",", 
       RowBox[{"-", "0.00014222193855230022`"}], ",", 
       RowBox[{"-", "0.0006521242277353149`"}], ",", 
       RowBox[{"-", "0.004246000841863747`"}], ",", 
       RowBox[{"-", "0.0003105338114299116`"}], ",", 
       RowBox[{"-", "0.00018241886180565294`"}], ",", 
       "0.00006162653183081955`", ",", "6.913556062751228`*^-14", ",", 
       RowBox[{"-", "0.0006207763905350865`"}], ",", "0.0023806592463386893`",
        ",", "0.00014020865436586755`", ",", "0.04679317971253519`", ",", 
       RowBox[{"-", "0.02680699266938121`"}], ",", 
       RowBox[{"-", "0.023007910199096926`"}], ",", "0.02358077896748368`", 
       ",", 
       RowBox[{"-", "0.008195012604038994`"}], ",", 
       RowBox[{"-", "0.11851814218813692`"}], ",", "1.`", ",", 
       "0.26072073514505334`", ",", 
       RowBox[{"-", "0.2613783934549622`"}], ",", 
       RowBox[{"-", "0.9921733698425208`"}], ",", "0.008643851976536946`", 
       ",", 
       RowBox[{"-", "0.0008417066281442677`"}], ",", 
       RowBox[{"-", "0.004569133275676854`"}], ",", "0.0005491410063682671`", 
       ",", "0.00013352658380139603`", ",", "0.00022265268061785181`", ",", 
       "0.001119820411329541`", ",", 
       RowBox[{"-", "0.0009134323315832095`"}], ",", 
       "0.000047048711800256765`", ",", 
       RowBox[{"-", "3.79116225843946`*^-6"}], ",", 
       RowBox[{"-", "0.000527322542247278`"}], ",", "0.00001826475361355899`",
        ",", "0.00004352900479614745`", ",", "0.0010838580775986055`", ",", 
       "0.00003632567605110411`", ",", 
       RowBox[{"-", "0.000056688352734640335`"}], ",", 
       RowBox[{"-", "0.00006867892001678973`"}], ",", 
       RowBox[{"-", "0.000022097493217110737`"}], ",", "0.04661486912073743`",
        ",", 
       RowBox[{"-", "0.0025472312174652264`"}], ",", 
       RowBox[{"-", "0.00629803292193291`"}], ",", "0.0008084581626441284`", 
       ",", 
       RowBox[{"-", "0.0008905683339617683`"}], ",", 
       RowBox[{"-", "1.942767651653904`*^-9"}], ",", 
       RowBox[{"-", "1.9444129603796906`*^-9"}], ",", 
       RowBox[{"-", "3.8108818477343313`*^-13"}], ",", 
       RowBox[{"-", "0.036142772264777474`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.00025278773424898754`", ",", "0.00027372039955099394`", ",", 
       "0.00021824276042515058`", ",", "0.0034244453783809047`", ",", 
       RowBox[{"-", "0.000571418350075793`"}], ",", 
       RowBox[{"-", "0.010028607476819334`"}], ",", "0.004329557509633423`", 
       ",", 
       RowBox[{"-", "0.0003770226017216364`"}], ",", 
       RowBox[{"-", "0.009553610118542138`"}], ",", 
       RowBox[{"-", "1.5096819586698717`*^-6"}], ",", 
       "0.0004969158353183813`", ",", 
       RowBox[{"-", "0.00010962696896876915`"}], ",", 
       RowBox[{"-", "0.000010501776687295076`"}], ",", 
       "0.0006351348697089219`", ",", 
       RowBox[{"-", "0.000014536898910889529`"}], ",", 
       RowBox[{"-", "3.981334791310533`*^-6"}], ",", 
       RowBox[{"-", "0.00244751110628206`"}], ",", 
       RowBox[{"-", "0.000010546389115079405`"}], ",", 
       RowBox[{"-", "6.005438352150841`*^-6"}], ",", 
       RowBox[{"-", "0.002450986429237401`"}], ",", 
       "2.2065658599269923`*^-15", ",", 
       RowBox[{"-", "0.0005628697472526726`"}], ",", 
       RowBox[{"-", "0.00006671455532976533`"}], ",", 
       "0.0005564553202262911`", ",", "0.0003951767131004068`", ",", 
       "0.00004443677990618145`", ",", 
       RowBox[{"-", "0.00013889264338685383`"}], ",", 
       "0.00014843752414563303`", ",", 
       RowBox[{"-", "0.00030723604578674143`"}], ",", 
       "0.0004977754732958608`", ",", "0.2607207351450727`", ",", "1.`", ",", 
       
       RowBox[{"-", "0.9960090228352335`"}], ",", 
       RowBox[{"-", "0.2632263827017025`"}], ",", "0.0000196934504480905`", 
       ",", "0.0002965577253527398`", ",", "0.00006778868809748292`", ",", 
       RowBox[{"-", "0.000010168693018396843`"}], ",", 
       RowBox[{"-", "0.000013931489224880361`"}], ",", 
       "0.000020455680911233098`", ",", 
       RowBox[{"-", "0.00004030736692997447`"}], ",", 
       "9.204008182046075`*^-6", ",", "0.000013176147634919911`", ",", 
       "0.000023287148642227147`", ",", "0.000010960042704751746`", ",", 
       RowBox[{"-", "0.000012359620886521304`"}], ",", 
       "0.00001220721344105439`", ",", 
       RowBox[{"-", "0.00003209978959225647`"}], ",", 
       "0.00017190079342706548`", ",", "0.00008451958946553836`", ",", 
       "0.00018079606473645222`", ",", 
       RowBox[{"-", "0.00015362657193245715`"}], ",", 
       "0.000034411117655415134`", ",", 
       RowBox[{"-", "0.000010069481873863951`"}], ",", 
       RowBox[{"-", "0.000011208586344051356`"}], ",", 
       RowBox[{"-", "9.266134892090611`*^-6"}], ",", 
       RowBox[{"-", "7.953154975428535`*^-6"}], ",", 
       RowBox[{"-", "8.228689526762034`*^-13"}], ",", 
       RowBox[{"-", "8.236525379738824`*^-13"}], ",", 
       "2.322106924876129`*^-15", ",", "0.00002459117270237718`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0001796248110029433`"}], ",", 
       RowBox[{"-", "0.00019433697381487892`"}], ",", 
       RowBox[{"-", "0.00015794354798035417`"}], ",", 
       RowBox[{"-", "0.004027653050133545`"}], ",", "0.0003833312776893464`", 
       ",", "0.00903929891297782`", ",", 
       RowBox[{"-", "0.0034996848745719273`"}], ",", "0.0004957630566408775`",
        ",", "0.011166684351338666`", ",", "0.000015342720456377994`", ",", 
       RowBox[{"-", "0.0004087819976905162`"}], ",", 
       "0.00009708602318069808`", ",", "0.00001599067707737303`", ",", 
       RowBox[{"-", "0.000634080800854927`"}], ",", "0.00001796837433195835`",
        ",", 
       RowBox[{"-", "5.709431929520077`*^-6"}], ",", "0.00216752430751971`", 
       ",", "0.00002533454102154028`", ",", "0.000018407016982035466`", ",", 
       "0.0023615189523654738`", ",", 
       RowBox[{"-", "8.716334217258138`*^-16"}], ",", 
       "0.0005595988287172036`", ",", 
       RowBox[{"-", "0.000010494103484472893`"}], ",", 
       RowBox[{"-", "0.0005384006877310934`"}], ",", 
       RowBox[{"-", "0.00028068636100762856`"}], ",", 
       RowBox[{"-", "0.00007263139423233366`"}], ",", 
       "0.00011823521104283849`", ",", 
       RowBox[{"-", "0.00011720653884656728`"}], ",", 
       "0.00024595707945474675`", ",", 
       RowBox[{"-", "0.00035708990173242023`"}], ",", 
       RowBox[{"-", "0.2613783934549809`"}], ",", 
       RowBox[{"-", "0.9960090228352327`"}], ",", "1.0000000000000002`", ",", 
       "0.2627116749986636`", ",", 
       RowBox[{"-", "0.000013176522802184262`"}], ",", 
       RowBox[{"-", "0.00021265820668584594`"}], ",", 
       RowBox[{"-", "0.000044736043287689486`"}], ",", 
       "7.968927098901767`*^-6", ",", "6.0038075814929625`*^-6", ",", 
       RowBox[{"-", "0.00003059723778141091`"}], ",", 
       "0.0000408447527697952`", ",", "4.557689055291878`*^-6", ",", 
       RowBox[{"-", "0.00002152778985205774`"}], ",", 
       RowBox[{"-", "0.0000212081908053516`"}], ",", 
       "0.00001027194671251621`", ",", "8.071412126878752`*^-6", ",", 
       RowBox[{"-", "0.000019927167084192457`"}], ",", 
       "0.000022005465322742466`", ",", 
       RowBox[{"-", "0.0001710247354843069`"}], ",", 
       RowBox[{"-", "0.0000696144512010697`"}], ",", 
       RowBox[{"-", "0.00015913230744445505`"}], ",", 
       "0.00015083136188682076`", ",", 
       RowBox[{"-", "0.000025992724099404214`"}], ",", 
       "0.000017706483942897843`", ",", "0.000015592569977337442`", ",", 
       "0.000022923545231781253`", ",", "0.000018286923362825654`", ",", 
       "4.407777708598295`*^-12", ",", "4.411165538321559`*^-12", ",", 
       "9.848346538703594`*^-15", ",", 
       RowBox[{"-", "0.000012560575935677249`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.00021669987711923902`"}], ",", 
       RowBox[{"-", "0.0002342544863571875`"}], ",", 
       RowBox[{"-", "0.00020254167361436577`"}], ",", "0.00218266166832706`", 
       ",", 
       RowBox[{"-", "0.0001293990088470251`"}], ",", "0.0059780137208845195`",
        ",", "0.0021264656179704883`", ",", 
       RowBox[{"-", "0.00016275889177708234`"}], ",", "0.006052996394189633`",
        ",", "0.00003415827743077043`", ",", "0.00023218996434276314`", ",", 
       RowBox[{"-", "0.00005658394139528299`"}], ",", 
       "0.000053904788161326335`", ",", "0.0003460211263030348`", ",", 
       "0.000028838389020133365`", ",", "0.00007218385157031156`", ",", 
       RowBox[{"-", "0.0012632824414001787`"}], ",", 
       "0.00009379418075414768`", ",", "0.00006526956101304813`", ",", 
       RowBox[{"-", "0.0013531942643246904`"}], ",", 
       RowBox[{"-", "1.1024726089605747`*^-14"}], ",", 
       RowBox[{"-", "0.0003180440314296074`"}], ",", 
       RowBox[{"-", "7.156727770853078`*^-6"}], ",", 
       "0.00030852763445028485`", ",", 
       RowBox[{"-", "0.0003384804144421967`"}], ",", 
       "0.00013431147976125015`", ",", "0.00001324013702515743`", ",", 
       RowBox[{"-", "0.000014104213021738298`"}], ",", 
       "0.00011331810429142595`", ",", 
       RowBox[{"-", "0.0004449558155112295`"}], ",", 
       RowBox[{"-", "0.992173369842521`"}], ",", 
       RowBox[{"-", "0.2632263827016833`"}], ",", "0.26271167499864456`", ",",
        "0.9999999999999998`", ",", 
       RowBox[{"-", "0.000023486264307265874`"}], ",", 
       RowBox[{"-", "0.0002648905540508169`"}], ",", 
       RowBox[{"-", "0.000048566878954826405`"}], ",", 
       RowBox[{"-", "0.000012762744675684199`"}], ",", 
       RowBox[{"-", "0.00004452483930122854`"}], ",", 
       RowBox[{"-", "0.00006963648414968861`"}], ",", 
       "0.00003440951765298013`", ",", "0.00007086873057024742`", ",", 
       "0.00001073881104416917`", ",", "0.000011763825267126301`", ",", 
       RowBox[{"-", "5.88044997914389`*^-6"}], ",", 
       RowBox[{"-", "4.813612242858392`*^-6"}], ",", "9.927153089573375`*^-6",
        ",", 
       RowBox[{"-", "5.13364595417615`*^-7"}], ",", "0.00009721491667820683`",
        ",", "0.00004155146393121029`", ",", "0.00009331687340602239`", ",", 
       RowBox[{"-", "0.00008601305767994645`"}], ",", 
       RowBox[{"-", "0.0001437613210400784`"}], ",", 
       "0.00003824757072198877`", ",", "0.00006277387099042384`", ",", 
       "0.00008317519846468177`", ",", "0.0000339694408838343`", ",", 
       "2.2575277145818234`*^-11", ",", "2.2595880106064353`*^-11", ",", 
       RowBox[{"-", "3.243304993929359`*^-14"}], ",", 
       "0.00011443932072393965`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.011670769073833766`"}], ",", "0.09259546101715196`", 
       ",", 
       RowBox[{"-", "0.052269672506879486`"}], ",", 
       RowBox[{"-", "0.011224421066103215`"}], ",", "0.00704923035810714`", 
       ",", "0.0009337340013080667`", ",", "0.007198115918837354`", ",", 
       "0.00455445005901741`", ",", 
       RowBox[{"-", "0.004240765300380037`"}], ",", 
       RowBox[{"-", "0.0018792060798840551`"}], ",", 
       RowBox[{"-", "0.0004494877207898053`"}], ",", "0.0001213094291989665`",
        ",", 
       RowBox[{"-", "0.0026820883391674988`"}], ",", "0.0006491407880518188`",
        ",", 
       RowBox[{"-", "0.0016606820039886043`"}], ",", 
       RowBox[{"-", "0.00285567386673841`"}], ",", "0.002708331517820137`", 
       ",", 
       RowBox[{"-", "0.0046397286885787635`"}], ",", 
       RowBox[{"-", "0.003268986003390625`"}], ",", "0.0007761104868331401`", 
       ",", "7.973310765833197`*^-14", ",", "0.0004693339910339656`", ",", 
       RowBox[{"-", "0.0009761641254151242`"}], ",", 
       RowBox[{"-", "0.00026492289034932856`"}], ",", "0.05785364783358853`", 
       ",", 
       RowBox[{"-", "0.027879775241137085`"}], ",", 
       RowBox[{"-", "0.023754801925775934`"}], ",", "0.0244091809441757`", 
       ",", 
       RowBox[{"-", "0.014790761033982042`"}], ",", 
       RowBox[{"-", "0.0725801464806239`"}], ",", "0.008643851976536073`", 
       ",", "0.000019693450448048842`", ",", 
       RowBox[{"-", "0.00001317652280241943`"}], ",", 
       RowBox[{"-", "0.000023486264307457968`"}], ",", "0.9999999999999999`", 
       ",", "0.01173216893574769`", ",", 
       RowBox[{"-", "0.0018199782675035346`"}], ",", "0.0010230307971000052`",
        ",", "0.0017452139927527433`", ",", "0.0037499186143252067`", ",", 
       RowBox[{"-", "0.0010798163981736155`"}], ",", 
       RowBox[{"-", "0.003949606513667633`"}], ",", 
       RowBox[{"-", "6.690510439695376`*^-6"}], ",", 
       "0.000019026457538212538`", ",", 
       RowBox[{"-", "0.00032347975971008764`"}], ",", 
       RowBox[{"-", "0.000018809816176932773`"}], ",", 
       RowBox[{"-", "5.528090770370013`*^-6"}], ",", "0.000621105077529262`", 
       ",", 
       RowBox[{"-", "0.00007029612504984872`"}], ",", 
       RowBox[{"-", "6.092537211753413`*^-6"}], ",", 
       RowBox[{"-", "0.00003416638617011955`"}], ",", 
       "0.00005891830792882446`", ",", "0.046372575288890515`", ",", 
       RowBox[{"-", "0.004208144708006906`"}], ",", 
       RowBox[{"-", "0.008259367937260505`"}], ",", 
       RowBox[{"-", "0.0031908604655379986`"}], ",", 
       RowBox[{"-", "0.002702393570113896`"}], ",", 
       RowBox[{"-", "2.6866076470271486`*^-9"}], ",", 
       RowBox[{"-", "2.688880030945041`*^-9"}], ",", 
       RowBox[{"-", "5.91053821067964`*^-13"}], ",", 
       RowBox[{"-", "0.03541140847523813`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5064659115657292`"}], ",", "0.1320326334023769`", ",", 
       "0.41348586502088464`", ",", 
       RowBox[{"-", "0.12698674006329866`"}], ",", 
       RowBox[{"-", "0.04980644793146957`"}], ",", "0.008511702809254193`", 
       ",", "0.09235987853477848`", ",", 
       RowBox[{"-", "0.0776618476794042`"}], ",", 
       RowBox[{"-", "0.05050344154914872`"}], ",", 
       RowBox[{"-", "0.0008176058235588636`"}], ",", 
       RowBox[{"-", "0.009418099006863127`"}], ",", "0.0012551129003420133`", 
       ",", "0.0005022685463167617`", ",", "0.0006123135313801699`", ",", 
       "0.00029755795425005126`", ",", "0.0023694431811416812`", ",", 
       "0.028021414731443484`", ",", "0.0002486835569280091`", ",", 
       RowBox[{"-", "0.0000731707458599144`"}], ",", "0.00627655307291751`", 
       ",", "6.567468921018247`*^-13", ",", "0.004607195096840677`", ",", 
       RowBox[{"-", "0.011654025744665168`"}], ",", 
       RowBox[{"-", "0.0022009399177248764`"}], ",", 
       RowBox[{"-", "0.29924145187442075`"}], ",", 
       RowBox[{"-", "0.039019143340913096`"}], ",", 
       RowBox[{"-", "0.0328396131513459`"}], ",", "0.03370359471154328`", ",",
        "0.23432718975252892`", ",", "0.008728723159419916`", ",", 
       RowBox[{"-", "0.0008417066281333717`"}], ",", 
       "0.00029655772535281365`", ",", 
       RowBox[{"-", "0.0002126582066860768`"}], ",", 
       RowBox[{"-", "0.00026489055405200983`"}], ",", "0.011732168935760694`",
        ",", "1.0000000000000002`", ",", 
       RowBox[{"-", "0.10028127377713912`"}], ",", "0.012709386260295536`", 
       ",", 
       RowBox[{"-", "0.00014087121994198795`"}], ",", 
       RowBox[{"-", "0.00009983324921371281`"}], ",", "0.02761972113017711`", 
       ",", 
       RowBox[{"-", "0.015520167183083418`"}], ",", 
       RowBox[{"-", "0.00025714224476730633`"}], ",", 
       RowBox[{"-", "0.00003728073856040985`"}], ",", 
       RowBox[{"-", "0.008925396422946236`"}], ",", 
       RowBox[{"-", "0.00005907722546535409`"}], ",", 
       RowBox[{"-", "0.00023776335517363545`"}], ",", "0.023225775109374153`",
        ",", 
       RowBox[{"-", "0.0006380442821376175`"}], ",", 
       "0.00004465493457452715`", ",", 
       RowBox[{"-", "0.00015755205918499844`"}], ",", "0.000520397697853289`",
        ",", "0.05191480589797517`", ",", 
       RowBox[{"-", "0.003006712606252394`"}], ",", 
       RowBox[{"-", "0.006532731686437058`"}], ",", "0.0014773236176548517`", 
       ",", 
       RowBox[{"-", "0.0028843032011079454`"}], ",", 
       RowBox[{"-", "1.951304564173771`*^-9"}], ",", 
       RowBox[{"-", "1.952981259192746`*^-9"}], ",", 
       "1.512904846312732`*^-13", ",", 
       RowBox[{"-", "0.03611411909015316`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20079359149182788`", ",", 
       RowBox[{"-", "0.018461014249800164`"}], ",", 
       RowBox[{"-", "0.12938266372934054`"}], ",", 
       RowBox[{"-", "0.02258835678906532`"}], ",", 
       RowBox[{"-", "0.010791188117294459`"}], ",", 
       RowBox[{"-", "0.00039280134720924564`"}], ",", "0.018139034446627556`",
        ",", 
       RowBox[{"-", "0.014462053511150819`"}], ",", 
       RowBox[{"-", "0.008147344690268052`"}], ",", 
       RowBox[{"-", "0.10337541230258372`"}], ",", 
       RowBox[{"-", "0.011996710503421968`"}], ",", "0.0001186555262567529`", 
       ",", 
       RowBox[{"-", "0.26459457838076095`"}], ",", "0.015774204462443844`", 
       ",", 
       RowBox[{"-", "0.5929079772231495`"}], ",", "0.7731862180350286`", ",", 
       "0.0026490809794976486`", ",", 
       RowBox[{"-", "0.17398225694237437`"}], ",", 
       RowBox[{"-", "0.1278228103861881`"}], ",", "0.0003568660729849281`", 
       ",", "0.5106491809692801`", ",", "0.0007095454248460082`", ",", 
       RowBox[{"-", "0.002168542368027611`"}], ",", 
       RowBox[{"-", "0.0002668596831995162`"}], ",", "0.14423026796890281`", 
       ",", "0.005424610318622771`", ",", "0.004793415499342275`", ",", 
       RowBox[{"-", "0.004875695507391765`"}], ",", 
       RowBox[{"-", "0.10165511224116153`"}], ",", "0.038707420866771425`", 
       ",", 
       RowBox[{"-", "0.004569133275770552`"}], ",", "0.00006778868810155553`",
        ",", 
       RowBox[{"-", "0.000044736043295266006`"}], ",", 
       RowBox[{"-", "0.000048566878966847076`"}], ",", 
       RowBox[{"-", "0.0018199782676120444`"}], ",", 
       RowBox[{"-", "0.10028127377690334`"}], ",", "1.0000000000000002`", ",", 
       RowBox[{"-", "0.0032798440134793453`"}], ",", "0.15193126623312533`", 
       ",", "0.23542682581712274`", ",", 
       RowBox[{"-", "0.40802062408774514`"}], ",", 
       RowBox[{"-", "0.09993690094054018`"}], ",", "0.0007657179917779806`", 
       ",", "0.0008024975092396901`", ",", "0.08103432684663489`", ",", 
       RowBox[{"-", "0.0006261161296221913`"}], ",", "0.000692823846945202`", 
       ",", 
       RowBox[{"-", "0.21774119139415485`"}], ",", 
       RowBox[{"-", "0.00008104738918043981`"}], ",", 
       "0.00008217310227450763`", ",", "0.00009072840873401929`", ",", 
       "0.000053541899804219755`", ",", "0.5729402379439497`", ",", 
       RowBox[{"-", "0.3851660871015061`"}], ",", 
       RowBox[{"-", "0.21717720959925998`"}], ",", 
       RowBox[{"-", "0.16062751652998514`"}], ",", "0.020390272094015813`", 
       ",", "0.012105438910840776`", ",", "0.0067196935645852576`", ",", 
       "2.4508480074558796`*^-6", ",", 
       RowBox[{"-", "0.2316317535222852`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.017062283592163226`"}], ",", "0.01097507759874277`", 
       ",", "0.009817936577692057`", ",", 
       RowBox[{"-", "0.006871662840484238`"}], ",", "0.00014868856613569966`",
        ",", "0.0020887262451274842`", ",", "0.001628031301492333`", ",", 
       RowBox[{"-", "0.0020251436620604617`"}], ",", 
       RowBox[{"-", "0.0025316606848434634`"}], ",", 
       RowBox[{"-", "0.028239607345347622`"}], ",", 
       RowBox[{"-", "0.007856540911620746`"}], ",", "0.0001581291081848812`", 
       ",", 
       RowBox[{"-", "0.03831384033419216`"}], ",", 
       RowBox[{"-", "0.010149733728758768`"}], ",", 
       RowBox[{"-", "0.015192741929715713`"}], ",", 
       RowBox[{"-", "0.030539686716054927`"}], ",", "0.003530360751096113`", 
       ",", 
       RowBox[{"-", "0.07041494820338452`"}], ",", "0.0567583662584513`", ",",
        "0.002983793231377285`", ",", "0.013179925464134946`", ",", 
       "0.0004660354389463542`", ",", 
       RowBox[{"-", "0.0004423914066712263`"}], ",", 
       RowBox[{"-", "0.0003647175660150565`"}], ",", 
       RowBox[{"-", "0.005329813124821015`"}], ",", 
       RowBox[{"-", "0.0034069463345135147`"}], ",", 
       RowBox[{"-", "0.0028159740742963965`"}], ",", "0.0028764812179639526`",
        ",", "0.006524676860063406`", ",", 
       RowBox[{"-", "0.004508718494636523`"}], ",", "0.0005491410063698468`", 
       ",", 
       RowBox[{"-", "0.00001016869301855007`"}], ",", 
       "7.968927098797542`*^-6", ",", 
       RowBox[{"-", "0.000012762744675119998`"}], ",", 
       "0.0010230307971027498`", ",", "0.012709386260297433`", ",", 
       RowBox[{"-", "0.003279844013387295`"}], ",", "1.0000000000000002`", 
       ",", 
       RowBox[{"-", "0.0010372214041951776`"}], ",", "0.04287984210032881`", 
       ",", 
       RowBox[{"-", "0.04542295535498803`"}], ",", 
       RowBox[{"-", "0.06802095618979856`"}], ",", 
       RowBox[{"-", "0.00022078054565312835`"}], ",", 
       RowBox[{"-", "0.0003787685825811023`"}], ",", 
       RowBox[{"-", "0.007254240281751334`"}], ",", "0.00023194457196984948`",
        ",", 
       RowBox[{"-", "0.00021489508701919726`"}], ",", "0.002921566084040415`",
        ",", 
       RowBox[{"-", "0.00021662944861887914`"}], ",", 
       RowBox[{"-", "0.00010505746932572351`"}], ",", 
       RowBox[{"-", "0.0002099007863138076`"}], ",", 
       "0.00019251311308943498`", ",", 
       RowBox[{"-", "0.00034235549635160833`"}], ",", 
       RowBox[{"-", "0.020737810453626115`"}], ",", 
       RowBox[{"-", "0.032356448374745536`"}], ",", 
       RowBox[{"-", "0.06477632355227246`"}], ",", 
       RowBox[{"-", "0.026872192104653664`"}], ",", "0.000277319859558335`", 
       ",", "0.00013828330006576`", ",", "5.6145601347852384`*^-8", ",", 
       RowBox[{"-", "0.010179184585501344`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.017299111939582317`", ",", "0.019313467780999388`", ",", 
       RowBox[{"-", "0.014545077378505513`"}], ",", 
       RowBox[{"-", "0.01955017916269554`"}], ",", 
       RowBox[{"-", "0.002370342339585191`"}], ",", "0.005253822315500115`", 
       ",", "0.0049280736861214754`", ",", 
       RowBox[{"-", "0.00887649409218641`"}], ",", 
       RowBox[{"-", "0.008556857209837256`"}], ",", 
       RowBox[{"-", "0.599636452393781`"}], ",", "0.002687613127995051`", ",",
        "0.00046615123312942136`", ",", 
       RowBox[{"-", "0.6598446617698077`"}], ",", 
       RowBox[{"-", "0.030197280574276515`"}], ",", 
       RowBox[{"-", "0.5382777688810918`"}], ",", "0.11329204096010269`", ",",
        "0.01040720482399146`", ",", 
       RowBox[{"-", "0.6326778259318351`"}], ",", "0.10126865339125425`", ",",
        "0.005955541739793552`", ",", 
       RowBox[{"-", "6.139314516198294`*^-13"}], ",", 
       "0.0013068381323691719`", ",", 
       RowBox[{"-", "0.0012751719633769607`"}], ",", 
       RowBox[{"-", "0.0010160443744500708`"}], ",", "0.027463316426309906`", 
       ",", 
       RowBox[{"-", "0.006043739497960969`"}], ",", 
       RowBox[{"-", "0.004894772812358481`"}], ",", "0.004973997881758896`", 
       ",", 
       RowBox[{"-", "0.013221420363643379`"}], ",", 
       RowBox[{"-", "0.0007319804630208269`"}], ",", 
       "0.00013352658378214743`", ",", 
       RowBox[{"-", "0.000013931489225962378`"}], ",", 
       "6.003807579280455`*^-6", ",", 
       RowBox[{"-", "0.0000445248393044866`"}], ",", "0.0017452139927214881`",
        ",", 
       RowBox[{"-", "0.0001408712196047766`"}], ",", "0.15193126623411554`", 
       ",", 
       RowBox[{"-", "0.0010372214042480062`"}], ",", "0.9999999999999997`", 
       ",", "0.8979226126361524`", ",", "0.011954763416485548`", ",", 
       RowBox[{"-", "0.16716990391213782`"}], ",", 
       RowBox[{"-", "0.001239380292545436`"}], ",", 
       RowBox[{"-", "0.0014027377420026874`"}], ",", "0.03334504997412809`", 
       ",", "0.0009973217043394442`", ",", 
       RowBox[{"-", "0.0011395417504111854`"}], ",", "0.0034592174952014334`",
        ",", 
       RowBox[{"-", "0.0004140526502189469`"}], ",", 
       RowBox[{"-", "0.00025087042898906675`"}], ",", 
       RowBox[{"-", "0.0004872060712743586`"}], ",", "0.0003779536686690586`",
        ",", "0.13294142599588316`", ",", 
       RowBox[{"-", "0.55963433423757`"}], ",", 
       RowBox[{"-", "0.5465237004402878`"}], ",", 
       RowBox[{"-", "0.582919255040649`"}], ",", 
       RowBox[{"-", "0.160988363851974`"}], ",", 
       RowBox[{"-", "8.607597942791502`*^-8"}], ",", 
       RowBox[{"-", "8.614885019636338`*^-8"}], ",", 
       RowBox[{"-", "1.715556498199744`*^-11"}], ",", 
       RowBox[{"-", "0.006552450184641574`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0372060340110496`", ",", "0.041583320449001926`", ",", 
       RowBox[{"-", "0.03102725983565783`"}], ",", 
       RowBox[{"-", "0.03693191345698928`"}], ",", 
       RowBox[{"-", "0.005909979989086461`"}], ",", "0.010737020189284272`", 
       ",", "0.019612002133905564`", ",", 
       RowBox[{"-", "0.019508948104463866`"}], ",", 
       RowBox[{"-", "0.01811737883361501`"}], ",", 
       RowBox[{"-", "0.7063229581899716`"}], ",", 
       RowBox[{"-", "0.018738802351714785`"}], ",", "0.0007732821562436491`", 
       ",", 
       RowBox[{"-", "0.8131937233505298`"}], ",", 
       RowBox[{"-", "0.05506319586797513`"}], ",", 
       RowBox[{"-", "0.6734977223619204`"}], ",", "0.13673956617064406`", ",",
        "0.017264152092312652`", ",", 
       RowBox[{"-", "0.8613083813897752`"}], ",", "0.238270041943948`", ",", 
       "0.010145543503921321`", ",", 
       RowBox[{"-", "3.822879008355521`*^-14"}], ",", 
       "0.0018061454729627903`", ",", 
       RowBox[{"-", "0.002984417203728171`"}], ",", 
       RowBox[{"-", "0.0011684810691349578`"}], ",", "0.05909895275490496`", 
       ",", 
       RowBox[{"-", "0.012828032916374636`"}], ",", 
       RowBox[{"-", "0.010696263123455145`"}], ",", "0.010891485848903917`", 
       ",", 
       RowBox[{"-", "0.02861830025901764`"}], ",", 
       RowBox[{"-", "0.0012728440228120406`"}], ",", 
       "0.00022265268058253097`", ",", "0.000020455680910195032`", ",", 
       RowBox[{"-", "0.00003059723778466425`"}], ",", 
       RowBox[{"-", "0.00006963648415255883`"}], ",", 
       "0.0037499186142731854`", ",", 
       RowBox[{"-", "0.00009983324882445014`"}], ",", "0.23542682581846974`", 
       ",", "0.04287984210026668`", ",", "0.8979226126361818`", ",", 
       "0.9999999999999999`", ",", 
       RowBox[{"-", "0.27837400495725584`"}], ",", 
       RowBox[{"-", "0.4552901858231219`"}], ",", 
       RowBox[{"-", "0.0017467066946904074`"}], ",", 
       RowBox[{"-", "0.0023216249502288557`"}], ",", "0.00797280582847097`", 
       ",", "0.0015559291623689412`", ",", 
       RowBox[{"-", "0.0016383592199159058`"}], ",", 
       RowBox[{"-", "0.01676221777727977`"}], ",", 
       RowBox[{"-", "0.0007292459489417186`"}], ",", 
       RowBox[{"-", "0.00040517582710735393`"}], ",", 
       RowBox[{"-", "0.0007753794773917785`"}], ",", "0.0006570498401128805`",
        ",", "0.2094846635545179`", ",", 
       RowBox[{"-", "0.6824865771392301`"}], ",", 
       RowBox[{"-", "0.6745885430696867`"}], ",", 
       RowBox[{"-", "0.7934067212099826`"}], ",", 
       RowBox[{"-", "0.2353350956382697`"}], ",", 
       RowBox[{"-", "1.2670702692826953`*^-7"}], ",", 
       RowBox[{"-", "1.2681429916394316`*^-7"}], ",", 
       RowBox[{"-", "2.5377399329219995`*^-11"}], ",", 
       RowBox[{"-", "0.013949304960568055`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.07048852609918586`"}], ",", 
       RowBox[{"-", "0.012473656950318192`"}], ",", "0.04867469959077089`", 
       ",", "0.018826313120750348`", ",", "0.005577085830494309`", ",", 
       RowBox[{"-", "0.004629384429348958`"}], ",", 
       RowBox[{"-", "0.014592923413692237`"}], ",", "0.012546375632500866`", 
       ",", "0.010143821472143131`", ",", "0.5997572229697791`", ",", 
       RowBox[{"-", "0.0037487856165877727`"}], ",", 
       RowBox[{"-", "0.0003261776244815783`"}], ",", "0.6769416387488906`", 
       ",", "0.024198634358983243`", ",", "0.6677816326775473`", ",", 
       RowBox[{"-", "0.3109944085680955`"}], ",", 
       RowBox[{"-", "0.007282180343477257`"}], ",", "0.6314422772900435`", 
       ",", 
       RowBox[{"-", "0.05829530244467746`"}], ",", 
       RowBox[{"-", "0.002033063571055849`"}], ",", 
       RowBox[{"-", "0.13937519896582165`"}], ",", 
       RowBox[{"-", "0.000625142310896421`"}], ",", "0.0017780436751951062`", 
       ",", "0.00026068697394319984`", ",", 
       RowBox[{"-", "0.06426691766484613`"}], ",", "0.003836497149759025`", 
       ",", "0.0032319457159964765`", ",", 
       RowBox[{"-", "0.003283061546653666`"}], ",", "0.039870428306928316`", 
       ",", 
       RowBox[{"-", "0.009695831785490985`"}], ",", "0.0011198204113909707`", 
       ",", 
       RowBox[{"-", "0.000040307366929749855`"}], ",", 
       "0.00004084475277299008`", ",", "0.00003440951764906302`", ",", 
       RowBox[{"-", "0.0010798163981086007`"}], ",", "0.027619721129903598`", 
       ",", 
       RowBox[{"-", "0.40802062408910333`"}], ",", 
       RowBox[{"-", "0.04542295535502529`"}], ",", "0.011954763416433825`", 
       ",", 
       RowBox[{"-", "0.2783740049576423`"}], ",", "0.9999999999999999`", ",", 
       "0.8779575369778045`", ",", "0.001054418544490519`", ",", 
       "0.00115289323170208`", ",", "0.010411713552237562`", ",", 
       RowBox[{"-", "0.0008281187770206463`"}], ",", "0.0009673989303861936`",
        ",", "0.10449512962072197`", ",", "0.00014643356505119825`", ",", 
       "0.00010195410337775134`", ",", "0.00018540421161528643`", ",", 
       RowBox[{"-", "0.00013637211291390446`"}], ",", 
       RowBox[{"-", "0.2745859483422357`"}], ",", "0.6344029453947185`", ",", 
       "0.5601213621432779`", ",", "0.5818761825022032`", ",", 
       "0.1465246835487387`", ",", 
       RowBox[{"-", "0.003303944860001076`"}], ",", 
       RowBox[{"-", "0.0018339741010409713`"}], ",", 
       RowBox[{"-", "6.689116097149796`*^-7"}], ",", "0.06905580035889854`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0052974999674616765`"}], ",", 
       RowBox[{"-", "0.04349344602539681`"}], ",", "0.010157916951821104`", 
       ",", "0.0354009719974853`", ",", "0.003808432255919622`", ",", 
       RowBox[{"-", "0.0106257483685015`"}], ",", 
       RowBox[{"-", "0.013623907517920891`"}], ",", "0.016539068281792232`", 
       ",", "0.016397435179877445`", ",", "0.6970304009693283`", ",", 
       "0.0143902428109101`", ",", 
       RowBox[{"-", "0.0008121795530118532`"}], ",", "0.7699157757843388`", 
       ",", "0.05691473169663206`", ",", "0.6009410716632025`", ",", 
       RowBox[{"-", "0.04256401197235376`"}], ",", 
       RowBox[{"-", "0.018132568062316903`"}], ",", "0.8274464509605425`", 
       ",", 
       RowBox[{"-", "0.2461938268016125`"}], ",", 
       RowBox[{"-", "0.011376816493290337`"}], ",", "0.07900838968435622`", 
       ",", 
       RowBox[{"-", "0.0020641015610056955`"}], ",", "0.00257161392551795`", 
       ",", "0.0014972405148836652`", ",", 
       RowBox[{"-", "0.03544271330012895`"}], ",", "0.01346751580202113`", 
       ",", "0.01114303881940464`", ",", 
       RowBox[{"-", "0.01134545085157784`"}], ",", "0.012163724414638713`", 
       ",", "0.0070566320322964105`", ",", 
       RowBox[{"-", "0.0009134323315453016`"}], ",", "9.204008183847831`*^-6",
        ",", "4.557689056916207`*^-6", ",", "0.00007086873056430236`", ",", 
       RowBox[{"-", "0.003949606513623375`"}], ",", 
       RowBox[{"-", "0.015520167183364561`"}], ",", 
       RowBox[{"-", "0.09993690094226694`"}], ",", 
       RowBox[{"-", "0.06802095618985178`"}], ",", 
       RowBox[{"-", "0.16716990391241324`"}], ",", 
       RowBox[{"-", "0.4552901858238662`"}], ",", "0.8779575369782138`", ",", 
       "1.0000000000000002`", ",", "0.001900459016050327`", ",", 
       "0.002442927559133078`", ",", "0.037537933802690486`", ",", 
       RowBox[{"-", "0.0016583297648558554`"}], ",", "0.0017741471688059894`",
        ",", "0.015186422499019544`", ",", "0.0008071562523137841`", ",", 
       "0.0004582081790666731`", ",", "0.0008826314719377399`", ",", 
       RowBox[{"-", "0.0007294171611705857`"}], ",", 
       RowBox[{"-", "0.13667339712076124`"}], ",", "0.6367392453001371`", ",",
        "0.6390041893549966`", ",", "0.762163581428932`", ",", 
       "0.2354437885821293`", ",", "0.0018730978791970724`", ",", 
       "0.0010398075731118221`", ",", "3.7922414837363665`*^-7", ",", 
       RowBox[{"-", "0.022142201213022145`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.000061334324318144`"}], ",", 
       RowBox[{"-", "0.000060311431804543814`"}], ",", 
       RowBox[{"-", "0.00032072010531022693`"}], ",", "0.004483920241364918`",
        ",", "0.0002500727722877555`", ",", "0.0010175582357475324`", ",", 
       "0.0006964313934944044`", ",", 
       RowBox[{"-", "0.000684840282472846`"}], ",", 
       RowBox[{"-", "0.0009575282180710358`"}], ",", "0.0036884029226215503`",
        ",", 
       RowBox[{"-", "0.010190231194555999`"}], ",", 
       RowBox[{"-", "0.00018709406517265304`"}], ",", 
       "0.0006148912853034004`", ",", "0.030653572194057538`", ",", 
       "0.0020557487241954484`", ",", 
       RowBox[{"-", "0.0008553114075213809`"}], ",", 
       RowBox[{"-", "0.004177026937230929`"}], ",", "0.001861806752612414`", 
       ",", "0.0011838619575864806`", ",", 
       RowBox[{"-", "0.0023319253675783518`"}], ",", 
       "2.786041788151443`*^-13", ",", 
       RowBox[{"-", "0.0004172097999309027`"}], ",", 
       "0.00019042367603329204`", ",", "0.0003661767083950052`", ",", 
       RowBox[{"-", "0.00009147963417347217`"}], ",", 
       "0.00012198576153277969`", ",", 
       RowBox[{"-", "0.000042716247055873164`"}], ",", 
       "0.000015072990415329616`", ",", 
       RowBox[{"-", "0.00001743931755767448`"}], ",", 
       RowBox[{"-", "0.00043683334577051907`"}], ",", 
       "0.000047048711749310565`", ",", "0.000013176147617730043`", ",", 
       RowBox[{"-", "0.000021527789835255978`"}], ",", 
       "0.000010738811105554762`", ",", 
       RowBox[{"-", "6.690510419956193`*^-6"}], ",", 
       RowBox[{"-", "0.00025714224495781816`"}], ",", 
       "0.0007657179936714374`", ",", 
       RowBox[{"-", "0.0002207805457298989`"}], ",", 
       RowBox[{"-", "0.0012393802917358887`"}], ",", 
       RowBox[{"-", "0.001746706693466399`"}], ",", "0.0010544185429143401`", 
       ",", "0.0019004590149444243`", ",", "0.9999999999999998`", ",", 
       "0.1016708196973135`", ",", "0.9139303798455378`", ",", 
       RowBox[{"-", "0.09255062465432533`"}], ",", "0.9987393087672175`", ",", 
       RowBox[{"-", "0.939818209203224`"}], ",", "0.002718981432796766`", ",", 
       RowBox[{"-", "0.008333061700403967`"}], ",", 
       RowBox[{"-", "0.008305078919881286`"}], ",", 
       RowBox[{"-", "0.002525588613766126`"}], ",", "0.0006702855671703998`", 
       ",", "0.0027119953968904754`", ",", "0.0005055659575323106`", ",", 
       "0.001716471634614092`", ",", "0.0011495682532519924`", ",", 
       "4.966000642313916`*^-10", ",", "4.970187466476084`*^-10", ",", 
       "3.4006759931047197`*^-14", ",", 
       RowBox[{"-", "0.00003277215215358249`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.00022814435322939035`", ",", "0.000257426672105434`", ",", 
       RowBox[{"-", "0.00024418888827885954`"}], ",", 
       "0.0026292343757871118`", ",", 
       RowBox[{"-", "0.0004564954585068011`"}], ",", 
       RowBox[{"-", "0.00018828351409560224`"}], ",", "0.003876092038759015`",
        ",", 
       RowBox[{"-", "0.00037620002483936666`"}], ",", 
       RowBox[{"-", "0.0000119217564738389`"}], ",", "0.0033090947293660826`",
        ",", "0.0038970623392427304`", ",", 
       RowBox[{"-", "0.00030032359861966254`"}], ",", "0.001146073985476515`",
        ",", "0.04041801788760089`", ",", "0.0017998830472547797`", ",", 
       "0.0005296686524204031`", ",", 
       RowBox[{"-", "0.006704968221000631`"}], ",", "0.002706371659439149`", 
       ",", "0.0018029012610758471`", ",", 
       RowBox[{"-", "0.004589462313082881`"}], ",", 
       "1.1807559493900636`*^-13", ",", 
       RowBox[{"-", "0.00046765837420666704`"}], ",", 
       RowBox[{"-", "0.00008205386409486463`"}], ",", 
       "0.00046746556946265127`", ",", "0.00036414804388512336`", ",", 
       "0.000021296749034174106`", ",", 
       RowBox[{"-", "0.00013034383508394147`"}], ",", 
       "0.0001389827512587607`", ",", 
       RowBox[{"-", "0.00026620139674031793`"}], ",", 
       RowBox[{"-", "0.00007146751939721134`"}], ",", 
       RowBox[{"-", "3.7911622579201857`*^-6"}], ",", 
       "0.000023287148641573807`", ",", 
       RowBox[{"-", "0.000021208190804886066`"}], ",", 
       "0.0000117638252686792`", ",", "0.000019026457545674665`", ",", 
       RowBox[{"-", "0.000037280738618148424`"}], ",", 
       "0.0008024975097619271`", ",", 
       RowBox[{"-", "0.0003787685825922071`"}], ",", 
       RowBox[{"-", "0.0014027377418539299`"}], ",", 
       RowBox[{"-", "0.0023216249499901673`"}], ",", "0.0011528932312867813`",
        ",", "0.0024429275588824994`", ",", "0.10167081969785216`", ",", 
       "1.0000000000000002`", ",", "0.23230483174714991`", ",", 
       RowBox[{"-", "0.7907468471036407`"}], ",", "0.08110930271525518`", ",", 
       RowBox[{"-", "0.278063144209144`"}], ",", 
       RowBox[{"-", "0.002674842904605558`"}], ",", "0.010105370133423563`", 
       ",", "0.01035747798022795`", ",", "0.0025061654959575757`", ",", 
       "0.0006673410881397441`", ",", "0.002406518806181682`", ",", 
       "0.0009427769239104371`", ",", "0.002495218343518354`", ",", 
       "0.0013760189889676176`", ",", "5.965960995424622`*^-10", ",", 
       "5.971015886009079`*^-10", ",", "7.465295464638887`*^-14", ",", 
       "5.217046044972021`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.017235247721357264`", ",", 
       RowBox[{"-", "0.003390483161291616`"}], ",", 
       RowBox[{"-", "0.010219994738839989`"}], ",", 
       RowBox[{"-", "0.005217409850637162`"}], ",", 
       RowBox[{"-", "0.0017965899424514631`"}], ",", 
       RowBox[{"-", "0.0027852097589385607`"}], ",", "0.004427036154469042`", 
       ",", "0.00045164038757594465`", ",", "0.0019799747830558413`", ",", 
       "0.009583377910623705`", ",", 
       RowBox[{"-", "0.0051868502549159284`"}], ",", 
       RowBox[{"-", "0.00021185845471812114`"}], ",", 
       RowBox[{"-", "0.0017105899692729672`"}], ",", "0.0383404005213663`", 
       ",", 
       RowBox[{"-", "0.032723053849851906`"}], ",", "0.06384367111620777`", 
       ",", 
       RowBox[{"-", "0.004729912044089037`"}], ",", "0.01873125448772018`", 
       ",", 
       RowBox[{"-", "0.0374929788472547`"}], ",", 
       RowBox[{"-", "0.0021307013855409998`"}], ",", "0.047604162127114706`", 
       ",", "0.00014862647486828321`", ",", 
       RowBox[{"-", "0.0005141423573931218`"}], ",", 
       RowBox[{"-", "0.00004434114408341694`"}], ",", "0.011081008454021945`",
        ",", "0.0009594682597971689`", ",", "0.0009042073114175122`", ",", 
       RowBox[{"-", "0.0008581576164908527`"}], ",", 
       RowBox[{"-", "0.008334590331443154`"}], ",", "0.004372616315194423`", 
       ",", 
       RowBox[{"-", "0.0005273225422986593`"}], ",", 
       "0.000010960042689459196`", ",", "0.000010271946727245087`", ",", 
       RowBox[{"-", "5.880449924900136`*^-6"}], ",", 
       RowBox[{"-", "0.0003234797596965462`"}], ",", 
       RowBox[{"-", "0.008925396423118825`"}], ",", "0.08103432684843807`", 
       ",", 
       RowBox[{"-", "0.007254240281829219`"}], ",", "0.03334504997476205`", 
       ",", "0.00797280582948185`", ",", "0.01041171355073823`", ",", 
       "0.037537933801685644`", ",", "0.9139303798453914`", ",", 
       "0.23230483174659144`", ",", "1.0000000000000002`", ",", 
       RowBox[{"-", "0.20735601151512975`"}], ",", "0.9109052286706619`", ",", 
       RowBox[{"-", "0.9555317891689991`"}], ",", "0.01141085223923193`", ",", 
       RowBox[{"-", "0.04279033444201674`"}], ",", 
       RowBox[{"-", "0.041982000890077115`"}], ",", 
       RowBox[{"-", "0.012428793549116413`"}], ",", "0.042509649684494305`", 
       ",", 
       RowBox[{"-", "0.014867283481934774`"}], ",", 
       RowBox[{"-", "0.0011464159900904274`"}], ",", "0.017216275233398852`", 
       ",", "0.013727443614652274`", ",", "0.0011285096819098745`", ",", 
       "0.0006264352609059498`", ",", "2.2847622411466082`*^-7", ",", 
       RowBox[{"-", "0.02080853520050913`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.00021306863571921524`"}], ",", 
       RowBox[{"-", "0.00023735363422546638`"}], ",", 
       "0.00009231209809225896`", ",", 
       RowBox[{"-", "0.00036160359477628015`"}], ",", 
       "0.00041698642038543663`", ",", "0.00046870912960225475`", ",", 
       RowBox[{"-", "0.0025707876427121107`"}], ",", 
       "0.00005595356681208253`", ",", 
       RowBox[{"-", "0.0002987661204131192`"}], ",", 
       RowBox[{"-", "0.0026005959969523907`"}], ",", "0.0016397353761119012`",
        ",", "0.00018334292687890684`", ",", 
       RowBox[{"-", "0.0006881049453919606`"}], ",", 
       RowBox[{"-", "0.0264476865366859`"}], ",", 
       RowBox[{"-", "0.0014228242966600733`"}], ",", 
       "0.00009147284026157829`", ",", "0.004093279728660752`", ",", 
       RowBox[{"-", "0.0017606362472320377`"}], ",", 
       RowBox[{"-", "0.0011614412772515256`"}], ",", "0.002248598315779559`", 
       ",", 
       RowBox[{"-", "1.4137074465140014`*^-13"}], ",", 
       "0.00019536827252867136`", ",", "0.0001251141623632053`", ",", 
       RowBox[{"-", "0.0002128125167348175`"}], ",", 
       RowBox[{"-", "0.00033787557641561724`"}], ",", 
       "0.000035370111815124503`", ",", "0.0000876708996982322`", ",", 
       RowBox[{"-", "0.00010330464917269151`"}], ",", 
       "0.0002075866208626436`", ",", 
       RowBox[{"-", "0.0000934756484090237`"}], ",", 
       "0.000018264753611562728`", ",", 
       RowBox[{"-", "0.00001235962088609137`"}], ",", 
       "8.071412126597676`*^-6", ",", 
       RowBox[{"-", "4.813612243100603`*^-6"}], ",", 
       RowBox[{"-", "0.000018809816185079228`"}], ",", 
       RowBox[{"-", "0.00005907722540021855`"}], ",", 
       RowBox[{"-", "0.0006261161302104788`"}], ",", 
       "0.00023194457198108908`", ",", "0.000997321704126356`", ",", 
       "0.0015559291620631343`", ",", 
       RowBox[{"-", "0.0008281187765736341`"}], ",", 
       RowBox[{"-", "0.0016583297645836313`"}], ",", 
       RowBox[{"-", "0.09255062465487249`"}], ",", 
       RowBox[{"-", "0.790746847103666`"}], ",", 
       RowBox[{"-", "0.20735601151571412`"}], ",", "0.9999999999999998`", ",", 
       RowBox[{"-", "0.09930925644995198`"}], ",", "0.2978431424182945`", ",",
        "0.0041537819431415185`", ",", 
       RowBox[{"-", "0.014485821875926525`"}], ",", 
       RowBox[{"-", "0.014662957135192688`"}], ",", 
       RowBox[{"-", "0.003920096943895292`"}], ",", 
       RowBox[{"-", "0.0005205074006568684`"}], ",", 
       RowBox[{"-", "0.001895784713215208`"}], ",", 
       RowBox[{"-", "0.0005645063872742729`"}], ",", 
       RowBox[{"-", "0.001623506368402668`"}], ",", 
       RowBox[{"-", "0.0009676319812274842`"}], ",", 
       RowBox[{"-", "4.139089195931695`*^-10"}], ",", 
       RowBox[{"-", "4.1425964402669906`*^-10"}], ",", 
       RowBox[{"-", "3.419126219122446`*^-14"}], ",", 
       RowBox[{"-", "3.994438190621411`*^-6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.00005016124868644623`"}], ",", 
       RowBox[{"-", "0.00004842469106704865`"}], ",", 
       RowBox[{"-", "0.0003020025688752707`"}], ",", "0.004141388982400546`", 
       ",", "0.00022970985402116846`", ",", "0.0009422646075465829`", ",", 
       "0.0006510277091139808`", ",", 
       RowBox[{"-", "0.0006367534093827812`"}], ",", 
       RowBox[{"-", "0.00088822913934109`"}], ",", "0.003313903087008163`", 
       ",", 
       RowBox[{"-", "0.007949976520875675`"}], ",", 
       RowBox[{"-", "0.0001773241384666547`"}], ",", "0.0006066770182135324`",
        ",", "0.028855744030263246`", ",", "0.001844139155398146`", ",", 
       RowBox[{"-", "0.0006420681073892839`"}], ",", 
       RowBox[{"-", "0.003958905389719158`"}], ",", "0.0017666114616126793`", 
       ",", "0.0011296192057075349`", ",", 
       RowBox[{"-", "0.0023156398676008826`"}], ",", 
       "2.803715919084792`*^-13", ",", 
       RowBox[{"-", "0.0003858401903647913`"}], ",", 
       "0.00017544144035262505`", ",", "0.0003387724221793262`", ",", 
       RowBox[{"-", "0.00007416568703014892`"}], ",", 
       "0.00011060648073255303`", ",", 
       RowBox[{"-", "0.000041436992149215724`"}], ",", 
       "0.000015925271688979424`", ",", 
       RowBox[{"-", "0.000021245329523762017`"}], ",", 
       RowBox[{"-", "0.00040412467795287186`"}], ",", 
       "0.00004352900474536744`", ",", "0.000012207213423867297`", ",", 
       RowBox[{"-", "0.000019927167067387835`"}], ",", 
       "9.927153150886495`*^-6", ",", 
       RowBox[{"-", "5.528090750569795`*^-6"}], ",", 
       RowBox[{"-", "0.0002377633553647003`"}], ",", "0.0006928238488387785`",
        ",", 
       RowBox[{"-", "0.00021489508709578723`"}], ",", 
       RowBox[{"-", "0.001139541749597798`"}], ",", 
       RowBox[{"-", "0.0016383592186883103`"}], ",", "0.0009673989288100838`",
        ",", "0.001774147167700032`", ",", "0.9987393087672134`", ",", 
       "0.08110930271471786`", ",", "0.910905228670805`", ",", 
       RowBox[{"-", "0.09930925644940665`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.9386203160910329`"}], ",", "0.0026019418145890117`", 
       ",", 
       RowBox[{"-", "0.008031836633516047`"}], ",", 
       RowBox[{"-", "0.007988812881725852`"}], ",", 
       RowBox[{"-", "0.0024420329215924233`"}], ",", "0.0006092534225990667`",
        ",", "0.002434764740526395`", ",", "0.0004985492401315358`", ",", 
       "0.0016287725249591878`", ",", "0.0010628150961332168`", ",", 
       "4.608141952921174`*^-10", ",", "4.6120171430559786`*^-10", ",", 
       "4.943349508710188`*^-14", ",", 
       RowBox[{"-", "0.000032668607333982265`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.044603622273624126`"}], ",", "0.006448477636678061`", 
       ",", "0.028352141856725584`", ",", "0.0018745237225600486`", ",", 
       "0.0026609661150775988`", ",", "0.001190192406024599`", ",", 
       RowBox[{"-", "0.00634590239670436`"}], ",", "0.0023729404201006552`", 
       ",", "0.0005679589109330974`", ",", "0.010872227434248509`", ",", 
       "0.009810102712147013`", ",", "0.00024337901064285812`", ",", 
       "0.043072401563807323`", ",", 
       RowBox[{"-", "0.041901449300701686`"}], ",", "0.11794173229547612`", 
       ",", 
       RowBox[{"-", "0.16906684732023472`"}], ",", "0.00543363405180008`", 
       ",", "0.011493659582541678`", ",", "0.04842503214733237`", ",", 
       "0.0033646660300686924`", ",", 
       RowBox[{"-", "0.11836693998615469`"}], ",", "0.0002524308534655733`", 
       ",", "0.0004503632809191627`", ",", 
       RowBox[{"-", "0.00033066993402334723`"}], ",", 
       RowBox[{"-", "0.030350071961313008`"}], ",", 
       RowBox[{"-", "0.001992373725867954`"}], ",", 
       RowBox[{"-", "0.001628905750972756`"}], ",", "0.0016440617100030484`", 
       ",", "0.022137984977778857`", ",", 
       RowBox[{"-", "0.009063142865329197`"}], ",", "0.0010838580776647664`", 
       ",", 
       RowBox[{"-", "0.0000320997895772006`"}], ",", 
       "0.000022005465308724738`", ",", 
       RowBox[{"-", "5.13364649762348`*^-7"}], ",", "0.000621105077530786`", 
       ",", "0.023225775109522655`", ",", 
       RowBox[{"-", "0.217741191396028`"}], ",", "0.0029215660841299886`", 
       ",", "0.003459217494614039`", ",", 
       RowBox[{"-", "0.016762217778206804`"}], ",", "0.10449512962202187`", 
       ",", "0.015186422499766698`", ",", 
       RowBox[{"-", "0.9398182092028894`"}], ",", 
       RowBox[{"-", "0.27806314420851974`"}], ",", 
       RowBox[{"-", "0.9555317891688229`"}], ",", "0.29784314241764026`", ",", 
       RowBox[{"-", "0.9386203160907013`"}], ",", "1.0000000000000002`", ",", 
       
       RowBox[{"-", "0.005256308749687736`"}], ",", "0.01837639929168031`", 
       ",", "0.01802564395049131`", ",", "0.005502032363338707`", ",", 
       RowBox[{"-", "0.12030214321564905`"}], ",", "0.07253622330671439`", 
       ",", "0.035107364399099526`", ",", "0.010681822090103096`", ",", 
       RowBox[{"-", "0.01424411988330058`"}], ",", 
       RowBox[{"-", "0.0028060096789471627`"}], ",", 
       RowBox[{"-", "0.0015576101561792142`"}], ",", 
       RowBox[{"-", "5.681001978021586`*^-7"}], ",", "0.0528609777948546`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.00042356595976385106`"}], ",", 
       RowBox[{"-", "0.00045402159003322105`"}], ",", 
       RowBox[{"-", "0.0005697345151371959`"}], ",", "0.026046528930682076`", 
       ",", 
       RowBox[{"-", "0.0022952069077649723`"}], ",", 
       RowBox[{"-", "0.00013759400218241936`"}], ",", "0.02547229012186684`", 
       ",", 
       RowBox[{"-", "0.0025900817277300188`"}], ",", 
       RowBox[{"-", "0.0007109760882171773`"}], ",", 
       RowBox[{"-", "0.000033842952341856395`"}], ",", 
       "0.010495933254768487`", ",", 
       RowBox[{"-", "0.0027667066569698586`"}], ",", "0.0006321388947798045`",
        ",", "0.009540791972391723`", ",", 
       RowBox[{"-", "0.00002575388153728327`"}], ",", "0.001148397000236018`",
        ",", 
       RowBox[{"-", "0.06176897285819638`"}], ",", "0.0010718043363501567`", 
       ",", "0.000785110612221567`", ",", 
       RowBox[{"-", "0.07025331332827878`"}], ",", 
       RowBox[{"-", "9.030963050055455`*^-14"}], ",", 
       RowBox[{"-", "0.003801537791962144`"}], ",", 
       RowBox[{"-", "0.00009078731940013566`"}], ",", "0.003688801272869986`",
        ",", 
       RowBox[{"-", "0.0006588174298059594`"}], ",", "0.0009605060187363731`",
        ",", 
       RowBox[{"-", "0.00039458297425730584`"}], ",", "0.000397740533589884`",
        ",", 
       RowBox[{"-", "0.0003661376290629026`"}], ",", 
       RowBox[{"-", "0.001074912918065138`"}], ",", "0.00003632567605737757`",
        ",", "0.0001719007934290052`", ",", 
       RowBox[{"-", "0.00017102473548621233`"}], ",", 
       "0.00009721491667258561`", ",", 
       RowBox[{"-", "0.0000702961250487535`"}], ",", 
       RowBox[{"-", "0.0006380442821379518`"}], ",", 
       RowBox[{"-", "0.00008104738916271964`"}], ",", 
       RowBox[{"-", "0.0002166294485116402`"}], ",", 
       RowBox[{"-", "0.00041405265016437566`"}], ",", 
       RowBox[{"-", "0.000729245948926666`"}], ",", "0.00014643356485242963`",
        ",", "0.0008071562521130833`", ",", "0.0027189814331334346`", ",", 
       RowBox[{"-", "0.002674842904496187`"}], ",", "0.011410852239561323`", 
       ",", "0.004153781943044292`", ",", "0.0026019418149532633`", ",", 
       RowBox[{"-", "0.005256308750094016`"}], ",", "1.`", ",", 
       "0.5956014015407138`", ",", "0.6057549442478393`", ",", 
       RowBox[{"-", "0.9982242792398759`"}], ",", 
       RowBox[{"-", "0.0006712787484380198`"}], ",", 
       "7.2633498418204575`*^-6", ",", "0.0006108626334313829`", ",", 
       "0.0009719839332286281`", ",", "0.00030844663413016356`", ",", 
       "1.9379330170148664`*^-10", ",", "1.9395821005666348`*^-10", ",", 
       "4.28451154128819`*^-14", ",", "0.0006696659003522204`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
      "0.00010012595224523928`", ",", "0.00011129942847797499`", ",", 
       RowBox[{"-", "0.000019188393734363723`"}], ",", 
       "0.008233253668784768`", ",", 
       RowBox[{"-", "0.0019041256782743453`"}], ",", 
       RowBox[{"-", "0.0017708688758380164`"}], ",", "0.014806341805180862`", 
       ",", 
       RowBox[{"-", "0.0005658870202885945`"}], ",", "0.0010863870775064317`",
        ",", "0.0001736605488812623`", ",", "0.0052930169098526205`", ",", 
       RowBox[{"-", "0.0017233009208002174`"}], ",", "0.0003072584113867286`",
        ",", "0.006058130420586224`", ",", "0.00007757884429941727`", ",", 
       "0.0005327667117454866`", ",", 
       RowBox[{"-", "0.03847409248655055`"}], ",", "0.0005718765326584822`", 
       ",", "0.00040535689855814396`", ",", 
       RowBox[{"-", "0.038464804578365284`"}], ",", 
       RowBox[{"-", "5.745235957562925`*^-14"}], ",", 
       RowBox[{"-", "0.0016360658452155557`"}], ",", 
       RowBox[{"-", "0.00040602026629709976`"}], ",", 
       "0.0016583424136686266`", ",", "0.00015860231301378816`", ",", 
       "0.0002985317000073638`", ",", 
       RowBox[{"-", "0.0002466440822617394`"}], ",", "0.0002977347330917806`",
        ",", 
       RowBox[{"-", "0.0003970795648286211`"}], ",", 
       "0.00007247889593826485`", ",", 
       RowBox[{"-", "0.00005668835272985674`"}], ",", 
       "0.0000845195894670862`", ",", 
       RowBox[{"-", "0.00006961445120261808`"}], ",", 
       "0.00004155146392667958`", ",", 
       RowBox[{"-", "6.092537211762563`*^-6"}], ",", 
       "0.00004465493457526916`", ",", "0.00008217310227014724`", ",", 
       RowBox[{"-", "0.00010505746926370558`"}], ",", 
       RowBox[{"-", "0.00025087042893392103`"}], ",", 
       RowBox[{"-", "0.00040517582708654186`"}], ",", 
       "0.00010195410329598738`", ",", "0.00045820817897909054`", ",", 
       RowBox[{"-", "0.008333061700073191`"}], ",", "0.010105370133543456`", 
       ",", 
       RowBox[{"-", "0.04279033444168703`"}], ",", 
       RowBox[{"-", "0.01448582187604267`"}], ",", 
       RowBox[{"-", "0.00803183663317051`"}], ",", "0.01837639929129219`", 
       ",", "0.5956014015407087`", ",", "1.0000000000000002`", ",", 
       "0.9694516104422549`", ",", 
       RowBox[{"-", "0.6014896751829759`"}], ",", 
       RowBox[{"-", "0.00027044079175898817`"}], ",", 
       "0.00013395106052294873`", ",", "0.0002963294876505069`", ",", 
       "0.0005194758523102002`", ",", "0.00021361162707247597`", ",", 
       "1.1513450459222895`*^-10", ",", "1.1523253596416574`*^-10", ",", 
       "2.5446226669558062`*^-14", ",", "0.00037623217926108135`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.000013755654277097313`"}], ",", 
       RowBox[{"-", "9.553487517069786`*^-6"}], ",", 
       RowBox[{"-", "0.00021685418127075526`"}], ",", "0.02085249907924918`", 
       ",", 
       RowBox[{"-", "0.003523793548047905`"}], ",", 
       RowBox[{"-", "0.00258806307753661`"}], ",", "0.03005598595590752`", 
       ",", 
       RowBox[{"-", "0.0017050252253672828`"}], ",", "0.0013146324698503238`",
        ",", "0.00027350864758988997`", ",", "0.010217714727404272`", ",", 
       RowBox[{"-", "0.0031948524695919705`"}], ",", "0.0006064854707587472`",
        ",", "0.011492416902333161`", ",", "0.0001259053056191125`", ",", 
       "0.0010690394137800679`", ",", 
       RowBox[{"-", "0.07132767580654938`"}], ",", "0.0011071276822902975`", 
       ",", "0.0007870658573956178`", ",", 
       RowBox[{"-", "0.07301015999846258`"}], ",", 
       RowBox[{"-", "6.027936871767254`*^-14"}], ",", 
       RowBox[{"-", "0.003664928412824048`"}], ",", 
       RowBox[{"-", "0.0006124851719956539`"}], ",", "0.0036575231567287695`",
        ",", 
       RowBox[{"-", "0.000017652489209284115`"}], ",", 
       "0.0007648179234594625`", ",", 
       RowBox[{"-", "0.0004875152871605843`"}], ",", "0.0005617634853674826`",
        ",", 
       RowBox[{"-", "0.0006883099031869713`"}], ",", 
       RowBox[{"-", "0.0002690345401234238`"}], ",", 
       RowBox[{"-", "0.00006867892001193905`"}], ",", 
       "0.0001807960647380092`", ",", 
       RowBox[{"-", "0.00015913230744600724`"}], ",", 
       "0.00009331687340146188`", ",", 
       RowBox[{"-", "0.00003416638617010327`"}], ",", 
       RowBox[{"-", "0.0001575520591842287`"}], ",", 
       "0.00009072840872803676`", ",", 
       RowBox[{"-", "0.000209900786250783`"}], ",", 
       RowBox[{"-", "0.0004872060712195592`"}], ",", 
       RowBox[{"-", "0.0007753794773689239`"}], ",", 
       "0.00018540421153111547`", ",", "0.0008826314718489041`", ",", 
       RowBox[{"-", "0.008305078919552294`"}], ",", "0.010357477980346771`", 
       ",", 
       RowBox[{"-", "0.04198200088975004`"}], ",", 
       RowBox[{"-", "0.014662957135307594`"}], ",", 
       RowBox[{"-", "0.007988812881381448`"}], ",", "0.018025643950106314`", 
       ",", "0.6057549442478319`", ",", "0.969451610442254`", ",", "1.`", ",", 
       RowBox[{"-", "0.5993867545941264`"}], ",", 
       RowBox[{"-", "0.0006231848832755776`"}], ",", 
       "0.00022348887327853216`", ",", "0.0005933630004318387`", ",", 
       "0.0010038757656139258`", ",", "0.000391441190180219`", ",", 
       "2.220949376538681`*^-10", ",", "2.2228351171532235`*^-10", ",", 
       "4.799820058369908`*^-14", ",", "0.0007754695671931863`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.00033619173279477447`", ",", "0.00035983773729223454`", ",", 
       "0.0004724582996635084`", ",", 
       RowBox[{"-", "0.022642429307499806`"}], ",", "0.002158954829204673`", 
       ",", "0.0003598881922575381`", ",", 
       RowBox[{"-", "0.023081438849012714`"}], ",", "0.002216103896527253`", 
       ",", "0.00043552354527543765`", ",", 
       RowBox[{"-", "7.5245969700491226`*^-6"}], ",", 
       RowBox[{"-", "0.00938177866201719`"}], ",", "0.0025549718645847225`", 
       ",", 
       RowBox[{"-", "0.0005612122981145519`"}], ",", 
       RowBox[{"-", "0.00887992579312623`"}], ",", "3.900019873283438`*^-6", 
       ",", 
       RowBox[{"-", "0.001023750987588629`"}], ",", "0.057041821676112894`", 
       ",", 
       RowBox[{"-", "0.0009609613162429247`"}], ",", 
       RowBox[{"-", "0.0006999959427370232`"}], ",", "0.06377394776329098`", 
       ",", "8.94748406684858`*^-14", ",", "0.0033650415726919217`", ",", 
       "0.00013133131185964983`", ",", 
       RowBox[{"-", "0.0032750828255774943`"}], ",", "0.0005225348302340352`",
        ",", 
       RowBox[{"-", "0.000834429542067734`"}], ",", "0.0003598034440139589`", 
       ",", 
       RowBox[{"-", "0.00036950906451434413`"}], ",", 
       "0.00035698719879334514`", ",", "0.0008770794983891239`", ",", 
       RowBox[{"-", "0.000022097493223393245`"}], ",", 
       RowBox[{"-", "0.00015362657193439974`"}], ",", 
       "0.0001508313618887304`", ",", 
       RowBox[{"-", "0.00008601305767431447`"}], ",", 
       "0.00005891830792772761`", ",", "0.000520397697853769`", ",", 
       "0.00005354189978594888`", ",", "0.00019251311298231337`", ",", 
       "0.0003779536686149024`", ",", "0.0006570498400982549`", ",", 
       RowBox[{"-", "0.00013637211271516432`"}], ",", 
       RowBox[{"-", "0.0007294171609698759`"}], ",", 
       RowBox[{"-", "0.0025255886141026143`"}], ",", "0.0025061654958480686`",
        ",", 
       RowBox[{"-", "0.012428793549446258`"}], ",", 
       RowBox[{"-", "0.003920096943797971`"}], ",", 
       RowBox[{"-", "0.0024420329219559046`"}], ",", "0.005502032363745444`", 
       ",", 
       RowBox[{"-", "0.9982242792398761`"}], ",", 
       RowBox[{"-", "0.6014896751829808`"}], ",", 
       RowBox[{"-", "0.5993867545941336`"}], ",", "1.`", ",", 
       "0.0005902022390679557`", ",", 
       RowBox[{"-", "0.000033106585599927393`"}], ",", 
       RowBox[{"-", "0.000542728836691513`"}], ",", 
       RowBox[{"-", "0.0008715307006594801`"}], ",", 
       RowBox[{"-", "0.0002849759848098351`"}], ",", 
       RowBox[{"-", "1.7613751292374866`*^-10"}], ",", 
       RowBox[{"-", "1.762874795970348`*^-10"}], ",", 
       RowBox[{"-", "3.891605071833607`*^-14"}], ",", 
       RowBox[{"-", "0.0006052039104079977`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.06207991663062301`"}], ",", "0.4782390968260202`", ",", 
       RowBox[{"-", "0.27994295858710394`"}], ",", 
       RowBox[{"-", "0.07262571302977822`"}], ",", "0.17367663179592563`", 
       ",", "0.014236421396495693`", ",", "0.03545929660543871`", ",", 
       "0.14555320711552833`", ",", 
       RowBox[{"-", "0.028920041048007914`"}], ",", 
       RowBox[{"-", "0.09300239236547728`"}], ",", 
       RowBox[{"-", "0.014828991378031838`"}], ",", "0.0010247120872413622`", 
       ",", 
       RowBox[{"-", "0.2301251431413891`"}], ",", "0.014504312213900186`", 
       ",", 
       RowBox[{"-", "0.5009625215633449`"}], ",", "0.6367762648534017`", ",", 
       "0.022877529478893006`", ",", 
       RowBox[{"-", "0.1612189694854615`"}], ",", 
       RowBox[{"-", "0.11810613939601608`"}], ",", "0.008742593953066442`", 
       ",", 
       RowBox[{"-", "7.410321628222976`*^-13"}], ",", 
       "0.0037515760781518612`", ",", 
       RowBox[{"-", "0.0056952094426299974`"}], ",", 
       RowBox[{"-", "0.0025242651233376703`"}], ",", "0.2951031139504335`", 
       ",", 
       RowBox[{"-", "0.15260125745290284`"}], ",", 
       RowBox[{"-", "0.12939477719990125`"}], ",", "0.1332649283043143`", ",", 
       RowBox[{"-", "0.06612627993877675`"}], ",", 
       RowBox[{"-", "0.3911389737458242`"}], ",", "0.046614869120647266`", 
       ",", "0.00003441111765804856`", ",", 
       RowBox[{"-", "0.000025992724107891467`"}], ",", 
       RowBox[{"-", "0.00014376132105438914`"}], ",", "0.046372575288761896`",
        ",", "0.05191480589823973`", ",", "0.5729402379450655`", ",", 
       RowBox[{"-", "0.0003423554964383863`"}], ",", "0.13294142599505743`", 
       ",", "0.20948466355352094`", ",", 
       RowBox[{"-", "0.2745859483415934`"}], ",", 
       RowBox[{"-", "0.13667339711946433`"}], ",", "0.0006702855660051769`", 
       ",", "0.0006673410878113379`", ",", "0.04250964968347306`", ",", 
       RowBox[{"-", "0.0005205074002860614`"}], ",", "0.0006092534214335306`",
        ",", 
       RowBox[{"-", "0.12030214321474217`"}], ",", 
       RowBox[{"-", "0.0006712787484655107`"}], ",", 
       RowBox[{"-", "0.00027044079176529264`"}], ",", 
       RowBox[{"-", "0.0006231848832811141`"}], ",", "0.0005902022390959305`",
        ",", "1.`", ",", 
       RowBox[{"-", "0.24869481420707953`"}], ",", 
       RowBox[{"-", "0.24961815808654797`"}], ",", 
       RowBox[{"-", "0.13791837252662795`"}], ",", "0.003175964635599287`", 
       ",", "0.0006259507431529684`", ",", "0.000626480627639971`", ",", 
       "1.267313248482492`*^-7", ",", 
       RowBox[{"-", "0.486114226470549`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.01374120114089013`"}], ",", 
       RowBox[{"-", "0.04470591368554774`"}], ",", "0.028852061283793067`", 
       ",", "0.020684506223994883`", ",", 
       RowBox[{"-", "0.007080566020081276`"}], ",", 
       RowBox[{"-", "0.006523996544302019`"}], ",", 
       RowBox[{"-", "0.011000824943036797`"}], ",", "0.0013563299767432228`", 
       ",", "0.010493318025120957`", ",", "0.8694670968944416`", ",", 
       RowBox[{"-", "0.047954414261532`"}], ",", 
       RowBox[{"-", "0.00047951934497270885`"}], ",", "0.712658072140717`", 
       ",", "0.04194770723045995`", ",", "0.904520806298928`", ",", 
       RowBox[{"-", "0.38616191708883413`"}], ",", 
       RowBox[{"-", "0.010705658776647834`"}], ",", "0.7013183588778542`", 
       ",", 
       RowBox[{"-", "0.04266008524819584`"}], ",", 
       RowBox[{"-", "0.0006870120202548709`"}], ",", "7.6879033246177`*^-13", 
       ",", 
       RowBox[{"-", "0.0010104959906090361`"}], ",", "0.0016724196869036027`",
        ",", "0.0006532152124671157`", ",", 
       RowBox[{"-", "0.04292656409499508`"}], ",", "0.01408780094134101`", 
       ",", "0.011879516311871285`", ",", 
       RowBox[{"-", "0.012166470979892069`"}], ",", "0.01664070672279648`", 
       ",", "0.0210922198133186`", ",", 
       RowBox[{"-", "0.0025472312174048585`"}], ",", 
       RowBox[{"-", "0.000010069481873254172`"}], ",", 
       "0.0000177064839457252`", ",", "0.00003824757072356729`", ",", 
       RowBox[{"-", "0.0042081447079249995`"}], ",", 
       RowBox[{"-", "0.003006712606722903`"}], ",", 
       RowBox[{"-", "0.385166087103072`"}], ",", 
       RowBox[{"-", "0.020737810453620366`"}], ",", 
       RowBox[{"-", "0.559634334237358`"}], ",", 
       RowBox[{"-", "0.682486577139223`"}], ",", "0.6344029453947557`", ",", 
       "0.6367392452996856`", ",", "0.0027119953983724904`", ",", 
       "0.0024065188065510047`", ",", 
       RowBox[{"-", "0.014867283480606844`"}], ",", 
       RowBox[{"-", "0.0018957847136446871`"}], ",", "0.0024347647420102717`",
        ",", "0.07253622330556844`", ",", "7.2633499857303405`*^-6", ",", 
       "0.00013395106059670806`", ",", "0.00022348887335347226`", ",", 
       RowBox[{"-", "0.00003310658574373596`"}], ",", 
       RowBox[{"-", "0.2486948142080177`"}], ",", "1.`", ",", 
       "0.5826507061443852`", ",", "0.6475355480384033`", ",", 
       "0.19565380738325144`", ",", 
       RowBox[{"-", "0.000033497808119049984`"}], ",", 
       RowBox[{"-", "0.00003352616489236793`"}], ",", 
       RowBox[{"-", "6.783301832104258`*^-9"}], ",", 
       RowBox[{"-", "0.0860315855048811`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.013389480346594401`"}], ",", 
       RowBox[{"-", "0.08687185395280497`"}], ",", "0.055044099294729074`", 
       ",", "0.03130885804080015`", ",", 
       RowBox[{"-", "0.01920922420494529`"}], ",", 
       RowBox[{"-", "0.0077345135853400075`"}], ",", 
       RowBox[{"-", "0.014729856148669833`"}], ",", 
       RowBox[{"-", "0.007933870248284661`"}], ",", "0.014021634986331775`", 
       ",", "0.6021089003107611`", ",", "0.023943488978178825`", ",", 
       RowBox[{"-", "0.0005831842970595043`"}], ",", "0.8282633043150094`", 
       ",", "0.025562195471794856`", ",", "0.5890766795375904`", ",", 
       RowBox[{"-", "0.16723410330410618`"}], ",", 
       RowBox[{"-", "0.013020063014503853`"}], ",", "0.7669305376194416`", 
       ",", 
       RowBox[{"-", "0.12276692763314263`"}], ",", 
       RowBox[{"-", "0.008310318345141005`"}], ",", 
       "1.7113826078515268`*^-13", ",", 
       RowBox[{"-", "0.0016530967502139937`"}], ",", "0.002424105210774988`", 
       ",", "0.0011287766558262843`", ",", 
       RowBox[{"-", "0.07296566770504613`"}], ",", "0.027464661779685356`", 
       ",", "0.023141992831906866`", ",", 
       RowBox[{"-", "0.023763369217456917`"}], ",", "0.025254038446665798`", 
       ",", "0.052476169630928195`", ",", 
       RowBox[{"-", "0.0062980329218898625`"}], ",", 
       RowBox[{"-", "0.000011208586342592289`"}], ",", 
       "0.00001559256998043761`", ",", "0.00006277387098791398`", ",", 
       RowBox[{"-", "0.008259367937211718`"}], ",", 
       RowBox[{"-", "0.006532731686740653`"}], ",", 
       RowBox[{"-", "0.21717720960068188`"}], ",", 
       RowBox[{"-", "0.03235644837472809`"}], ",", 
       RowBox[{"-", "0.546523700440445`"}], ",", 
       RowBox[{"-", "0.6745885430700301`"}], ",", "0.5601213621432425`", ",", 
       "0.639004189354607`", ",", "0.000505565958845936`", ",", 
       "0.0009427769242025374`", ",", 
       RowBox[{"-", "0.0011464159889291346`"}], ",", 
       RowBox[{"-", "0.0005645063876160717`"}], ",", "0.0004985492414471009`",
        ",", "0.03510736439808749`", ",", "0.0006108626335793859`", ",", 
       "0.00029632948772706855`", ",", "0.0005933630005096944`", ",", 
       RowBox[{"-", "0.0005427288368392225`"}], ",", 
       RowBox[{"-", "0.24961815808752896`"}], ",", "0.582650706144562`", ",", 
       "1.0000000000000002`", ",", "0.91255346334822`", ",", 
       "0.1710341892974209`", ",", 
       RowBox[{"-", "0.00008211045398538665`"}], ",", 
       RowBox[{"-", "0.00008217996274349369`"}], ",", 
       RowBox[{"-", "1.662409697238599`*^-8"}], ",", "0.06338768644607813`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0439473829368717`"}], ",", 
       RowBox[{"-", "0.03621423249860563`"}], ",", "0.029032073274495192`", 
       ",", "0.041627621928684`", ",", "0.010691549304372615`", ",", 
       RowBox[{"-", "0.011979591367119001`"}], ",", 
       RowBox[{"-", "0.018985478651317767`"}], ",", "0.025590441114688937`", 
       ",", "0.020024355486936037`", ",", "0.7017811294057954`", ",", 
       "0.03169817143926517`", ",", 
       RowBox[{"-", "0.0009054628248215194`"}], ",", "0.8515041110581058`", 
       ",", "0.06185654201028919`", ",", "0.6137546365003933`", ",", 
       RowBox[{"-", "0.031343487953068495`"}], ",", 
       RowBox[{"-", "0.02021519285740294`"}], ",", "0.921129802345069`", ",", 
       
       RowBox[{"-", "0.2981154825109751`"}], ",", 
       RowBox[{"-", "0.013491854011717564`"}], ",", 
       RowBox[{"-", "4.338523150552833`*^-13"}], ",", 
       RowBox[{"-", "0.00223644976283593`"}], ",", "0.0031895778252617898`", 
       ",", "0.0015444604277950484`", ",", 
       RowBox[{"-", "0.06053009640725805`"}], ",", "0.011092018280366272`", 
       ",", "0.009115486626665703`", ",", 
       RowBox[{"-", "0.009240252011488806`"}], ",", "0.03108240721310747`", 
       ",", 
       RowBox[{"-", "0.0075279229524261`"}], ",", "0.0008084581626775054`", 
       ",", 
       RowBox[{"-", "9.266134890263919`*^-6"}], ",", 
       "0.000022923545234322972`", ",", "0.00008317519846124305`", ",", 
       RowBox[{"-", "0.003190860465499571`"}], ",", "0.0014773236173397804`", 
       ",", 
       RowBox[{"-", "0.16062751653152696`"}], ",", 
       RowBox[{"-", "0.06477632355225857`"}], ",", 
       RowBox[{"-", "0.5829192550408951`"}], ",", 
       RowBox[{"-", "0.7934067212104431`"}], ",", "0.5818761825021672`", ",", 
       "0.7621635814285402`", ",", "0.0017164716358818906`", ",", 
       "0.0024952183437679408`", ",", "0.017216275234497265`", ",", 
       RowBox[{"-", "0.0016235063686991513`"}], ",", "0.0016287725262292471`",
        ",", "0.01068182208916611`", ",", "0.0009719839333951286`", ",", 
       "0.0005194758523990382`", ",", "0.0010038757657044497`", ",", 
       RowBox[{"-", "0.000871530700825832`"}], ",", 
       RowBox[{"-", "0.13791837252782774`"}], ",", "0.64753554803868`", ",", 
       "0.9125534633482668`", ",", "1.0000000000000002`", ",", 
       "0.2567082120786063`", ",", "0.000014898980697094108`", ",", 
       "0.000014911593093901272`", ",", "3.0166435016701764`*^-9", ",", 
       "0.006026266124272122`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.016113482560845497`"}], ",", 
       RowBox[{"-", "0.031164571992869088`"}], ",", "0.019011705545941476`", 
       ",", "0.0183552080602493`", ",", "0.01383473885043958`", ",", 
       RowBox[{"-", "0.0065395802222445705`"}], ",", 
       RowBox[{"-", "0.009685928482407237`"}], ",", "0.023034526295292936`", 
       ",", "0.01004209710269545`", ",", "0.2479991481374649`", ",", 
       "0.0015486920501515949`", ",", 
       RowBox[{"-", "0.00042363561199942396`"}], ",", "0.20614827408852782`", 
       ",", "0.030372761981288562`", ",", "0.15955991878652442`", ",", 
       "0.08100201845862225`", ",", 
       RowBox[{"-", "0.00945800905688243`"}], ",", "0.27864836153467426`", 
       ",", 
       RowBox[{"-", "0.13278748705810603`"}], ",", 
       RowBox[{"-", "0.0044870378305223975`"}], ",", 
       RowBox[{"-", "3.8137337120824946`*^-13"}], ",", 
       RowBox[{"-", "0.0009015965070126859`"}], ",", "0.0014798369880667675`",
        ",", "0.0005852017275676427`", ",", 
       RowBox[{"-", "0.03505290620168335`"}], ",", "0.008800770072217903`", 
       ",", "0.007479480220396263`", ",", 
       RowBox[{"-", "0.007541765317293898`"}], ",", "0.01592528708508506`", 
       ",", "0.007172359509146345`", ",", 
       RowBox[{"-", "0.0008905683339618346`"}], ",", 
       RowBox[{"-", "7.953154974620268`*^-6"}], ",", 
       "0.000018286923363062647`", ",", "0.00003396944088174151`", ",", 
       RowBox[{"-", "0.0027023935701153126`"}], ",", 
       RowBox[{"-", "0.0028843032011839475`"}], ",", "0.02039027209347373`", 
       ",", 
       RowBox[{"-", "0.02687219210465937`"}], ",", 
       RowBox[{"-", "0.16098836385215615`"}], ",", 
       RowBox[{"-", "0.2353350956385641`"}], ",", "0.14652468354890086`", ",",
        "0.23544378858219922`", ",", "0.00114956825348532`", ",", 
       "0.001376018988997997`", ",", "0.01372744361483582`", ",", 
       RowBox[{"-", "0.0009676319812665678`"}], ",", "0.001062815096367238`", 
       ",", 
       RowBox[{"-", "0.014244119883418567`"}], ",", "0.0003084466341793428`", 
       ",", "0.00021361162710007044`", ",", "0.0003914411902084676`", ",", 
       RowBox[{"-", "0.0002849759848588687`"}], ",", "0.003175964635064285`", 
       ",", "0.19565380738353813`", ",", "0.171034189297596`", ",", 
       "0.2567082120787736`", ",", "1.`", ",", 
       RowBox[{"-", "0.000015038726760516518`"}], ",", 
       RowBox[{"-", "0.000015051457460209282`"}], ",", 
       RowBox[{"-", "3.0444875209980974`*^-9"}], ",", 
       "0.01306013156101479`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5.2781022447129036`*^-9"}], ",", 
       RowBox[{"-", "2.7817084061084883`*^-8"}], ",", "1.78486463832554`*^-8",
        ",", "1.135922772006685`*^-8", ",", 
       RowBox[{"-", "9.467774397233933`*^-9"}], ",", 
       RowBox[{"-", "3.3039096023235862`*^-9"}], ",", 
       RowBox[{"-", "5.005738433334998`*^-9"}], ",", 
       RowBox[{"-", "4.957301935473151`*^-9"}], ",", "5.305660223591577`*^-9",
        ",", "1.2353796985694305`*^-7", ",", "1.7321174496572985`*^-9", ",", 
       RowBox[{"-", "2.3756204287132567`*^-10"}], ",", 
       "1.1511518463093403`*^-7", ",", "1.333217611209866`*^-8", ",", 
       "1.1622961164060712`*^-7", ",", 
       RowBox[{"-", "1.6135372930971108`*^-8"}], ",", 
       RowBox[{"-", "5.30376552255372`*^-9"}], ",", "1.4273046677932214`*^-7",
        ",", 
       RowBox[{"-", "5.3526026042877053`*^-8"}], ",", 
       RowBox[{"-", "2.7462337208822323`*^-9"}], ",", "0.005277069046590467`",
        ",", 
       RowBox[{"-", "6.21528592379553`*^-10"}], ",", 
       "8.605891470526266`*^-10", ",", "4.3420061057616706`*^-10", ",", 
       RowBox[{"-", "2.4141789067209428`*^-8"}], ",", 
       "9.028447686486595`*^-9", ",", "7.585510505488296`*^-9", ",", 
       RowBox[{"-", "7.791341571889752`*^-9"}], ",", "8.395403716869615`*^-9",
        ",", "1.612184739544616`*^-8", ",", 
       RowBox[{"-", "1.9390061523997472`*^-9"}], ",", 
       RowBox[{"-", "5.611012314018732`*^-13"}], ",", 
       "4.152657554012039`*^-12", ",", "2.219536732997395`*^-11", ",", 
       RowBox[{"-", "2.6797228224926716`*^-9"}], ",", 
       RowBox[{"-", "1.936991908192962`*^-9"}], ",", "0.01210543889140652`", 
       ",", "0.00027731985736893533`", ",", 
       RowBox[{"-", "8.609788834168769`*^-8"}], ",", 
       RowBox[{"-", "1.2673100485010793`*^-7"}], ",", 
       RowBox[{"-", "0.003303944833333362`"}], ",", "0.0018730979007014607`", 
       ",", "4.903175549542353`*^-10", ",", "5.965684843732235`*^-10", ",", 
       "0.001128509674467178`", ",", 
       RowBox[{"-", "4.1398812597674056`*^-10"}], ",", 
       "4.544038659240762`*^-10", ",", 
       RowBox[{"-", "0.0028060096684552967`"}], ",", 
       "1.939949560112243`*^-10", ",", "1.1535019141210113`*^-10", ",", 
       "2.223202146133445`*^-10", ",", 
       RowBox[{"-", "1.763424082614737`*^-10"}], ",", 
       "0.0006259507684610915`", ",", 
       RowBox[{"-", "0.00003349778386454602`"}], ",", 
       RowBox[{"-", "0.00008211043501306401`"}], ",", 
       "0.000014899007949538486`", ",", 
       RowBox[{"-", "0.000015038714963219288`"}], ",", "1.0000000000000002`", 
       ",", "0.9992552382003815`", ",", "0.03681160964247931`", ",", 
       RowBox[{"-", "0.005367950398749793`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5.282568339718711`*^-9"}], ",", 
       RowBox[{"-", "2.7840640546445702`*^-8"}], ",", 
       "1.786375882816551`*^-8", ",", "1.1368846036731114`*^-8", ",", 
       RowBox[{"-", "9.475788657218269`*^-9"}], ",", 
       RowBox[{"-", "3.30670687629601`*^-9"}], ",", 
       RowBox[{"-", "5.009977078304494`*^-9"}], ",", 
       RowBox[{"-", "4.96149732701378`*^-9"}], ",", "5.31015249829812`*^-9", 
       ",", "1.2364255716261656`*^-7", ",", "1.7335849826121691`*^-9", ",", 
       RowBox[{"-", "2.37763189220338`*^-10"}], ",", "1.152126419759195`*^-7",
        ",", "1.3343464531976475`*^-8", ",", "1.1632800719149579`*^-7", ",", 
       RowBox[{"-", "1.614902329010706`*^-8"}], ",", 
       RowBox[{"-", "5.308256278139017`*^-9"}], ",", 
       "1.4285130825986716`*^-7", ",", 
       RowBox[{"-", "5.357134893845737`*^-8"}], ",", 
       RowBox[{"-", "2.748559123871924`*^-9"}], ",", 
       RowBox[{"-", "0.0052811535057566555`"}], ",", 
       RowBox[{"-", "6.220548645017806`*^-10"}], ",", 
       "8.613178425500085`*^-10", ",", "4.34568263742505`*^-10", ",", 
       RowBox[{"-", "2.4162230405916987`*^-8"}], ",", "9.03609305558521`*^-9",
        ",", "7.591934001426233`*^-9", ",", 
       RowBox[{"-", "7.797939362855286`*^-9"}], ",", "8.40251158909232`*^-9", 
       ",", "1.6135500431651324`*^-8", ",", 
       RowBox[{"-", "1.940648195502048`*^-9"}], ",", 
       RowBox[{"-", "5.615672467576087`*^-13"}], ",", 
       "4.156163720097096`*^-12", ",", "2.2214129979681778`*^-11", ",", 
       RowBox[{"-", "2.6819920719947734`*^-9"}], ",", 
       RowBox[{"-", "1.9386339399452846`*^-9"}], ",", "0.00671969354523886`", 
       ",", "0.00013828329787253987`", ",", 
       RowBox[{"-", "8.617077650195544`*^-8"}], ",", 
       RowBox[{"-", "1.2683829821459125`*^-7"}], ",", 
       RowBox[{"-", "0.0018339740743811834`"}], ",", "0.0010398075946478694`",
        ",", "4.907380441651827`*^-10", ",", "5.970746259274834`*^-10", ",", 
       "0.0006264352534740686`", ",", 
       RowBox[{"-", "4.143397599047294`*^-10"}], ",", 
       "4.5479394787590235`*^-10", ",", 
       RowBox[{"-", "0.001557610145709628`"}], ",", 
       "1.9415994261718795`*^-10", ",", "1.1544827002003312`*^-10", ",", 
       "2.225088676934923`*^-10", ",", 
       RowBox[{"-", "1.7649244486873754`*^-10"}], ",", 
       "0.0006264806530468317`", ",", 
       RowBox[{"-", "0.00003352614065611679`"}], ",", 
       RowBox[{"-", "0.00008217994375251493`"}], ",", 
       "0.000014911620385467822`", ",", 
       RowBox[{"-", "0.000015051445643668222`"}], ",", "0.9992552381993955`", 
       ",", "1.`", ",", "0.00020230733144197222`", ",", 
       "0.0029541569416747897`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.0711227967845668`*^-12"}], ",", 
       RowBox[{"-", "5.496441706551732`*^-12"}], ",", 
       "3.5262015972906957`*^-12", ",", "2.278516355807805`*^-12", ",", 
       RowBox[{"-", "1.889149105623734`*^-12"}], ",", 
       RowBox[{"-", "6.671193561722028`*^-13"}], ",", 
       RowBox[{"-", "1.000016258048465`*^-12"}], ",", 
       RowBox[{"-", "9.819513094037822`*^-13"}], ",", 
       "1.0663285191390396`*^-12", ",", "2.491618646812325`*^-11", ",", 
       "3.390076111249698`*^-13", ",", 
       RowBox[{"-", "4.79050147560189`*^-14"}], ",", 
       "2.3062192185816035`*^-11", ",", "2.7133689096538807`*^-12", ",", 
       "2.2984098884630757`*^-11", ",", 
       RowBox[{"-", "2.5512587139258468`*^-12"}], ",", 
       RowBox[{"-", "1.069518356339526`*^-12"}], ",", 
       "2.8737375548957356`*^-11", ",", 
       RowBox[{"-", "1.0954092148157061`*^-11"}], ",", 
       RowBox[{"-", "5.544483275403227`*^-13"}], ",", 
       "1.0683860052968655`*^-6", ",", 
       RowBox[{"-", "1.2493254109549091`*^-13"}], ",", 
       "1.7239579950416318`*^-13", ",", "8.739183945432595`*^-14", ",", 
       RowBox[{"-", "4.791867441556837`*^-12"}], ",", 
       "1.7859572024569898`*^-12", ",", "1.5001139458971993`*^-12", ",", 
       RowBox[{"-", "1.5407511431096888`*^-12"}], ",", 
       "1.6715727397472277`*^-12", ",", "3.1586122757276638`*^-12", ",", 
       RowBox[{"-", "3.800093261446773`*^-13"}], ",", 
       RowBox[{"-", "7.837488728663091`*^-17"}], ",", 
       "8.180738613657392`*^-16", ",", "4.449660150967742`*^-15", ",", 
       RowBox[{"-", "5.296051176330819`*^-13"}], ",", 
       RowBox[{"-", "3.828168462748622`*^-13"}], ",", 
       "2.4508453301577737`*^-6", ",", "5.61456593592694`*^-8", ",", 
       RowBox[{"-", "1.7291252632106862`*^-11"}], ",", 
       RowBox[{"-", "2.5441135456637574`*^-11"}], ",", 
       RowBox[{"-", "6.6891083790653`*^-7"}], ",", "3.792237891159195`*^-7", 
       ",", "9.998806679437304`*^-14", ",", "1.2150068303800608`*^-13", ",", 
       "2.2847602256752583`*^-7", ",", 
       RowBox[{"-", "8.437410778664478`*^-14"}], ",", 
       "9.264861230633748`*^-14", ",", 
       RowBox[{"-", "5.680996448919566`*^-7"}], ",", 
       "3.912855641230295`*^-14", ",", "2.33576883440548`*^-14", ",", 
       "4.4966575993180475`*^-14", ",", 
       RowBox[{"-", "3.558274656578781`*^-14"}], ",", 
       "1.2672947274342172`*^-7", ",", 
       RowBox[{"-", "6.782240922206741`*^-9"}], ",", 
       RowBox[{"-", "1.662413975515284`*^-8"}], ",", "3.01628057404812`*^-9", 
       ",", 
       RowBox[{"-", "3.0446928241200935`*^-9"}], ",", "0.036811609649563655`",
        ",", "0.0002023073385573107`", ",", "0.9999999999999999`", ",", 
       RowBox[{"-", "1.086785545075378`*^-6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.05287865398524003`", ",", 
       RowBox[{"-", "0.3576031670464459`"}], ",", "0.21213628194053472`", ",",
        "0.05961152322029331`", ",", 
       RowBox[{"-", "0.2024460843380343`"}], ",", 
       RowBox[{"-", "0.016152145839938965`"}], ",", 
       RowBox[{"-", "0.022523317668560916`"}], ",", 
       RowBox[{"-", "0.17466011930157566`"}], ",", "0.02452823404639789`", 
       ",", "0.0072538877800837126`", ",", "0.005357137802881242`", ",", 
       RowBox[{"-", "0.0010265797996098795`"}], ",", "0.009877311941004944`", 
       ",", 
       RowBox[{"-", "0.0014240893036386324`"}], ",", "0.006087473712842043`", 
       ",", "0.010050969258534622`", ",", 
       RowBox[{"-", "0.022919227674221096`"}], ",", "0.01730176935287288`", 
       ",", "0.012322588833139483`", ",", 
       RowBox[{"-", "0.00936919751842044`"}], ",", 
       RowBox[{"-", "0.472795185176115`"}], ",", 
       RowBox[{"-", "0.0035026076932238035`"}], ",", "0.004306982795878092`", 
       ",", "0.0025516562453639377`", ",", 
       RowBox[{"-", "0.21460621743674654`"}], ",", "0.11859292979481088`", 
       ",", "0.10022122441969097`", ",", 
       RowBox[{"-", "0.10337667356506071`"}], ",", "0.041321552360259334`", 
       ",", "0.3031489553115944`", ",", 
       RowBox[{"-", "0.03614277226472901`"}], ",", "0.00002459117270497628`", 
       ",", 
       RowBox[{"-", "0.000012560575935185522`"}], ",", 
       "0.00011443932071173296`", ",", 
       RowBox[{"-", "0.035411408475189456`"}], ",", 
       RowBox[{"-", "0.03611411908989678`"}], ",", 
       RowBox[{"-", "0.23163175352295615`"}], ",", 
       RowBox[{"-", "0.01017918458549302`"}], ",", 
       RowBox[{"-", "0.0065524501851877545`"}], ",", 
       RowBox[{"-", "0.013949304961198995`"}], ",", "0.06905580035938672`", 
       ",", 
       RowBox[{"-", "0.022142201212666524`"}], ",", 
       RowBox[{"-", "0.0000327721517303415`"}], ",", 
       "5.2170461581130375`*^-6", ",", 
       RowBox[{"-", "0.020808535200145483`"}], ",", 
       RowBox[{"-", "3.994438318680941`*^-6"}], ",", 
       RowBox[{"-", "0.000032668606909821776`"}], ",", "0.05286097779457362`",
        ",", "0.0006696659003464393`", ",", "0.0003762321792540009`", ",", 
       "0.0007754695671858165`", ",", 
       RowBox[{"-", "0.0006052039104025166`"}], ",", 
       RowBox[{"-", "0.4861142264705064`"}], ",", 
       RowBox[{"-", "0.08603158550427499`"}], ",", "0.063387686446547`", ",", 
       "0.006026266124830132`", ",", "0.01306013156117789`", ",", 
       RowBox[{"-", "0.005367950425883553`"}], ",", "0.00295415691458623`", 
       ",", 
       RowBox[{"-", "1.0867871907633351`*^-6"}], ",", "1.`"}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707288657617922*^9, 3.7072886791884203`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Likelihood (expressed by c-hats, without flat directions)", "Subsection",
 CellChangeTimes->{{3.705999687177134*^9, 3.705999688712895*^9}, {
   3.7060000129174757`*^9, 3.706000015058791*^9}, {3.706005867746891*^9, 
   3.7060059068090363`*^9}, 3.707294182654237*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MakeChi2", "[", 
   RowBox[{"c_", ",", "c0_", ",", "\[Delta]c_", ",", "\[Rho]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Sigma]2", ",", "\[Sigma]m2", ",", "size"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"size", "=", 
      RowBox[{"Length", "[", "c", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Sigma]2", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Delta]c", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], 
         RowBox[{"\[Delta]c", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "size"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "size"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Sigma]m2", "=", 
      RowBox[{"Inverse", "[", "\[Sigma]2", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "c0"}], ")"}], ".", "\[Sigma]m2", ".", 
        RowBox[{"(", 
         RowBox[{"c", "-", "c0"}], ")"}]}], "//", "Expand"}], "]"}]}]}], 
   "]"}]}]], "Input"],

Cell["\<\
Full likelihood expressed in terms of linear combinations of Wilson \
coefficients defined in eq. (4.5) of the paper, so as to project out the flat \
directions \
\>", "Text",
 CellChangeTimes->{{3.705999799676734*^9, 3.705999857145664*^9}, {
  3.7059998890323687`*^9, 3.705999891576313*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]sqGeneral", "=", 
  RowBox[{"MakeChi2", "[", 
   RowBox[{
   "xGeneral", ",", "x0General", ",", "\[Delta]xGeneral", ",", 
    "\[Rho]General"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.707288879907598*^9, 3.707288896144944*^9}}],

Cell[BoxData[
 RowBox[{"62.828109867869046`", "\[VeryThinSpace]", "+", 
  RowBox[{"414.670724960185`", " ", "ced1133"}], "+", 
  RowBox[{"26074.808616589566`", " ", 
   SuperscriptBox["ced1133", "2"]}], "-", 
  RowBox[{"979.1486096317274`", " ", "cee1111"}], "-", 
  RowBox[{"3.2818974058063406`*^-9", " ", "ced1133", " ", "cee1111"}], "+", 
  RowBox[{"125139.95995800929`", " ", 
   SuperscriptBox["cee1111", "2"]}], "+", 
  RowBox[{"433.8880789916393`", " ", "cee1122"}], "+", 
  RowBox[{"2.1493410221080183`*^-8", " ", "ced1133", " ", "cee1122"}], "-", 
  RowBox[{"8.629734887653747`*^-11", " ", "cee1111", " ", "cee1122"}], "+", 
  RowBox[{"103751.5545169047`", " ", 
   SuperscriptBox["cee1122", "2"]}], "-", 
  RowBox[{"86.33080171160293`", " ", "cee1133"}], "+", 
  RowBox[{"3.497766335644561`*^-8", " ", "ced1133", " ", "cee1133"}], "-", 
  RowBox[{"5.071908799997781`*^-9", " ", "cee1111", " ", "cee1133"}], "-", 
  RowBox[{"2.3904166749042283`*^-8", " ", "cee1122", " ", "cee1133"}], "+", 
  RowBox[{"52381.23135448214`", " ", 
   SuperscriptBox["cee1133", "2"]}], "+", 
  RowBox[{"296.8067229181397`", " ", "ceq1122"}], "-", 
  RowBox[{"6566.969054300231`", " ", "ced1133", " ", "ceq1122"}], "+", 
  RowBox[{"9.637455416613408`*^-9", " ", "cee1111", " ", "ceq1122"}], "-", 
  RowBox[{"4.486477696808565`*^-8", " ", "cee1122", " ", "ceq1122"}], "-", 
  RowBox[{"7.975124733517143`*^-8", " ", "cee1133", " ", "ceq1122"}], "+", 
  RowBox[{"7582.09648520557`", " ", 
   SuperscriptBox["ceq1122", "2"]}], "-", 
  RowBox[{"65.77570587046739`", " ", "ceq1133"}], "-", 
  RowBox[{"40176.915171565444`", " ", "ced1133", " ", "ceq1133"}], "+", 
  RowBox[{"2.8452782994337773`*^-9", " ", "cee1111", " ", "ceq1133"}], "-", 
  RowBox[{"1.5608524663889394`*^-8", " ", "cee1122", " ", "ceq1133"}], "-", 
  RowBox[{"2.65110405216329`*^-8", " ", "cee1133", " ", "ceq1133"}], "+", 
  RowBox[{"4965.313997756311`", " ", "ceq1122", " ", "ceq1133"}], "+", 
  RowBox[{"22125.505457923748`", " ", 
   SuperscriptBox["ceq1133", "2"]}], "+", 
  RowBox[{"654.623836669045`", " ", "ceu1122"}], "-", 
  RowBox[{"11620.54774241603`", " ", "ced1133", " ", "ceu1122"}], "+", 
  RowBox[{"2.555363866148211`*^-8", " ", "cee1111", " ", "ceu1122"}], "-", 
  RowBox[{"1.192393887816623`*^-7", " ", "cee1122", " ", "ceu1122"}], "-", 
  RowBox[{"1.6726868396189798`*^-7", " ", "cee1133", " ", "ceu1122"}], "+", 
  RowBox[{"29833.615204065092`", " ", "ceq1122", " ", "ceu1122"}], "+", 
  RowBox[{"8713.503078544814`", " ", "ceq1133", " ", "ceu1122"}], "+", 
  RowBox[{"34160.709703930144`", " ", 
   SuperscriptBox["ceu1122", "2"]}], "+", 
  RowBox[{"26.34144031710457`", " ", "cld1133"}], "+", 
  RowBox[{"19987.485618952327`", " ", "ced1133", " ", "cld1133"}], "-", 
  RowBox[{"1.5599920379802126`*^-9", " ", "cee1111", " ", "cld1133"}], "+", 
  RowBox[{"8.486791098661655`*^-9", " ", "cee1122", " ", "cld1133"}], "+", 
  RowBox[{"1.4541756438445728`*^-8", " ", "cee1133", " ", "cld1133"}], "-", 
  RowBox[{"2722.874703610285`", " ", "ceq1122", " ", "cld1133"}], "-", 
  RowBox[{"21597.994501983892`", " ", "ceq1133", " ", "cld1133"}], "-", 
  RowBox[{"4842.530802087502`", " ", "ceu1122", " ", "cld1133"}], "+", 
  RowBox[{"5426.506985609492`", " ", 
   SuperscriptBox["cld1133", "2"]}], "+", 
  RowBox[{"30.244127392292853`", " ", "cld2211"}], "+", 
  RowBox[{"3.9772098535176806`*^-10", " ", "ced1133", " ", "cld2211"}], "+", 
  RowBox[{"6.743720617249744`*^-11", " ", "cee1111", " ", "cld2211"}], "-", 
  RowBox[{"1.7219614177154455`*^-10", " ", "cee1122", " ", "cld2211"}], "+", 
  RowBox[{"2.574999065575983`*^-10", " ", "cee1133", " ", "cld2211"}], "+", 
  RowBox[{"4.957494398552085`*^-10", " ", "ceq1122", " ", "cld2211"}], "-", 
  RowBox[{"2.987258488636369`*^-10", " ", "ceq1133", " ", "cld2211"}], "+", 
  RowBox[{"1.3571579037254937`*^-9", " ", "ceu1122", " ", "cld2211"}], "+", 
  RowBox[{"1.3662868077213615`*^-10", " ", "cld1133", " ", "cld2211"}], "+", 
  RowBox[{"739.0707290310644`", " ", 
   SuperscriptBox["cld2211", "2"]}], "-", 
  RowBox[{"1786.766618493001`", " ", "cle1111"}], "+", 
  RowBox[{"5.707469434080948`*^-10", " ", "ced1133", " ", "cle1111"}], "+", 
  RowBox[{"343847.79885685584`", " ", "cee1111", " ", "cle1111"}], "+", 
  RowBox[{"1.9641332526567524`*^-10", " ", "cee1122", " ", "cle1111"}], "+", 
  RowBox[{"2.3865087897222357`*^-9", " ", "cee1133", " ", "cle1111"}], "+", 
  RowBox[{"6.1786699578955615`*^-9", " ", "ceq1122", " ", "cle1111"}], "-", 
  RowBox[{"4.245608743632889`*^-10", " ", "ceq1133", " ", "cle1111"}], "+", 
  RowBox[{"1.6293457381540382`*^-8", " ", "ceu1122", " ", "cle1111"}], "+", 
  RowBox[{"9.485000589973837`*^-11", " ", "cld1133", " ", "cle1111"}], "-", 
  RowBox[{"6.581562128848115`*^-10", " ", "cld2211", " ", "cle1111"}], "+", 
  RowBox[{"535149.2080695751`", " ", 
   SuperscriptBox["cle1111", "2"]}], "-", 
  RowBox[{"4.29859652610935`", " ", "cle1122"}], "+", 
  RowBox[{"8.093547968455301`*^-9", " ", "ced1133", " ", "cle1122"}], "-", 
  RowBox[{"4.690760884939777`*^-11", " ", "cee1111", " ", "cle1122"}], "+", 
  RowBox[{"55822.67040011019`", " ", "cee1122", " ", "cle1122"}], "-", 
  RowBox[{"1.8967101636071364`*^-8", " ", "cee1133", " ", "cle1122"}], "-", 
  RowBox[{"1.6203845646251587`*^-8", " ", "ceq1122", " ", "cle1122"}], "-", 
  RowBox[{"5.886822790904224`*^-9", " ", "ceq1133", " ", "cle1122"}], "-", 
  RowBox[{"4.0213656471370124`*^-8", " ", "ceu1122", " ", "cle1122"}], "+", 
  RowBox[{"3.1895793755564943`*^-9", " ", "cld1133", " ", "cle1122"}], "-", 
  RowBox[{"4.154843346943409`*^-11", " ", "cld2211", " ", "cle1122"}], "+", 
  RowBox[{"1.0453425169797283`*^-10", " ", "cle1111", " ", "cle1122"}], "+", 
  RowBox[{"47939.14228701322`", " ", 
   SuperscriptBox["cle1122", "2"]}], "+", 
  RowBox[{"256.10920963268586`", " ", "cle1133"}], "+", 
  RowBox[{"1.7325144769695545`*^-8", " ", "ced1133", " ", "cle1133"}], "-", 
  RowBox[{"1.0848196678857151`*^-9", " ", "cee1111", " ", "cle1133"}], "-", 
  RowBox[{"4.964181524199956`*^-9", " ", "cee1122", " ", "cle1133"}], "+", 
  RowBox[{"25560.49458130385`", " ", "cee1133", " ", "cle1133"}], "-", 
  RowBox[{"3.594776487137039`*^-8", " ", "ceq1122", " ", "cle1133"}], "-", 
  RowBox[{"1.330671158467043`*^-8", " ", "ceq1133", " ", "cle1133"}], "-", 
  RowBox[{"7.189778132590675`*^-8", " ", "ceu1122", " ", "cle1133"}], "+", 
  RowBox[{"7.228778595647041`*^-9", " ", "cld1133", " ", "cle1133"}], "+", 
  RowBox[{"5.821444715118633`*^-11", " ", "cld2211", " ", "cle1133"}], "-", 
  RowBox[{"3.632840264778118`*^-11", " ", "cle1111", " ", "cle1133"}], "-", 
  RowBox[{"2.224909967236165`*^-9", " ", "cle1122", " ", "cle1133"}], "+", 
  RowBox[{"27190.033703658784`", " ", 
   SuperscriptBox["cle1133", "2"]}], "-", 
  RowBox[{"3.0596715493434203`", " ", "cle2211"}], "+", 
  RowBox[{"9.087940484834685`*^-9", " ", "ced1133", " ", "cle2211"}], "-", 
  RowBox[{"4.737301826626975`*^-11", " ", "cee1111", " ", "cle2211"}], "+", 
  RowBox[{"55822.67040011018`", " ", "cee1122", " ", "cle2211"}], "-", 
  RowBox[{"1.847166090798419`*^-8", " ", "cee1133", " ", "cle2211"}], "-", 
  RowBox[{"1.807710716139295`*^-8", " ", "ceq1122", " ", "cle2211"}], "-", 
  RowBox[{"6.636246181903684`*^-9", " ", "ceq1133", " ", "cle2211"}], "-", 
  RowBox[{"4.377958658548017`*^-8", " ", "ceu1122", " ", "cle2211"}], "+", 
  RowBox[{"3.5934287929841424`*^-9", " ", "cld1133", " ", "cle2211"}], "-", 
  RowBox[{"2.0246172345098706`*^-11", " ", "cld2211", " ", "cle2211"}], "+", 
  RowBox[{"1.0603791615930621`*^-10", " ", "cle1111", " ", "cle2211"}], "+", 
  RowBox[{"95878.28457402643`", " ", "cle1122", " ", "cle2211"}], "-", 
  RowBox[{"1.8187214650598814`*^-9", " ", "cle1133", " ", "cle2211"}], "+", 
  RowBox[{"50212.39912525395`", " ", 
   SuperscriptBox["cle2211", "2"]}], "+", 
  RowBox[{"247.36414444970055`", " ", "cle3311"}], "+", 
  RowBox[{"1.743126864325091`*^-8", " ", "ced1133", " ", "cle3311"}], "-", 
  RowBox[{"1.0762567211891572`*^-9", " ", "cee1111", " ", "cle3311"}], "-", 
  RowBox[{"4.988394281580405`*^-9", " ", "cee1122", " ", "cle3311"}], "+", 
  RowBox[{"25526.36382808315`", " ", "cee1133", " ", "cle3311"}], "-", 
  RowBox[{"3.6234995219524465`*^-8", " ", "ceq1122", " ", "cle3311"}], "-", 
  RowBox[{"1.3400930472544239`*^-8", " ", "ceq1133", " ", "cle3311"}], "-", 
  RowBox[{"7.252085402998427`*^-8", " ", "ceu1122", " ", "cle3311"}], "+", 
  RowBox[{"7.281478353776619`*^-9", " ", "cld1133", " ", "cle3311"}], "+", 
  RowBox[{"5.3179399912595534`*^-11", " ", "cld2211", " ", "cle3311"}], "-", 
  RowBox[{"2.6351918515719896`*^-11", " ", "cle1111", " ", "cle3311"}], "-", 
  RowBox[{"2.235708852254479`*^-9", " ", "cle1122", " ", "cle3311"}], "+", 
  RowBox[{"54175.01637814455`", " ", "cle1133", " ", "cle3311"}], "-", 
  RowBox[{"1.8150088586281708`*^-9", " ", "cle2211", " ", "cle3311"}], "+", 
  RowBox[{"27191.259857499004`", " ", 
   SuperscriptBox["cle3311", "2"]}], "-", 
  RowBox[{"1.8667974298152924`*^6", " ", "cledq1111"}], "-", 
  RowBox[{"0.0005959714540370065`", " ", "ced1133", " ", "cledq1111"}], "+", 
  RowBox[{"0.00007296009981361556`", " ", "cee1111", " ", "cledq1111"}], "-", 
  
  RowBox[{"0.00008526912731881032`", " ", "cee1122", " ", "cledq1111"}], "+", 
  
  RowBox[{"0.00029420771435048377`", " ", "cee1133", " ", "cledq1111"}], "+", 
  
  RowBox[{"0.001259362594682889`", " ", "ceq1122", " ", "cledq1111"}], "+", 
  RowBox[{"0.00044828642555152734`", " ", "ceq1133", " ", "cledq1111"}], "+", 
  
  RowBox[{"0.003003734904314298`", " ", "ceu1122", " ", "cledq1111"}], "-", 
  RowBox[{"0.00024360061761448948`", " ", "cld1133", " ", "cledq1111"}], "-", 
  
  RowBox[{"109.39597503698428`", " ", "cld2211", " ", "cledq1111"}], "+", 
  RowBox[{"0.00019362551421888896`", " ", "cle1111", " ", "cledq1111"}], "-", 
  
  RowBox[{"0.00004675795988390755`", " ", "cle1122", " ", "cledq1111"}], "+", 
  
  RowBox[{"0.00006111403944804772`", " ", "cle1133", " ", "cledq1111"}], "-", 
  
  RowBox[{"0.00004965196881092559`", " ", "cle2211", " ", "cledq1111"}], "+", 
  
  RowBox[{"0.00006250986283245381`", " ", "cle3311", " ", "cledq1111"}], "+", 
  
  RowBox[{"1.2173431957084346`*^13", " ", 
   SuperscriptBox["cledq1111", "2"]}], "+", 
  RowBox[{"1.873607274093628`*^6", " ", "clequ1111"}], "+", 
  RowBox[{"0.0005982506183588359`", " ", "ced1133", " ", "clequ1111"}], "-", 
  RowBox[{"0.00007299588513303923`", " ", "cee1111", " ", "clequ1111"}], "+", 
  
  RowBox[{"0.00008351097301267148`", " ", "cee1122", " ", "clequ1111"}], "-", 
  
  RowBox[{"0.00028511608355272423`", " ", "cee1133", " ", "clequ1111"}], "-", 
  
  RowBox[{"0.0012646791612351232`", " ", "ceq1122", " ", "clequ1111"}], "-", 
  RowBox[{"0.00044982653686552574`", " ", "ceq1133", " ", "clequ1111"}], "-", 
  
  RowBox[{"0.0030151336925379473`", " ", "ceu1122", " ", "clequ1111"}], "+", 
  RowBox[{"0.0002448521947516012`", " ", "cld1133", " ", "clequ1111"}], "-", 
  RowBox[{"109.39639281697006`", " ", "cld2211", " ", "clequ1111"}], "-", 
  RowBox[{"0.00019340911340870681`", " ", "cle1111", " ", "clequ1111"}], "+", 
  
  RowBox[{"0.00004629505177993552`", " ", "cle1122", " ", "clequ1111"}], "-", 
  
  RowBox[{"0.00005952027253304805`", " ", "cle1133", " ", "clequ1111"}], "+", 
  
  RowBox[{"0.0000491824662528748`", " ", "cle2211", " ", "clequ1111"}], "-", 
  RowBox[{"0.00006052325308795656`", " ", "cle3311", " ", "clequ1111"}], "-", 
  
  RowBox[{"2.434693406982388`*^13", " ", "cledq1111", " ", "clequ1111"}], "+", 
  RowBox[{"1.2173505966449008`*^13", " ", 
   SuperscriptBox["clequ1111", "2"]}], "-", 
  RowBox[{"1970.1163938164766`", " ", "cll1111"}], "+", 
  RowBox[{"4.2714039682221325`*^-9", " ", "ced1133", " ", "cll1111"}], "+", 
  RowBox[{"116993.4056435735`", " ", "cee1111", " ", "cll1111"}], "+", 
  RowBox[{"2.1401435840711024`*^-10", " ", "cee1122", " ", "cll1111"}], "+", 
  RowBox[{"1.8265547200079433`*^-8", " ", "cee1133", " ", "cll1111"}], "-", 
  RowBox[{"7.762399773030023`*^-9", " ", "ceq1122", " ", "cll1111"}], "-", 
  RowBox[{"3.421405171228961`*^-9", " ", "ceq1133", " ", "cll1111"}], "-", 
  RowBox[{"1.452471857873604`*^-8", " ", "ceu1122", " ", "cll1111"}], "+", 
  RowBox[{"1.8275799846521816`*^-9", " ", "cld1133", " ", "cll1111"}], "-", 
  RowBox[{"4.0240642817457263`*^-10", " ", "cld2211", " ", "cll1111"}], "+", 
  RowBox[{"350311.4176605005`", " ", "cle1111", " ", "cll1111"}], "+", 
  RowBox[{"1.1333430157109394`*^-10", " ", "cle1122", " ", "cll1111"}], "+", 
  RowBox[{"3.939526644618176`*^-9", " ", "cle1133", " ", "cll1111"}], "+", 
  RowBox[{"1.1467663802144348`*^-10", " ", "cle2211", " ", "cll1111"}], "+", 
  RowBox[{"3.90684841360487`*^-9", " ", "cle3311", " ", "cll1111"}], "+", 
  RowBox[{"0.00007131235716468013`", " ", "cledq1111", " ", "cll1111"}], "-", 
  
  RowBox[{"0.00007113629256804568`", " ", "clequ1111", " ", "cll1111"}], "+", 
  
  RowBox[{"129072.1885764323`", " ", 
   SuperscriptBox["cll1111", "2"]}], "+", 
  RowBox[{"464.02235770896914`", " ", "cll1122"}], "+", 
  RowBox[{"2.692668286602108`*^-8", " ", "ced1133", " ", "cll1122"}], "-", 
  RowBox[{"9.430605461391932`*^-11", " ", "cee1111", " ", "cll1122"}], "+", 
  RowBox[{"225045.8381232266`", " ", "cee1122", " ", "cll1122"}], "-", 
  RowBox[{"2.5833075971126435`*^-8", " ", "cee1133", " ", "cll1122"}], "-", 
  RowBox[{"5.7380570712919095`*^-8", " ", "ceq1122", " ", "cll1122"}], "-", 
  RowBox[{"1.959979284157345`*^-8", " ", "ceq1133", " ", "cll1122"}], "-", 
  RowBox[{"1.4703212231765896`*^-7", " ", "ceu1122", " ", "cll1122"}], "+", 
  RowBox[{"1.0682340055708922`*^-8", " ", "cld1133", " ", "cll1122"}], "-", 
  RowBox[{"2.1405653940987819`*^-10", " ", "cld2211", " ", "cll1122"}], "+", 
  RowBox[{"2.1455793882427847`*^-10", " ", "cle1111", " ", "cll1122"}], "+", 
  RowBox[{"60535.38842156526`", " ", "cle1122", " ", "cll1122"}], "-", 
  RowBox[{"5.5306730644668116`*^-9", " ", "cle1133", " ", "cll1122"}], "+", 
  RowBox[{"60205.76618002035`", " ", "cle2211", " ", "cll1122"}], "-", 
  RowBox[{"5.557683132282342`*^-9", " ", "cle3311", " ", "cll1122"}], "-", 
  RowBox[{"0.00007954121535122234`", " ", "cledq1111", " ", "cll1122"}], "+", 
  
  RowBox[{"0.00007755943781326589`", " ", "clequ1111", " ", "cll1122"}], "+", 
  
  RowBox[{"2.3398638669455296`*^-10", " ", "cll1111", " ", "cll1122"}], "+", 
  RowBox[{"124548.55288148997`", " ", 
   SuperscriptBox["cll1122", "2"]}], "-", 
  RowBox[{"97.23685678363745`", " ", "cll1133"}], "+", 
  RowBox[{"3.783878601450256`*^-8", " ", "ced1133", " ", "cll1133"}], "-", 
  RowBox[{"5.493950945184078`*^-9", " ", "cee1111", " ", "cll1133"}], "-", 
  RowBox[{"2.587018364387814`*^-8", " ", "cee1122", " ", "cll1133"}], "+", 
  RowBox[{"113546.09098841914`", " ", "cee1133", " ", "cll1133"}], "-", 
  RowBox[{"8.591752907999136`*^-8", " ", "ceq1122", " ", "cll1133"}], "-", 
  RowBox[{"2.8718720158312027`*^-8", " ", "ceq1133", " ", "cll1133"}], "-", 
  RowBox[{"1.8026092703010535`*^-7", " ", "ceu1122", " ", "cll1133"}], "+", 
  RowBox[{"1.5738366089985653`*^-8", " ", "cld1133", " ", "cll1133"}], "+", 
  RowBox[{"2.8534632989668534`*^-10", " ", "cld2211", " ", "cll1133"}], "+", 
  RowBox[{"2.6235512047259327`*^-9", " ", "cle1111", " ", "cll1133"}], "-", 
  RowBox[{"2.054565268695666`*^-8", " ", "cle1122", " ", "cll1133"}], "+", 
  RowBox[{"27689.89460825387`", " ", "cle1133", " ", "cll1133"}], "-", 
  RowBox[{"1.999975411924436`*^-8", " ", "cle2211", " ", "cll1133"}], "+", 
  RowBox[{"27722.78985062064`", " ", "cle3311", " ", "cll1133"}], "+", 
  RowBox[{"0.0003190781259893068`", " ", "cledq1111", " ", "cll1133"}], "-", 
  RowBox[{"0.0003099260402660821`", " ", "clequ1111", " ", "cll1133"}], "+", 
  RowBox[{"1.980476067016709`*^-8", " ", "cll1111", " ", "cll1133"}], "-", 
  RowBox[{"2.791162410382305`*^-8", " ", "cll1122", " ", "cll1133"}], "+", 
  RowBox[{"61618.54747656558`", " ", 
   SuperscriptBox["cll1133", "2"]}], "+", 
  RowBox[{"8608.200324360558`", " ", "cll1221"}], "+", 
  RowBox[{"1.092929367059582`*^-6", " ", "ced1133", " ", "cll1221"}], "-", 
  RowBox[{"4.9298707282292364`*^-8", " ", "cee1111", " ", "cll1221"}], "+", 
  RowBox[{"225045.83812295902`", " ", "cee1122", " ", "cll1221"}], "-", 
  RowBox[{"1.1993048115161618`*^-6", " ", "cee1133", " ", "cll1221"}], "-", 
  RowBox[{"3.3765746744934706`*^-6", " ", "ceq1122", " ", "cll1221"}], "-", 
  RowBox[{"8.044079181446383`*^-7", " ", "ceq1133", " ", "cll1221"}], "-", 
  RowBox[{"7.523227609787547`*^-6", " ", "ceu1122", " ", "cll1221"}], "+", 
  RowBox[{"4.582959528760004`*^-7", " ", "cld1133", " ", "cll1221"}], "+", 
  RowBox[{"306.2738064031946`", " ", "cld2211", " ", "cll1221"}], "+", 
  RowBox[{"2.5635550615392897`*^-7", " ", "cle1111", " ", "cll1221"}], "+", 
  RowBox[{"60535.388421475145`", " ", "cle1122", " ", "cll1221"}], "-", 
  RowBox[{"4.4566249404818535`*^-7", " ", "cle1133", " ", "cll1221"}], "+", 
  RowBox[{"60535.388421467025`", " ", "cle2211", " ", "cll1221"}], "-", 
  RowBox[{"4.4428063838445316`*^-7", " ", "cle3311", " ", "cll1221"}], "+", 
  RowBox[{"2.491197318561316`*^6", " ", "cledq1111", " ", "cll1221"}], "+", 
  RowBox[{"2.491204823687411`*^6", " ", "clequ1111", " ", "cll1221"}], "+", 
  RowBox[{"2.117862999082568`*^-7", " ", "cll1111", " ", "cll1221"}], "+", 
  RowBox[{"244073.2081501778`", " ", "cll1122", " ", "cll1221"}], "-", 
  RowBox[{"1.2991094452619448`*^-6", " ", "cll1133", " ", "cll1221"}], "+", 
  RowBox[{"4.983225282664992`*^6", " ", 
   SuperscriptBox["cll1221", "2"]}], "+", 
  RowBox[{"176.8652226109954`", " ", "cll1331"}], "+", 
  RowBox[{"7.510275612915509`*^-8", " ", "ced1133", " ", "cll1331"}], "-", 
  RowBox[{"5.472572047537248`*^-9", " ", "cee1111", " ", "cll1331"}], "-", 
  RowBox[{"2.726608923078081`*^-8", " ", "cee1122", " ", "cll1331"}], "+", 
  RowBox[{"113546.09098841864`", " ", "cee1133", " ", "cll1331"}], "-", 
  RowBox[{"1.662258436651329`*^-7", " ", "ceq1122", " ", "cll1331"}], "-", 
  RowBox[{"5.709323252475278`*^-8", " ", "ceq1133", " ", "cll1331"}], "-", 
  RowBox[{"3.457768620385141`*^-7", " ", "ceu1122", " ", "cll1331"}], "+", 
  RowBox[{"3.1223161742708865`*^-8", " ", "cld1133", " ", "cll1331"}], "+", 
  RowBox[{"1.7370268740605337`*^-9", " ", "cld2211", " ", "cll1331"}], "+", 
  RowBox[{"2.5636832146762907`*^-9", " ", "cle1111", " ", "cll1331"}], "-", 
  RowBox[{"2.0947424884404397`*^-8", " ", "cle1122", " ", "cll1331"}], "+", 
  RowBox[{"27689.894608253293`", " ", "cle1133", " ", "cll1331"}], "-", 
  RowBox[{"2.0401603217232213`*^-8", " ", "cle2211", " ", "cll1331"}], "+", 
  RowBox[{"27722.78985062005`", " ", "cle3311", " ", "cll1331"}], "+", 
  RowBox[{"0.00038057156004132057`", " ", "cledq1111", " ", "cll1331"}], "-", 
  
  RowBox[{"0.0003708982430003739`", " ", "clequ1111", " ", "cll1331"}], "+", 
  RowBox[{"1.9733007934693705`*^-8", " ", "cll1111", " ", "cll1331"}], "-", 
  RowBox[{"2.9423209147050163`*^-8", " ", "cll1122", " ", "cll1331"}], "+", 
  RowBox[{"123237.09495313067`", " ", "cll1133", " ", "cll1331"}], "-", 
  RowBox[{"94517.9584127419`", " ", "cll1221", " ", "cll1331"}], "+", 
  RowBox[{"108877.52668261455`", " ", 
   SuperscriptBox["cll1331", "2"]}], "-", 
  RowBox[{"117.28395061725747`", " ", "cll2332"}], "+", 
  RowBox[{"2.355864196981905`*^-9", " ", "ced1133", " ", "cll2332"}], "+", 
  RowBox[{"8.124460512098124`*^-12", " ", "cee1111", " ", "cll2332"}], "+", 
  RowBox[{"1.381057500876844`*^-10", " ", "cee1122", " ", "cll2332"}], "-", 
  RowBox[{"1.0660340140626258`*^-9", " ", "cee1133", " ", "cll2332"}], "-", 
  RowBox[{"3.81509335918848`*^-9", " ", "ceq1122", " ", "cll2332"}], "-", 
  RowBox[{"1.7964759489447441`*^-9", " ", "ceq1133", " ", "cll2332"}], "-", 
  RowBox[{"7.027659457598013`*^-9", " ", "ceu1122", " ", "cll2332"}], "+", 
  RowBox[{"9.629577868382279`*^-10", " ", "cld1133", " ", "cll2332"}], "+", 
  RowBox[{"6.05381047434373`*^-11", " ", "cld2211", " ", "cll2332"}], "-", 
  RowBox[{"2.39101856469445`*^-11", " ", "cle1111", " ", "cll2332"}], "+", 
  RowBox[{"3.931917924752049`*^-11", " ", "cle1122", " ", "cll2332"}], "-", 
  RowBox[{"5.777694690029472`*^-11", " ", "cle1133", " ", "cll2332"}], "+", 
  RowBox[{"3.8528835897771884`*^-11", " ", "cle2211", " ", "cll2332"}], "-", 
  RowBox[{"5.216067330359499`*^-11", " ", "cle3311", " ", "cll2332"}], "-", 
  RowBox[{"5.369532725097312`*^-6", " ", "cledq1111", " ", "cll2332"}], "+", 
  RowBox[{"5.445360774141579`*^-6", " ", "clequ1111", " ", "cll2332"}], "-", 
  RowBox[{"6.0788979108839265`*^-12", " ", "cll1111", " ", "cll2332"}], "+", 
  RowBox[{"1.35421172933314`*^-10", " ", "cll1122", " ", "cll2332"}], "-", 
  RowBox[{"1.149221303554175`*^-9", " ", "cll1133", " ", "cll2332"}], "-", 
  RowBox[{"6172.83950613558`", " ", "cll1221", " ", "cll2332"}], "-", 
  RowBox[{"1.0857665790271563`*^-9", " ", "cll1331", " ", "cll2332"}], "+", 
  RowBox[{"3086.419753086423`", " ", 
   SuperscriptBox["cll2332", "2"]}], "-", 
  RowBox[{"20.257906664923432`", " ", "clq2211"}], "-", 
  RowBox[{"1.5016992050026228`*^-10", " ", "ced1133", " ", "clq2211"}], "-", 
  RowBox[{"2.4736673919203546`*^-11", " ", "cee1111", " ", "clq2211"}], "-", 
  RowBox[{"1.5003706928032542`*^-10", " ", "cee1122", " ", "clq2211"}], "+", 
  RowBox[{"5.131438996202084`*^-10", " ", "cee1133", " ", "clq2211"}], "-", 
  RowBox[{"3.099867046685345`*^-10", " ", "ceq1122", " ", "clq2211"}], "+", 
  RowBox[{"1.1562308114243815`*^-10", " ", "ceq1133", " ", "clq2211"}], "-", 
  RowBox[{"8.403945489680537`*^-10", " ", "ceu1122", " ", "clq2211"}], "-", 
  RowBox[{"5.163363057421183`*^-11", " ", "cld1133", " ", "clq2211"}], "+", 
  RowBox[{"0.365002521838345`", " ", "cld2211", " ", "clq2211"}], "+", 
  RowBox[{"3.2510776136539775`*^-10", " ", "cle1111", " ", "clq2211"}], "-", 
  RowBox[{"5.578215038892476`*^-11", " ", "cle1122", " ", "clq2211"}], "+", 
  RowBox[{"1.483540742272984`*^-11", " ", "cle1133", " ", "clq2211"}], "-", 
  RowBox[{"6.971174608492703`*^-11", " ", "cle2211", " ", "clq2211"}], "+", 
  RowBox[{"1.717037012351724`*^-11", " ", "cle3311", " ", "clq2211"}], "+", 
  RowBox[{"1162.87202413719`", " ", "cledq1111", " ", "clq2211"}], "+", 
  RowBox[{"1162.875370075612`", " ", "clequ1111", " ", "clq2211"}], "+", 
  RowBox[{"2.6106689463739786`*^-10", " ", "cll1111", " ", "clq2211"}], "-", 
  RowBox[{"1.75405838073222`*^-10", " ", "cll1122", " ", "clq2211"}], "+", 
  RowBox[{"5.580024639127073`*^-10", " ", "cll1133", " ", "clq2211"}], "-", 
  RowBox[{"3255.668885823794`", " ", "cll1221", " ", "clq2211"}], "+", 
  RowBox[{"7.854853114863064`*^-10", " ", "cll1331", " ", "clq2211"}], "+", 
  RowBox[{"1.9166572227844452`*^-12", " ", "cll2332", " ", "clq2211"}], "+", 
  RowBox[{"2184.5668340743387`", " ", 
   SuperscriptBox["clq2211", "2"]}], "+", 
  RowBox[{"264.0339784207954`", " ", "clu1122"}], "-", 
  RowBox[{"4842.530802095038`", " ", "ced1133", " ", "clu1122"}], "+", 
  RowBox[{"1.0213165625099006`*^-8", " ", "cee1111", " ", "clu1122"}], "-", 
  RowBox[{"4.759320520998857`*^-8", " ", "cee1122", " ", "clu1122"}], "-", 
  RowBox[{"6.744513163293849`*^-8", " ", "cee1133", " ", "clu1122"}], "+", 
  RowBox[{"12234.253424246035`", " ", "ceq1122", " ", "clu1122"}], "+", 
  RowBox[{"3623.6836478889572`", " ", "ceq1133", " ", "clu1122"}], "+", 
  RowBox[{"27474.76612408035`", " ", "ceu1122", " ", "clu1122"}], "-", 
  RowBox[{"2020.4593187637292`", " ", "cld1133", " ", "clu1122"}], "+", 
  RowBox[{"5.432144735433751`*^-10", " ", "cld2211", " ", "clu1122"}], "+", 
  RowBox[{"6.525491272965012`*^-9", " ", "cle1111", " ", "clu1122"}], "-", 
  RowBox[{"1.6091398423636593`*^-8", " ", "cle1122", " ", "clu1122"}], "-", 
  RowBox[{"2.9041311465918164`*^-8", " ", "cle1133", " ", "clu1122"}], "-", 
  RowBox[{"1.7533818229539336`*^-8", " ", "cle2211", " ", "clu1122"}], "-", 
  RowBox[{"2.9297290286335978`*^-8", " ", "cle3311", " ", "clu1122"}], "+", 
  RowBox[{"0.001204604859032552`", " ", "cledq1111", " ", "clu1122"}], "-", 
  RowBox[{"0.0012089864908313174`", " ", "clequ1111", " ", "clu1122"}], "-", 
  RowBox[{"5.880602033202489`*^-9", " ", "cll1111", " ", "clu1122"}], "-", 
  RowBox[{"5.878961003605209`*^-8", " ", "cll1122", " ", "clu1122"}], "-", 
  RowBox[{"7.266056552392158`*^-8", " ", "cll1133", " ", "clu1122"}], "-", 
  RowBox[{"3.0282742776059873`*^-6", " ", "cll1221", " ", "clu1122"}], "-", 
  RowBox[{"1.3947143620536895`*^-7", " ", "cll1331", " ", "clu1122"}], "-", 
  RowBox[{"2.8581229231890656`*^-9", " ", "cll2332", " ", "clu1122"}], "-", 
  RowBox[{"3.571107972639342`*^-10", " ", "clq2211", " ", "clu1122"}], "+", 
  RowBox[{"5956.9945521777645`", " ", 
   SuperscriptBox["clu1122", "2"]}], "-", 
  RowBox[{"104.42160436555895`", " ", "clu2211"}], "-", 
  RowBox[{"7.548405579784317`*^-10", " ", "ced1133", " ", "clu2211"}], "-", 
  RowBox[{"1.1734952603775424`*^-10", " ", "cee1111", " ", "clu2211"}], "+", 
  RowBox[{"3.2843483879763433`*^-10", " ", "cee1122", " ", "clu2211"}], "-", 
  RowBox[{"4.071586254026488`*^-10", " ", "cee1133", " ", "clu2211"}], "-", 
  RowBox[{"1.0155702099537624`*^-9", " ", "ceq1122", " ", "clu2211"}], "+", 
  RowBox[{"5.651358685318276`*^-10", " ", "ceq1133", " ", "clu2211"}], "-", 
  RowBox[{"2.70148002544776`*^-9", " ", "ceu1122", " ", "clu2211"}], "-", 
  RowBox[{"2.5759110864568936`*^-10", " ", "cld1133", " ", "clu2211"}], "-", 
  RowBox[{"2777.118793599324`", " ", "cld2211", " ", "clu2211"}], "+", 
  RowBox[{"1.323265012712803`*^-9", " ", "cle1111", " ", "clu2211"}], "+", 
  RowBox[{"8.416950372793541`*^-11", " ", "cle1122", " ", "clu2211"}], "-", 
  RowBox[{"6.6283639192297`*^-11", " ", "cle1133", " ", "clu2211"}], "+", 
  RowBox[{"4.145749702982174`*^-11", " ", "cle2211", " ", "clu2211"}], "-", 
  RowBox[{"6.301740666842502`*^-11", " ", "cle3311", " ", "clu2211"}], "+", 
  RowBox[{"218.7919531080567`", " ", "cledq1111", " ", "clu2211"}], "+", 
  RowBox[{"218.7927827975193`", " ", "clequ1111", " ", "clu2211"}], "+", 
  RowBox[{"7.965690837070594`*^-10", " ", "cll1111", " ", "clu2211"}], "+", 
  RowBox[{"4.1766818735252746`*^-10", " ", "cll1122", " ", "clu2211"}], "-", 
  RowBox[{"4.128705016130264`*^-10", " ", "cll1133", " ", "clu2211"}], "-", 
  RowBox[{"612.5476128116687`", " ", "cll1221", " ", "clu2211"}], "-", 
  RowBox[{"3.2501542716242305`*^-9", " ", "cll1331", " ", "clu2211"}], "-", 
  RowBox[{"1.1936538286854048`*^-10", " ", "cll2332", " ", "clu2211"}], "-", 
  RowBox[{"0.7300050436810452`", " ", "clq2211", " ", "clu2211"}], "-", 
  RowBox[{"1.0875053523693446`*^-9", " ", "clu1122", " ", "clu2211"}], "+", 
  RowBox[{"2821.9098242305517`", " ", 
   SuperscriptBox["clu2211", "2"]}], "-", 
  RowBox[{"26200.73719960451`", " ", "cplequ1111"}], "-", 
  RowBox[{"8.366143714984909`*^-6", " ", "ced1133", " ", "cplequ1111"}], "+", 
  
  RowBox[{"1.0258102308153552`*^-6", " ", "cee1111", " ", "cplequ1111"}], "-", 
  RowBox[{"1.1877249865163882`*^-6", " ", "cee1122", " ", "cplequ1111"}], "+", 
  RowBox[{"4.203877400642729`*^-6", " ", "cee1133", " ", "cplequ1111"}], "+", 
  
  RowBox[{"0.00001767492253123617`", " ", "ceq1122", " ", "cplequ1111"}], "+", 
  RowBox[{"6.292067990387251`*^-6", " ", "ceq1133", " ", "cplequ1111"}], "+", 
  
  RowBox[{"0.00004215205049249091`", " ", "ceu1122", " ", "cplequ1111"}], "-", 
  RowBox[{"3.423121934396993`*^-6", " ", "cld1133", " ", "cplequ1111"}], "+", 
  
  RowBox[{"1.537332115092683`", " ", "cld2211", " ", "cplequ1111"}], "+", 
  RowBox[{"2.7180267537798997`*^-6", " ", "cle1111", " ", "cplequ1111"}], "-", 
  RowBox[{"6.54541576439796`*^-7", " ", "cle1122", " ", "cplequ1111"}], "+", 
  RowBox[{"8.741426060502354`*^-7", " ", "cle1133", " ", "cplequ1111"}], "-", 
  
  RowBox[{"6.95219306501946`*^-7", " ", "cle2211", " ", "cplequ1111"}], "+", 
  RowBox[{"8.85794713742938`*^-7", " ", "cle3311", " ", "cplequ1111"}], "+", 
  RowBox[{"3.4214403929179236`*^11", " ", "cledq1111", " ", "cplequ1111"}], 
  "-", 
  RowBox[{"3.421451337706227`*^11", " ", "clequ1111", " ", "cplequ1111"}], 
  "+", 
  RowBox[{"9.997264752562935`*^-7", " ", "cll1111", " ", "cplequ1111"}], "-", 
  
  RowBox[{"1.1048919567760476`*^-6", " ", "cll1122", " ", "cplequ1111"}], "+", 
  RowBox[{"4.558176034819876`*^-6", " ", "cll1133", " ", "cplequ1111"}], "-", 
  
  RowBox[{"35008.55091770208`", " ", "cll1221", " ", "cplequ1111"}], "+", 
  RowBox[{"5.410843772755915`*^-6", " ", "cll1331", " ", "cplequ1111"}], "-", 
  
  RowBox[{"7.481139362528888`*^-8", " ", "cll2332", " ", "cplequ1111"}], "-", 
  
  RowBox[{"16.34172398056927`", " ", "clq2211", " ", "cplequ1111"}], "+", 
  RowBox[{"0.000016900936745708973`", " ", "clu1122", " ", "cplequ1111"}], 
  "-", 
  RowBox[{"3.0746641975926545`", " ", "clu2211", " ", "cplequ1111"}], "+", 
  RowBox[{"2.4043241577314115`*^9", " ", 
   SuperscriptBox["cplequ1111", "2"]}], "-", 
  RowBox[{"11661.659650083631`", " ", "cplq1111"}], "+", 
  RowBox[{"35486.4893410439`", " ", "ced1133", " ", "cplq1111"}], "+", 
  RowBox[{"7.044448878680331`*^-8", " ", "cee1111", " ", "cplq1111"}], "+", 
  RowBox[{"7.536510881733555`*^-7", " ", "cee1122", " ", "cplq1111"}], "+", 
  RowBox[{"2.3075716016584444`*^-6", " ", "cee1133", " ", "cplq1111"}], "-", 
  RowBox[{"80134.57503968637`", " ", "ceq1122", " ", "cplq1111"}], "-", 
  RowBox[{"26873.328828371414`", " ", "ceq1133", " ", "cplq1111"}], "-", 
  RowBox[{"152229.9736421777`", " ", "ceu1122", " ", "cplq1111"}], "+", 
  RowBox[{"14699.88328454049`", " ", "cld1133", " ", "cplq1111"}], "+", 
  RowBox[{"505.01474891488687`", " ", "cld2211", " ", "cplq1111"}], "-", 
  RowBox[{"5.10930496860066`*^-7", " ", "cle1111", " ", "cplq1111"}], "+", 
  RowBox[{"2.499466050329289`*^-7", " ", "cle1122", " ", "cplq1111"}], "+", 
  RowBox[{"8.95035319774338`*^-7", " ", "cle1133", " ", "cplq1111"}], "+", 
  RowBox[{"2.774874033065967`*^-7", " ", "cle2211", " ", "cplq1111"}], "+", 
  RowBox[{"8.960106099494973`*^-7", " ", "cle3311", " ", "cplq1111"}], "+", 
  RowBox[{"5.770184643550162`*^9", " ", "cledq1111", " ", "cplq1111"}], "-", 
  RowBox[{"5.780185275350833`*^9", " ", "clequ1111", " ", "cplq1111"}], "-", 
  RowBox[{"3.885775657401533`*^-7", " ", "cll1111", " ", "cplq1111"}], "+", 
  RowBox[{"8.662838750796899`*^-7", " ", "cll1122", " ", "cplq1111"}], "+", 
  RowBox[{"2.497105506192632`*^-6", " ", "cll1133", " ", "cplq1111"}], "-", 
  RowBox[{"1.2136182579285149`*^7", " ", "cll1221", " ", "cplq1111"}], "+", 
  RowBox[{"1.5637175191610592`*^-6", " ", "cll1331", " ", "cplq1111"}], "-", 
  RowBox[{"5.817943140183448`*^-8", " ", "cll2332", " ", "cplq1111"}], "-", 
  RowBox[{"5368.2710398986255`", " ", "clq2211", " ", "cplq1111"}], "-", 
  RowBox[{"61511.42123278186`", " ", "clu1122", " ", "cplq1111"}], "-", 
  RowBox[{"1010.0294978173421`", " ", "clu2211", " ", "cplq1111"}], "+", 
  RowBox[{"8.122813050266677`*^7", " ", "cplequ1111", " ", "cplq1111"}], "+", 
  
  RowBox[{"1.3072439912299711`*^7", " ", 
   SuperscriptBox["cplq1111", "2"]}], "+", 
  RowBox[{"308.4772284440696`", " ", "cplq2211"}], "+", 
  RowBox[{"1.4289528410737673`*^-7", " ", "ced1133", " ", "cplq2211"}], "-", 
  RowBox[{"1.7257922572047516`*^-8", " ", "cee1111", " ", "cplq2211"}], "+", 
  RowBox[{"2.0936123728782875`*^-8", " ", "cee1122", " ", "cplq2211"}], "-", 
  RowBox[{"6.997663658420614`*^-8", " ", "cee1133", " ", "cplq2211"}], "-", 
  RowBox[{"3.022111699466206`*^-7", " ", "ceq1122", " ", "cplq2211"}], "-", 
  RowBox[{"1.0747394502615947`*^-7", " ", "ceq1133", " ", "cplq2211"}], "-", 
  RowBox[{"7.196521944147239`*^-7", " ", "ceu1122", " ", "cplq2211"}], "+", 
  RowBox[{"5.8568824753889826`*^-8", " ", "cld1133", " ", "cplq2211"}], "-", 
  RowBox[{"1119.597365740029`", " ", "cld2211", " ", "cplq2211"}], "-", 
  RowBox[{"4.606912947275314`*^-8", " ", "cle1111", " ", "cplq2211"}], "+", 
  RowBox[{"1.1322142807448093`*^-8", " ", "cle1122", " ", "cplq2211"}], "-", 
  RowBox[{"1.454598425221875`*^-8", " ", "cle1133", " ", "cplq2211"}], "+", 
  RowBox[{"1.2013067309161525`*^-8", " ", "cle2211", " ", "cplq2211"}], "-", 
  RowBox[{"1.4879403766557061`*^-8", " ", "cle3311", " ", "cplq2211"}], "-", 
  RowBox[{"5.775178172646078`*^9", " ", "cledq1111", " ", "cplq2211"}], "+", 
  RowBox[{"5.77519173124266`*^9", " ", "clequ1111", " ", "cplq2211"}], "-", 
  RowBox[{"1.7098969634876572`*^-8", " ", "cll1111", " ", "cplq2211"}], "+", 
  RowBox[{"1.9626285275520973`*^-8", " ", "cll1122", " ", "cplq2211"}], "-", 
  RowBox[{"7.580354705153197`*^-8", " ", "cll1133", " ", "cplq2211"}], "+", 
  RowBox[{"5212.455413674461`", " ", "cll1221", " ", "cplq2211"}], "-", 
  RowBox[{"9.236245143777184`*^-8", " ", "cll1331", " ", "cplq2211"}], "+", 
  RowBox[{"1.2855057400382032`*^-9", " ", "cll2332", " ", "cplq2211"}], "-", 
  RowBox[{"3268.8895374895287`", " ", "clq2211", " ", "cplq2211"}], "-", 
  RowBox[{"2.885791660626021`*^-7", " ", "clu1122", " ", "cplq2211"}], "+", 
  RowBox[{"2239.1947314791996`", " ", "clu2211", " ", "cplq2211"}], "-", 
  RowBox[{"8.115795692981955`*^7", " ", "cplequ1111", " ", "cplq2211"}], "-", 
  
  RowBox[{"1.3604705140057905`*^6", " ", "cplq1111", " ", "cplq2211"}], "+", 
  RowBox[{"692056.4963607166`", " ", 
   SuperscriptBox["cplq2211", "2"]}], "+", 
  RowBox[{"1393.1974495013274`", " ", "hced1111"}], "+", 
  RowBox[{"6757.972559608793`", " ", "ced1133", " ", "hced1111"}], "+", 
  RowBox[{"1.5724793296110228`*^-8", " ", "cee1111", " ", "hced1111"}], "-", 
  RowBox[{"1.7747032495132253`*^-8", " ", "cee1122", " ", "hced1111"}], "+", 
  RowBox[{"5.086069683054513`*^-7", " ", "cee1133", " ", "hced1111"}], "-", 
  RowBox[{"15146.885895871885`", " ", "ceq1122", " ", "hced1111"}], "-", 
  RowBox[{"5113.446722535102`", " ", "ceq1133", " ", "hced1111"}], "-", 
  RowBox[{"28780.381425484877`", " ", "ceu1122", " ", "hced1111"}], "+", 
  RowBox[{"2800.832798910548`", " ", "cld1133", " ", "hced1111"}], "+", 
  RowBox[{"4.5334837824395465`*^-9", " ", "cld2211", " ", "hced1111"}], "+", 
  RowBox[{"1.7974674314722065`*^-7", " ", "cle1111", " ", "hced1111"}], "+", 
  RowBox[{"1.528240774139742`*^-9", " ", "cle1122", " ", "hced1111"}], "+", 
  RowBox[{"1.4013262498648495`*^-7", " ", "cle1133", " ", "hced1111"}], "-", 
  RowBox[{"7.749529529567924`*^-9", " ", "cle2211", " ", "hced1111"}], "+", 
  RowBox[{"1.3357567389921934`*^-7", " ", "cle3311", " ", "hced1111"}], "+", 
  RowBox[{"0.013630571641197579`", " ", "cledq1111", " ", "hced1111"}], "-", 
  RowBox[{"0.01361610086413198`", " ", "clequ1111", " ", "hced1111"}], "+", 
  RowBox[{"1.914900026652751`*^-7", " ", "cll1111", " ", "hced1111"}], "-", 
  RowBox[{"1.8863166287175756`*^-8", " ", "cll1122", " ", "hced1111"}], "+", 
  RowBox[{"5.531465702991084`*^-7", " ", "cll1133", " ", "hced1111"}], "+", 
  RowBox[{"4.6266672442222456`*^-7", " ", "cll1221", " ", "hced1111"}], "+", 
  RowBox[{"7.898618925851061`*^-7", " ", "cll1331", " ", "hced1111"}], "+", 
  RowBox[{"2.84662464159132`*^-10", " ", "cll2332", " ", "hced1111"}], "+", 
  RowBox[{"4.923507377082561`*^-9", " ", "clq2211", " ", "hced1111"}], "-", 
  RowBox[{"11641.181540380323`", " ", "clu1122", " ", "hced1111"}], "-", 
  RowBox[{"9.681504188449304`*^-9", " ", "clu2211", " ", "hced1111"}], "+", 
  RowBox[{"0.0001913516811915979`", " ", "cplequ1111", " ", "hced1111"}], "+", 
  RowBox[{"37247.83631037117`", " ", "cplq1111", " ", "hced1111"}], "-", 
  RowBox[{"3.2354695910537333`*^-6", " ", "cplq2211", " ", "hced1111"}], "+", 
  
  RowBox[{"259242.40607385986`", " ", 
   SuperscriptBox["hced1111", "2"]}], "-", 
  RowBox[{"276.078162380496`", " ", "hced1122"}], "+", 
  RowBox[{"6757.9725594220545`", " ", "ced1133", " ", "hced1122"}], "-", 
  RowBox[{"8.863164526792788`*^-9", " ", "cee1111", " ", "hced1122"}], "+", 
  RowBox[{"4.1348869271792236`*^-8", " ", "cee1122", " ", "hced1122"}], "+", 
  RowBox[{"7.874455101053342`*^-8", " ", "cee1133", " ", "hced1122"}], "-", 
  RowBox[{"15146.885895495889`", " ", "ceq1122", " ", "hced1122"}], "-", 
  RowBox[{"5113.446722364477`", " ", "ceq1133", " ", "hced1122"}], "-", 
  RowBox[{"28780.38142481275`", " ", "ceu1122", " ", "hced1122"}], "+", 
  RowBox[{"2800.8327988220344`", " ", "cld1133", " ", "hced1122"}], "-", 
  RowBox[{"4.5590075722361917`*^-10", " ", "cld2211", " ", "hced1122"}], "-", 
  
  RowBox[{"5.698040674789289`*^-9", " ", "cle1111", " ", "hced1122"}], "+", 
  RowBox[{"1.5272192648442378`*^-8", " ", "cle1122", " ", "hced1122"}], "+", 
  RowBox[{"3.593100923926047`*^-8", " ", "cle1133", " ", "hced1122"}], "+", 
  RowBox[{"1.7170383533705435`*^-8", " ", "cle2211", " ", "hced1122"}], "+", 
  RowBox[{"3.6223235033325874`*^-8", " ", "cle3311", " ", "hced1122"}], "-", 
  RowBox[{"0.0012038673741403918`", " ", "cledq1111", " ", "hced1122"}], "+", 
  
  RowBox[{"0.00120936698009313`", " ", "clequ1111", " ", "hced1122"}], "+", 
  RowBox[{"7.88573915752781`*^-9", " ", "cll1111", " ", "hced1122"}], "+", 
  RowBox[{"5.35347972990544`*^-8", " ", "cll1122", " ", "hced1122"}], "+", 
  RowBox[{"8.482057211622662`*^-8", " ", "cll1133", " ", "hced1122"}], "+", 
  RowBox[{"3.2821821075770637`*^-6", " ", "cll1221", " ", "hced1122"}], "+", 
  RowBox[{"1.6456386275797452`*^-7", " ", "cll1331", " ", "hced1122"}], "+", 
  RowBox[{"3.898333399337599`*^-9", " ", "cll2332", " ", "hced1122"}], "+", 
  RowBox[{"2.8335386517064515`*^-10", " ", "clq2211", " ", "hced1122"}], "-", 
  
  RowBox[{"11641.181540107635`", " ", "clu1122", " ", "hced1122"}], "+", 
  RowBox[{"9.303256255988319`*^-10", " ", "clu2211", " ", "hced1122"}], "-", 
  RowBox[{"0.00001689627173052924`", " ", "cplequ1111", " ", "hced1122"}], 
  "+", 
  RowBox[{"81142.17000351165`", " ", "cplq1111", " ", "hced1122"}], "+", 
  RowBox[{"2.8894179049565533`*^-7", " ", "cplq2211", " ", "hced1122"}], "+", 
  
  RowBox[{"15337.889401002878`", " ", "hced1111", " ", "hced1122"}], "+", 
  RowBox[{"7668.944700308412`", " ", 
   SuperscriptBox["hced1122", "2"]}], "-", 
  RowBox[{"0.6205386497279304`", " ", "hceq1111"}], "-", 
  RowBox[{"2.338760376352043`*^-12", " ", "ced1133", " ", "hceq1111"}], "-", 
  RowBox[{"7.264424101279558`*^-13", " ", "cee1111", " ", "hceq1111"}], "+", 
  RowBox[{"7.32240557234755`*^-12", " ", "cee1122", " ", "hceq1111"}], "+", 
  RowBox[{"6.748367916783281`*^-13", " ", "cee1133", " ", "hceq1111"}], "+", 
  RowBox[{"1.1855557075666902`*^-12", " ", "ceq1122", " ", "hceq1111"}], "+", 
  
  RowBox[{"1.2975600659487246`*^-12", " ", "ceq1133", " ", "hceq1111"}], "+", 
  
  RowBox[{"3.1874501405229192`*^-12", " ", "ceu1122", " ", "hceq1111"}], "-", 
  
  RowBox[{"6.235228656938554`*^-13", " ", "cld1133", " ", "hceq1111"}], "+", 
  RowBox[{"0.0000633622623347702`", " ", "cld2211", " ", "hceq1111"}], "+", 
  RowBox[{"2.6892476658557986`*^-12", " ", "cle1111", " ", "hceq1111"}], "+", 
  
  RowBox[{"4.964583365242197`*^-12", " ", "cle1122", " ", "hceq1111"}], "-", 
  RowBox[{"3.6495508265508686`*^-13", " ", "cle1133", " ", "hceq1111"}], "+", 
  
  RowBox[{"2.573152192149176`*^-12", " ", "cle2211", " ", "hceq1111"}], "+", 
  RowBox[{"3.6604582718403884`*^-13", " ", "cle3311", " ", "hceq1111"}], "+", 
  
  RowBox[{"0.5153820075292512`", " ", "cledq1111", " ", "hceq1111"}], "+", 
  RowBox[{"0.5153830624480866`", " ", "clequ1111", " ", "hceq1111"}], "-", 
  RowBox[{"9.3598061161964`*^-13", " ", "cll1111", " ", "hceq1111"}], "+", 
  RowBox[{"2.3949153987067184`*^-11", " ", "cll1122", " ", "hceq1111"}], "-", 
  
  RowBox[{"1.8271245983745696`*^-13", " ", "cll1133", " ", "hceq1111"}], "-", 
  
  RowBox[{"1.442903486039476`", " ", "cll1221", " ", "hceq1111"}], "+", 
  RowBox[{"2.294317720100001`*^-12", " ", "cll1331", " ", "hceq1111"}], "-", 
  RowBox[{"3.4820445702687236`*^-13", " ", "cll2332", " ", "hceq1111"}], "-", 
  
  RowBox[{"0.0006735363642148703`", " ", "clq2211", " ", "hceq1111"}], "+", 
  RowBox[{"7.055202674381898`*^-12", " ", "clu1122", " ", "hceq1111"}], "-", 
  RowBox[{"0.00012672452408139166`", " ", "clu2211", " ", "hceq1111"}], "-", 
  RowBox[{"0.007242608014443744`", " ", "cplequ1111", " ", "hceq1111"}], "-", 
  
  RowBox[{"3.289043488159294`", " ", "cplq1111", " ", "hceq1111"}], "+", 
  RowBox[{"0.001157444888077409`", " ", "cplq2211", " ", "hceq1111"}], "-", 
  RowBox[{"1.5503677453306383`*^-11", " ", "hced1111", " ", "hceq1111"}], "-", 
  RowBox[{"2.6055991390482677`*^-12", " ", "hced1122", " ", "hceq1111"}], "+", 
  RowBox[{"0.32286732479832414`", " ", 
   SuperscriptBox["hceq1111", "2"]}], "-", 
  RowBox[{"0.5212547085312828`", " ", "hceq2211"}], "+", 
  RowBox[{"4.229253550457672`*^-12", " ", "ced1133", " ", "hceq2211"}], "+", 
  RowBox[{"1.3459758895598745`*^-12", " ", "cee1111", " ", "hceq2211"}], "-", 
  
  RowBox[{"5.814729707122601`*^-12", " ", "cee1122", " ", "hceq2211"}], "+", 
  RowBox[{"7.90683070135271`*^-13", " ", "cee1133", " ", "hceq2211"}], "-", 
  RowBox[{"7.637146584576975`*^-12", " ", "ceq1122", " ", "hceq2211"}], "-", 
  RowBox[{"3.838500927334834`*^-12", " ", "ceq1133", " ", "hceq2211"}], "-", 
  RowBox[{"1.422887302719864`*^-11", " ", "ceu1122", " ", "hceq2211"}], "+", 
  RowBox[{"1.7164003270538503`*^-12", " ", "cld1133", " ", "hceq2211"}], "-", 
  
  RowBox[{"1.6360088363623606`", " ", "cld2211", " ", "hceq2211"}], "-", 
  RowBox[{"3.612909955438453`*^-13", " ", "cle1111", " ", "hceq2211"}], "-", 
  RowBox[{"7.933628738419479`*^-13", " ", "cle1122", " ", "hceq2211"}], "+", 
  RowBox[{"3.1935089255844634`*^-13", " ", "cle1133", " ", "hceq2211"}], "-", 
  
  RowBox[{"1.9440710673313087`*^-12", " ", "cle2211", " ", "hceq2211"}], "+", 
  
  RowBox[{"1.7083594482676147`*^-12", " ", "cle3311", " ", "hceq2211"}], "-", 
  
  RowBox[{"1.1291474212212825`*^-7", " ", "cledq1111", " ", "hceq2211"}], "+", 
  RowBox[{"2.5914721547048683`*^-7", " ", "clequ1111", " ", "hceq2211"}], "-", 
  RowBox[{"8.364868935805239`*^-13", " ", "cll1111", " ", "hceq2211"}], "+", 
  RowBox[{"4.1420054119995414`*^-12", " ", "cll1122", " ", "hceq2211"}], "-", 
  
  RowBox[{"6.321339374678767`*^-12", " ", "cll1133", " ", "hceq2211"}], "-", 
  RowBox[{"1.0306202598078956`*^-9", " ", "cll1221", " ", "hceq2211"}], "+", 
  RowBox[{"8.125061473886066`*^-12", " ", "cll1331", " ", "hceq2211"}], "+", 
  RowBox[{"8.931637844542502`*^-14", " ", "cll2332", " ", "hceq2211"}], "-", 
  RowBox[{"1.6360088363630536`", " ", "clq2211", " ", "hceq2211"}], "-", 
  RowBox[{"3.674897378891036`*^-12", " ", "clu1122", " ", "hceq2211"}], "+", 
  RowBox[{"3.272017672724927`", " ", "clu2211", " ", "hceq2211"}], "-", 
  RowBox[{"4.0234798376561465`*^-9", " ", "cplequ1111", " ", "hceq2211"}], 
  "+", 
  RowBox[{"8.904026753516294`*^-10", " ", "cplq1111", " ", "hceq2211"}], "+", 
  
  RowBox[{"4.908026509184079`", " ", "cplq2211", " ", "hceq2211"}], "-", 
  RowBox[{"1.7869209834641134`*^-10", " ", "hced1111", " ", "hceq2211"}], "+", 
  RowBox[{"6.2134168870722545`*^-12", " ", "hced1122", " ", "hceq2211"}], "-", 
  RowBox[{"1.5353859057372414`*^-15", " ", "hceq1111", " ", "hceq2211"}], "+", 
  RowBox[{"6.622809111145106`", " ", 
   SuperscriptBox["hceq2211", "2"]}], "+", 
  RowBox[{"2051.310381734482`", " ", "hceu1111"}], "-", 
  RowBox[{"13515.945118676613`", " ", "ced1133", " ", "hceu1111"}], "+", 
  RowBox[{"4.094392924525158`*^-8", " ", "cee1111", " ", "hceu1111"}], "-", 
  RowBox[{"1.3377434304596272`*^-7", " ", "cee1122", " ", "hceu1111"}], "+", 
  RowBox[{"2.3773529806198465`*^-7", " ", "cee1133", " ", "hceu1111"}], "+", 
  RowBox[{"30293.771790653398`", " ", "ceq1122", " ", "hceu1111"}], "+", 
  RowBox[{"10226.893444574467`", " ", "ceq1133", " ", "hceu1111"}], "+", 
  RowBox[{"57560.76284902515`", " ", "ceu1122", " ", "hceu1111"}], "-", 
  RowBox[{"5601.66559756406`", " ", "cld1133", " ", "hceu1111"}], "+", 
  RowBox[{"5.141972491914369`*^-9", " ", "cld2211", " ", "hceu1111"}], "+", 
  RowBox[{"1.8715868812313217`*^-7", " ", "cle1111", " ", "hceu1111"}], "-", 
  RowBox[{"4.2515388170528615`*^-8", " ", "cle1122", " ", "hceu1111"}], "+", 
  RowBox[{"2.430646055386889`*^-8", " ", "cle1133", " ", "hceu1111"}], "-", 
  RowBox[{"5.640564972833879`*^-8", " ", "cle2211", " ", "hceu1111"}], "+", 
  RowBox[{"1.7548400769281028`*^-8", " ", "cle3311", " ", "hceu1111"}], "+", 
  RowBox[{"0.016427735433297397`", " ", "cledq1111", " ", "hceu1111"}], "-", 
  RowBox[{"0.016430324139316332`", " ", "clequ1111", " ", "hceu1111"}], "+", 
  RowBox[{"1.4982413531998657`*^-7", " ", "cll1111", " ", "hceu1111"}], "-", 
  RowBox[{"1.7035480515998356`*^-7", " ", "cll1122", " ", "hceu1111"}], "+", 
  RowBox[{"2.610591449686772`*^-7", " ", "cll1133", " ", "hceu1111"}], "-", 
  RowBox[{"9.396062283192954`*^-6", " ", "cll1221", " ", "hceu1111"}], "+", 
  RowBox[{"2.427939590269981`*^-7", " ", "cll1331", " ", "hceu1111"}], "-", 
  RowBox[{"1.1671531033545995`*^-8", " ", "cll2332", " ", "hceu1111"}], "+", 
  RowBox[{"3.678710322746642`*^-9", " ", "clq2211", " ", "hceu1111"}], "+", 
  RowBox[{"23282.36307997156`", " ", "clu1122", " ", "hceu1111"}], "-", 
  RowBox[{"1.075671881399991`*^-8", " ", "clu2211", " ", "hceu1111"}], "+", 
  RowBox[{"0.0002306158730708596`", " ", "cplequ1111", " ", "hceu1111"}], "-", 
  RowBox[{"174939.87954469447`", " ", "cplq1111", " ", "hceu1111"}], "-", 
  RowBox[{"3.908196951415636`*^-6", " ", "cplq2211", " ", "hceu1111"}], "+", 
  RowBox[{"428576.81024591497`", " ", "hced1111", " ", "hceu1111"}], "-", 
  RowBox[{"30675.77880088565`", " ", "hced1122", " ", "hceu1111"}], "-", 
  RowBox[{"8.624164688533652`*^-12", " ", "hceq1111", " ", "hceu1111"}], "-", 
  
  RowBox[{"1.7864109665325697`*^-10", " ", "hceq2211", " ", "hceu1111"}], "+", 
  RowBox[{"253974.30355263953`", " ", 
   SuperscriptBox["hceu1111", "2"]}], "-", 
  RowBox[{"1797.0599367286022`", " ", "hcld1111"}], "+", 
  RowBox[{"2800.832798637442`", " ", "ced1133", " ", "hcld1111"}], "-", 
  RowBox[{"2.816517337524067`*^-8", " ", "cee1111", " ", "hcld1111"}], "+", 
  RowBox[{"7.541530346856128`*^-8", " ", "cee1122", " ", "hcld1111"}], "-", 
  RowBox[{"3.974796908230414`*^-7", " ", "cee1133", " ", "hcld1111"}], "-", 
  RowBox[{"6122.200072245533`", " ", "ceq1122", " ", "hcld1111"}], "-", 
  RowBox[{"2113.4511263385566`", " ", "ceq1133", " ", "hcld1111"}], "-", 
  RowBox[{"11641.181539439764`", " ", "ceu1122", " ", "hcld1111"}], "+", 
  RowBox[{"1162.73815695568`", " ", "cld1133", " ", "hcld1111"}], "-", 
  RowBox[{"0.00006336672625627412`", " ", "cld2211", " ", "hcld1111"}], "-", 
  RowBox[{"1.8786809421045335`*^-7", " ", "cle1111", " ", "hcld1111"}], "+", 
  RowBox[{"1.9818617055393828`*^-8", " ", "cle1122", " ", "hcld1111"}], "-", 
  RowBox[{"8.933856646950837`*^-8", " ", "cle1133", " ", "hcld1111"}], "+", 
  RowBox[{"3.174018414491101`*^-8", " ", "cle2211", " ", "hcld1111"}], "-", 
  RowBox[{"8.263462637578649`*^-8", " ", "cle3311", " ", "hcld1111"}], "-", 
  RowBox[{"0.5305029857636334`", " ", "cledq1111", " ", "hcld1111"}], "-", 
  RowBox[{"0.500268521374067`", " ", "clequ1111", " ", "hcld1111"}], "-", 
  RowBox[{"1.801020734102202`*^-7", " ", "cll1111", " ", "hcld1111"}], "+", 
  RowBox[{"9.365465298201975`*^-8", " ", "cll1122", " ", "hcld1111"}], "-", 
  RowBox[{"4.335735178875401`*^-7", " ", "cll1133", " ", "hcld1111"}], "+", 
  RowBox[{"1.4429076408102492`", " ", "cll1221", " ", "hcld1111"}], "-", 
  RowBox[{"5.579264444001555`*^-7", " ", "cll1331", " ", "hcld1111"}], "+", 
  RowBox[{"5.293347117421264`*^-9", " ", "cll2332", " ", "hcld1111"}], "+", 
  RowBox[{"0.0006735317632750427`", " ", "clq2211", " ", "hcld1111"}], "-", 
  RowBox[{"4725.063342816477`", " ", "clu1122", " ", "hcld1111"}], "+", 
  RowBox[{"0.0001267341348802697`", " ", "clu2211", " ", "hcld1111"}], "+", 
  RowBox[{"0.007030329224418358`", " ", "cplequ1111", " ", "hcld1111"}], "+", 
  
  RowBox[{"73322.791808027`", " ", "cplq1111", " ", "hcld1111"}], "-", 
  RowBox[{"0.0011538515181592846`", " ", "cplq2211", " ", "hcld1111"}], "-", 
  RowBox[{"495827.1890060096`", " ", "hced1111", " ", "hcld1111"}], "+", 
  RowBox[{"6200.158167446947`", " ", "hced1122", " ", "hcld1111"}], "-", 
  RowBox[{"0.6457346507123483`", " ", "hceq1111", " ", "hcld1111"}], "+", 
  RowBox[{"1.8372529495745898`*^-10", " ", "hceq2211", " ", "hcld1111"}], "-", 
  RowBox[{"473875.4640700411`", " ", "hceu1111", " ", "hcld1111"}], "+", 
  RowBox[{"252474.82689233907`", " ", 
   SuperscriptBox["hcld1111", "2"]}], "-", 
  RowBox[{"104.66094301782323`", " ", "hcld1122"}], "+", 
  RowBox[{"2800.8327988259207`", " ", "ced1133", " ", "hcld1122"}], "-", 
  RowBox[{"3.57314136785441`*^-9", " ", "cee1111", " ", "hcld1122"}], "+", 
  RowBox[{"1.6706503651172767`*^-8", " ", "cee1122", " ", "hcld1122"}], "+", 
  RowBox[{"3.184163315244307`*^-8", " ", "cee1133", " ", "hcld1122"}], "-", 
  RowBox[{"6122.200072619419`", " ", "ceq1122", " ", "hcld1122"}], "-", 
  RowBox[{"2113.451126511075`", " ", "ceq1133", " ", "hcld1122"}], "-", 
  RowBox[{"11641.18154010745`", " ", "ceu1122", " ", "hcld1122"}], "+", 
  RowBox[{"1162.738157045136`", " ", "cld1133", " ", "hcld1122"}], "-", 
  RowBox[{"1.836415304029153`*^-10", " ", "cld2211", " ", "hcld1122"}], "-", 
  RowBox[{"2.3046921369209586`*^-9", " ", "cle1111", " ", "hcld1122"}], "+", 
  RowBox[{"6.169242145615818`*^-9", " ", "cle1122", " ", "hcld1122"}], "+", 
  RowBox[{"1.4542611476582009`*^-8", " ", "cle1133", " ", "hcld1122"}], "+", 
  RowBox[{"6.936424318671925`*^-9", " ", "cle2211", " ", "hcld1122"}], "+", 
  RowBox[{"1.465661334276939`*^-8", " ", "cle3311", " ", "hcld1122"}], "-", 
  RowBox[{"0.0004864495115464416`", " ", "cledq1111", " ", "hcld1122"}], "+", 
  
  RowBox[{"0.0004888546600895562`", " ", "clequ1111", " ", "hcld1122"}], "+", 
  
  RowBox[{"3.1848357486326314`*^-9", " ", "cll1111", " ", "hcld1122"}], "+", 
  RowBox[{"2.163416957122592`*^-8", " ", "cll1122", " ", "hcld1122"}], "+", 
  RowBox[{"3.429550546013752`*^-8", " ", "cll1133", " ", "hcld1122"}], "+", 
  RowBox[{"1.3277799919602603`*^-6", " ", "cll1221", " ", "hcld1122"}], "+", 
  RowBox[{"6.656210295154017`*^-8", " ", "cll1331", " ", "hcld1122"}], "+", 
  RowBox[{"1.5774872843722265`*^-9", " ", "cll2332", " ", "hcld1122"}], "+", 
  RowBox[{"1.1330881078778747`*^-10", " ", "clq2211", " ", "hcld1122"}], "-", 
  
  RowBox[{"4725.063343087382`", " ", "clu1122", " ", "hcld1122"}], "+", 
  RowBox[{"3.758328865134585`*^-10", " ", "clu2211", " ", "hcld1122"}], "-", 
  RowBox[{"6.8286178755739875`*^-6", " ", "cplequ1111", " ", "hcld1122"}], 
  "+", 
  RowBox[{"32767.30333179859`", " ", "cplq1111", " ", "hcld1122"}], "+", 
  RowBox[{"1.1670404591625243`*^-7", " ", "cplq2211", " ", "hcld1122"}], "+", 
  
  RowBox[{"6200.158167986785`", " ", "hced1111", " ", "hcld1122"}], "+", 
  RowBox[{"6200.158167830878`", " ", "hced1122", " ", "hcld1122"}], "-", 
  RowBox[{"6.303704890873956`*^-13", " ", "hceq1111", " ", "hcld1122"}], "+", 
  
  RowBox[{"2.8525683130429294`*^-12", " ", "hceq2211", " ", "hcld1122"}], "-", 
  RowBox[{"12400.316335521231`", " ", "hceu1111", " ", "hcld1122"}], "+", 
  RowBox[{"2515.040169051499`", " ", "hcld1111", " ", "hcld1122"}], "+", 
  RowBox[{"1257.5200846032665`", " ", 
   SuperscriptBox["hcld1122", "2"]}], "-", 
  RowBox[{"1.252222837419871`", " ", "hcll2222"}], "+", 
  RowBox[{"6.785741608078655`*^-13", " ", "ced1133", " ", "hcll2222"}], "+", 
  RowBox[{"1.0218285407380498`*^-11", " ", "cee1111", " ", "hcll2222"}], "+", 
  
  RowBox[{"8.598573132830971`*^-11", " ", "cee1122", " ", "hcll2222"}], "-", 
  RowBox[{"1.1822473025784624`*^-11", " ", "cee1133", " ", "hcll2222"}], "+", 
  
  RowBox[{"4.7600119431336775`*^-12", " ", "ceq1122", " ", "hcll2222"}], "-", 
  
  RowBox[{"4.3022396603654086`*^-13", " ", "ceq1133", " ", "hcll2222"}], "+", 
  
  RowBox[{"9.35658678424294`*^-12", " ", "ceu1122", " ", "hcll2222"}], "-", 
  RowBox[{"2.9186770740942487`*^-12", " ", "cld1133", " ", "hcll2222"}], "+", 
  
  RowBox[{"1.3880297353180376`*^-14", " ", "cld2211", " ", "hcll2222"}], "+", 
  
  RowBox[{"5.5595141825428366`*^-11", " ", "cle1111", " ", "hcll2222"}], "+", 
  
  RowBox[{"2.401822525541661`*^-11", " ", "cle1122", " ", "hcll2222"}], "+", 
  RowBox[{"5.8446742283771405`*^-12", " ", "cle1133", " ", "hcll2222"}], "+", 
  
  RowBox[{"2.5856449938047753`*^-11", " ", "cle2211", " ", "hcll2222"}], "-", 
  
  RowBox[{"3.5380292778618507`*^-12", " ", "cle3311", " ", "hcll2222"}], "-", 
  
  RowBox[{"3.0150610277189365`*^-6", " ", "cledq1111", " ", "hcll2222"}], "+", 
  RowBox[{"7.287051025181712`*^-7", " ", "clequ1111", " ", "hcll2222"}], "+", 
  
  RowBox[{"1.615423117662932`*^-11", " ", "cll1111", " ", "hcll2222"}], "+", 
  RowBox[{"1.1413653663824973`*^-10", " ", "cll1122", " ", "hcll2222"}], "+", 
  
  RowBox[{"2.353216648059046`*^-11", " ", "cll1133", " ", "hcll2222"}], "-", 
  RowBox[{"47.58528184795614`", " ", "cll1221", " ", "hcll2222"}], "-", 
  RowBox[{"6.198517493785693`*^-12", " ", "cll1331", " ", "hcll2222"}], "-", 
  RowBox[{"1.203628799689445`*^-12", " ", "cll2332", " ", "hcll2222"}], "+", 
  RowBox[{"9.466841622011244`*^-13", " ", "clq2211", " ", "hcll2222"}], "+", 
  RowBox[{"6.979587348277633`*^-12", " ", "clu1122", " ", "hcll2222"}], "+", 
  RowBox[{"1.0447061526403582`*^-12", " ", "clu2211", " ", "hcll2222"}], "-", 
  
  RowBox[{"2.926201349214123`*^-8", " ", "cplequ1111", " ", "hcll2222"}], "-", 
  RowBox[{"2.2387678643412247`*^-9", " ", "cplq1111", " ", "hcll2222"}], "+", 
  
  RowBox[{"9.687092684931718`*^-11", " ", "cplq2211", " ", "hcll2222"}], "-", 
  
  RowBox[{"1.167804181023099`*^-10", " ", "hced1111", " ", "hcll2222"}], "-", 
  
  RowBox[{"7.75431081375123`*^-12", " ", "hced1122", " ", "hcll2222"}], "+", 
  RowBox[{"6.311074720746328`*^-16", " ", "hceq1111", " ", "hcll2222"}], "-", 
  
  RowBox[{"4.93524425620205`*^-17", " ", "hceq2211", " ", "hcll2222"}], "+", 
  RowBox[{"7.407912759439434`*^-11", " ", "hceu1111", " ", "hcll2222"}], "+", 
  
  RowBox[{"9.566879831672797`*^-11", " ", "hcld1111", " ", "hcll2222"}], "-", 
  
  RowBox[{"3.674897316234811`*^-12", " ", "hcld1122", " ", "hcll2222"}], "+", 
  
  RowBox[{"23.792640926430284`", " ", 
   SuperscriptBox["hcll2222", "2"]}], "-", 
  RowBox[{"1251.781319893782`", " ", "hclu1111"}], "-", 
  RowBox[{"5601.665597817806`", " ", "ced1133", " ", "hclu1111"}], "-", 
  RowBox[{"1.6051885844924858`*^-8", " ", "cee1111", " ", "hclu1111"}], "+", 
  RowBox[{"1.8351083553789264`*^-8", " ", "cee1122", " ", "hclu1111"}], "-", 
  RowBox[{"4.596935505533539`*^-7", " ", "cee1133", " ", "hclu1111"}], "+", 
  RowBox[{"12244.400145578365`", " ", "ceq1122", " ", "hclu1111"}], "+", 
  RowBox[{"4226.902253174788`", " ", "ceq1133", " ", "hclu1111"}], "+", 
  RowBox[{"23282.363080818075`", " ", "ceu1122", " ", "hclu1111"}], "-", 
  RowBox[{"2325.4763141694443`", " ", "cld1133", " ", "hclu1111"}], "+", 
  RowBox[{"0.0001267226599965676`", " ", "cld2211", " ", "hclu1111"}], "-", 
  RowBox[{"1.7087950849590528`*^-7", " ", "cle1111", " ", "hclu1111"}], "-", 
  RowBox[{"2.0786869378551988`*^-10", " ", "cle1122", " ", "hclu1111"}], "-", 
  
  RowBox[{"1.2544397710364556`*^-7", " ", "cle1133", " ", "hclu1111"}], "+", 
  RowBox[{"8.392878974067741`*^-9", " ", "cle2211", " ", "hclu1111"}], "-", 
  RowBox[{"1.194505848567446`*^-7", " ", "cle3311", " ", "hclu1111"}], "+", 
  RowBox[{"1.0176166441622947`", " ", "cledq1111", " ", "hclu1111"}], "+", 
  RowBox[{"1.043900520956624`", " ", "clequ1111", " ", "hclu1111"}], "-", 
  RowBox[{"1.7258481937264657`*^-7", " ", "cll1111", " ", "hclu1111"}], "+", 
  RowBox[{"2.070281063022414`*^-8", " ", "cll1122", " ", "hclu1111"}], "-", 
  RowBox[{"5.001666171491732`*^-7", " ", "cll1133", " ", "hclu1111"}], "-", 
  RowBox[{"2.8858068168997226`", " ", "cll1221", " ", "hclu1111"}], "-", 
  RowBox[{"7.066202028579823`*^-7", " ", "cll1331", " ", "hclu1111"}], "+", 
  RowBox[{"6.657317345921548`*^-10", " ", "cll2332", " ", "hclu1111"}], "-", 
  RowBox[{"0.0013470772319042962`", " ", "clq2211", " ", "hclu1111"}], "+", 
  RowBox[{"9450.126686419564`", " ", "clu1122", " ", "hclu1111"}], "-", 
  RowBox[{"0.00025344464027089297`", " ", "clu2211", " ", "hclu1111"}], "-", 
  RowBox[{"0.014669784421156294`", " ", "cplequ1111", " ", "hclu1111"}], "-", 
  
  RowBox[{"47185.16809439812`", " ", "cplq1111", " ", "hclu1111"}], "+", 
  RowBox[{"0.002318008726676419`", " ", "cplq2211", " ", "hclu1111"}], "-", 
  RowBox[{"473400.1608281352`", " ", "hced1111", " ", "hclu1111"}], "-", 
  RowBox[{"12400.316336010881`", " ", "hced1122", " ", "hclu1111"}], "+", 
  RowBox[{"1.2914693007863218`", " ", "hceq1111", " ", "hclu1111"}], "+", 
  RowBox[{"1.472243711249033`*^-10", " ", "hceq2211", " ", "hclu1111"}], "-", 
  
  RowBox[{"417843.195158232`", " ", "hceu1111", " ", "hclu1111"}], "+", 
  RowBox[{"456122.43021390366`", " ", "hcld1111", " ", "hclu1111"}], "-", 
  RowBox[{"5030.08033855403`", " ", "hcld1122", " ", "hclu1111"}], "-", 
  RowBox[{"2.3829867305855958`*^-11", " ", "hcll2222", " ", "hclu1111"}], "+", 
  RowBox[{"225953.3803427476`", " ", 
   SuperscriptBox["hclu1111", "2"]}], "-", 
  RowBox[{"1620.4538816568675`", " ", "hcplq1122"}], "+", 
  RowBox[{"32783.11405324446`", " ", "ced1133", " ", "hcplq1122"}], "-", 
  RowBox[{"5.808490462896698`*^-8", " ", "cee1111", " ", "hcplq1122"}], "+", 
  RowBox[{"2.7047496165159996`*^-7", " ", "cee1122", " ", "hcplq1122"}], "+", 
  
  RowBox[{"4.3080382865399603`*^-7", " ", "cee1133", " ", "hcplq1122"}], "-", 
  
  RowBox[{"79475.56971748726`", " ", "ceq1122", " ", "hcplq1122"}], "-", 
  RowBox[{"24712.730069528418`", " ", "ceq1133", " ", "hcplq1122"}], "-", 
  RowBox[{"167559.1234359629`", " ", "ceu1122", " ", "hcplq1122"}], "+", 
  RowBox[{"13617.832678963954`", " ", "cld1133", " ", "hcplq1122"}], "-", 
  RowBox[{"3.036166729617996`*^-9", " ", "cld2211", " ", "hcplq1122"}], "-", 
  RowBox[{"3.7111521308719056`*^-8", " ", "cle1111", " ", "hcplq1122"}], "+", 
  
  RowBox[{"9.448482733881639`*^-8", " ", "cle1122", " ", "hcplq1122"}], "+", 
  RowBox[{"1.901730082449466`*^-7", " ", "cle1133", " ", "hcplq1122"}], "+", 
  RowBox[{"1.041894912789923`*^-7", " ", "cle2211", " ", "hcplq1122"}], "+", 
  RowBox[{"1.9176351214358672`*^-7", " ", "cle3311", " ", "hcplq1122"}], "-", 
  
  RowBox[{"0.007214479155134346`", " ", "cledq1111", " ", "hcplq1122"}], "+", 
  
  RowBox[{"0.007243397634461401`", " ", "clequ1111", " ", "hcplq1122"}], "+", 
  
  RowBox[{"3.994571437883313`*^-8", " ", "cll1111", " ", "hcplq1122"}], "+", 
  RowBox[{"3.3982340959630194`*^-7", " ", "cll1122", " ", "hcplq1122"}], "+", 
  
  RowBox[{"4.6419017926807443`*^-7", " ", "cll1133", " ", "hcplq1122"}], "+", 
  
  RowBox[{"0.0000187216244398913`", " ", "cll1221", " ", "hcplq1122"}], "+", 
  RowBox[{"8.945344952826656`*^-7", " ", "cll1331", " ", "hcplq1122"}], "+", 
  RowBox[{"1.951640569887337`*^-8", " ", "cll2332", " ", "hcplq1122"}], "+", 
  RowBox[{"1.8501049295881086`*^-9", " ", "clq2211", " ", "hcplq1122"}], "-", 
  
  RowBox[{"67490.87232243957`", " ", "clu1122", " ", "hcplq1122"}], "+", 
  RowBox[{"6.093253335311024`*^-9", " ", "clu2211", " ", "hcplq1122"}], "-", 
  RowBox[{"0.00010124310570504984`", " ", "cplequ1111", " ", "hcplq1122"}], 
  "+", 
  RowBox[{"415052.67123092175`", " ", "cplq1111", " ", "hcplq1122"}], "+", 
  RowBox[{"1.7298143842186838`*^-6", " ", "cplq2211", " ", "hcplq1122"}], "+", 
  RowBox[{"78438.79472114508`", " ", "hced1111", " ", "hcplq1122"}], "+", 
  RowBox[{"78438.79471924427`", " ", "hced1122", " ", "hcplq1122"}], "-", 
  RowBox[{"4.97370086207855`*^-12", " ", "hceq1111", " ", "hcplq1122"}], "+", 
  
  RowBox[{"4.154326289420436`*^-11", " ", "hceq2211", " ", "hcplq1122"}], "-", 
  RowBox[{"156877.58943678296`", " ", "hceu1111", " ", "hcplq1122"}], "+", 
  RowBox[{"31685.25272572696`", " ", "hcld1111", " ", "hcplq1122"}], "+", 
  RowBox[{"31685.25272761629`", " ", "hcld1122", " ", "hcplq1122"}], "-", 
  RowBox[{"4.557506884687049`*^-11", " ", "hcll2222", " ", "hcplq1122"}], "-", 
  RowBox[{"63370.50545694493`", " ", "hclu1111", " ", "hcplq1122"}], "+", 
  RowBox[{"215139.1422593387`", " ", 
   SuperscriptBox["hcplq1122", "2"]}], "+", 
  RowBox[{"1043.789440063858`", " ", "hcplq1133"}], "+", 
  RowBox[{"127956.84835582778`", " ", "ced1133", " ", "hcplq1133"}], "-", 
  RowBox[{"7.9185281154708`*^-9", " ", "cee1111", " ", "hcplq1133"}], "+", 
  RowBox[{"5.207047395641592`*^-8", " ", "cee1122", " ", "hcplq1133"}], "+", 
  RowBox[{"8.459480793516285`*^-8", " ", "cee1133", " ", "hcplq1133"}], "-", 
  RowBox[{"15878.00983780177`", " ", "ceq1122", " ", "hcplq1133"}], "-", 
  RowBox[{"98941.42821909713`", " ", "ceq1133", " ", "hcplq1133"}], "-", 
  RowBox[{"28038.040760329066`", " ", "ceu1122", " ", "hcplq1133"}], "+", 
  RowBox[{"48975.40200463544`", " ", "cld1133", " ", "hcplq1133"}], "+", 
  RowBox[{"9.96696010590652`*^-10", " ", "cld2211", " ", "hcplq1133"}], "+", 
  RowBox[{"1.510243553096772`*^-9", " ", "cle1111", " ", "hcplq1133"}], "+", 
  RowBox[{"1.9616204414317733`*^-8", " ", "cle1122", " ", "hcplq1133"}], "+", 
  
  RowBox[{"4.192923287098193`*^-8", " ", "cle1133", " ", "hcplq1133"}], "+", 
  RowBox[{"2.202325061409646`*^-8", " ", "cle2211", " ", "hcplq1133"}], "+", 
  RowBox[{"4.221739749259127`*^-8", " ", "cle3311", " ", "hcplq1133"}], "-", 
  RowBox[{"0.001446715680409637`", " ", "cledq1111", " ", "hcplq1133"}], "+", 
  
  RowBox[{"0.0014516677731109798`", " ", "clequ1111", " ", "hcplq1133"}], "+", 
  RowBox[{"1.0356180030764216`*^-8", " ", "cll1111", " ", "hcplq1133"}], "+", 
  
  RowBox[{"6.522106093475605`*^-8", " ", "cll1122", " ", "hcplq1133"}], "+", 
  RowBox[{"9.150960995206379`*^-8", " ", "cll1133", " ", "hcplq1133"}], "+", 
  RowBox[{"2.6257991950531065`*^-6", " ", "cll1221", " ", "hcplq1133"}], "+", 
  
  RowBox[{"1.8172593731454892`*^-7", " ", "cll1331", " ", "hcplq1133"}], "+", 
  
  RowBox[{"5.734180665903113`*^-9", " ", "cll2332", " ", "hcplq1133"}], "-", 
  RowBox[{"3.8499315450080883`*^-10", " ", "clq2211", " ", "hcplq1133"}], "-", 
  RowBox[{"11678.060910905988`", " ", "clu1122", " ", "hcplq1133"}], "-", 
  RowBox[{"1.886405908588652`*^-9", " ", "clu2211", " ", "hcplq1133"}], "-", 
  RowBox[{"0.00002030599067540768`", " ", "cplequ1111", " ", "hcplq1133"}], 
  "+", 
  RowBox[{"85835.13302297781`", " ", "cplq1111", " ", "hcplq1133"}], "+", 
  RowBox[{"3.467873593774439`*^-7", " ", "cplq2211", " ", "hcplq1133"}], "+", 
  
  RowBox[{"16342.828272537698`", " ", "hced1111", " ", "hcplq1133"}], "+", 
  RowBox[{"16342.828272016817`", " ", "hced1122", " ", "hcplq1133"}], "-", 
  RowBox[{"2.6597958276137733`*^-12", " ", "hceq1111", " ", "hcplq1133"}], 
  "+", 
  RowBox[{"1.1282175836699294`*^-11", " ", "hceq2211", " ", "hcplq1133"}], 
  "-", 
  RowBox[{"32685.656543565183`", " ", "hceu1111", " ", "hcplq1133"}], "+", 
  RowBox[{"6768.5725636164225`", " ", "hcld1111", " ", "hcplq1133"}], "+", 
  RowBox[{"6768.572564141581`", " ", "hcld1122", " ", "hcplq1133"}], "-", 
  RowBox[{"1.1429738362011603`*^-11", " ", "hcll2222", " ", "hcplq1133"}], 
  "-", 
  RowBox[{"13537.14512874782`", " ", "hclu1111", " ", "hcplq1133"}], "+", 
  RowBox[{"79204.63762255103`", " ", "hcplq1122", " ", "hcplq1133"}], "+", 
  RowBox[{"157235.69885825127`", " ", 
   SuperscriptBox["hcplq1133", "2"]}], "-", 
  RowBox[{"5272.479289788753`", " ", "\[Delta]gWeL"}], "-", 
  RowBox[{"7.638117776433099`*^-7", " ", "ced1133", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"2.832951142804474`*^-8", " ", "cee1111", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"2.9315160312736422`*^-8", " ", "cee1122", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"1.5679965508929344`*^-7", " ", "cee1133", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"2.1697742329399453`*^-6", " ", "ceq1122", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"5.601516011531639`*^-7", " ", "ceq1133", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"4.323149203360074`*^-6", " ", "ceu1122", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"3.145151719915287`*^-7", " ", "cld1133", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"1117.5619338573197`", " ", "cld2211", " ", "\[Delta]gWeL"}], "-", 
  RowBox[{"6.742472386606149`*^-9", " ", "cle1111", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"1.7673568188813833`*^-8", " ", "cle1122", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"9.638363103376597`*^-8", " ", "cle1133", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"1.6352264868351166`*^-8", " ", "cle2211", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"9.559840573866765`*^-8", " ", "cle3311", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"5.775167034701815`*^9", " ", "cledq1111", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"5.775202869178467`*^9", " ", "clequ1111", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"1.9131368742059088`*^-8", " ", "cll1111", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"2.9165868786474696`*^-8", " ", "cll1122", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"1.6853951457269137`*^-7", " ", "cll1133", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"7.119545961741377`*^6", " ", "cll1221", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"1.7011809743620134`*^-7", " ", "cll1331", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"12345.679012347338`", " ", "cll2332", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"11879.604263363884`", " ", "clq2211", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"1.7394788928055977`*^-6", " ", "clu1122", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"2235.123867714761`", " ", "clu2211", " ", "\[Delta]gWeL"}], "-", 
  RowBox[{"8.11581134496646`*^7", " ", "cplequ1111", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"1.4119023691846486`*^6", " ", "cplq1111", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"1.3500456109930985`*^6", " ", "cplq2211", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"4.259483317722094`*^-6", " ", "hced1111", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"2.1693688855674075`*^-6", " ", "hced1122", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"10.535309447129524`", " ", "hceq1111", " ", "\[Delta]gWeL"}], "+", 
  
  RowBox[{"1.0359840714339`*^-10", " ", "hceq2211", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"2.2415669091351344`*^-6", " ", "hceu1111", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"10.535308273661034`", " ", "hcld1111", " ", "\[Delta]gWeL"}], "-", 
  
  RowBox[{"8.758357882786774`*^-7", " ", "hcld1122", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"95.17056370455909`", " ", "hcll2222", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"21.070622749916247`", " ", "hclu1111", " ", "\[Delta]gWeL"}], "-", 
  
  RowBox[{"0.000011455834144364348`", " ", "hcplq1122", " ", "\[Delta]gWeL"}],
   "-", 
  RowBox[{"1.841058849073679`*^-6", " ", "hcplq1133", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"8.2561572876224285`*^6", " ", 
   SuperscriptBox["\[Delta]gWeL", "2"]}], "+", 
  RowBox[{"9695.35951139278`", " ", "\[Delta]gWq1R"}], "+", 
  RowBox[{"1.6703051975294172`*^-6", " ", "ced1133", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"1.0139475212453252`*^-7", " ", "cee1111", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"5.474533827718698`*^-7", " ", "cee1122", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"1.8510302545702914`*^-6", " ", "cee1133", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"5.207091388305897`*^-6", " ", "ceq1122", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"1.2376048659314343`*^-6", " ", "ceq1133", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"0.000011843491707692946`", " ", "ceu1122", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"7.060690973383316`*^-7", " ", "cld1133", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"504.9560497558263`", " ", "cld2211", " ", "\[Delta]gWq1R"}], "+", 
  RowBox[{"5.169292772607311`*^-7", " ", "cle1111", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"1.7856203423582768`*^-7", " ", "cle1122", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"6.984595122159817`*^-7", " ", "cle1133", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"1.9567423708866335`*^-7", " ", "cle2211", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"6.965839120902733`*^-7", " ", "cle3311", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"4.992008195444081`*^6", " ", "cledq1111", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"4.99202321279909`*^6", " ", "clequ1111", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"4.2910435270219646`*^-7", " ", "cll1111", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"5.932147673356689`*^-7", " ", "cll1122", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"2.004787642280396`*^-6", " ", "cll1133", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"1.2134463586537361`*^7", " ", "cll1221", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"6.545060155331358`*^-7", " ", "cll1331", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"8.05981313066976`*^-8", " ", "cll2332", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"5367.647072085929`", " ", "clq2211", " ", "\[Delta]gWq1R"}], "-", 
  RowBox[{"4.767956081608657`*^-6", " ", "clu1122", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"1009.9120995042197`", " ", "clu2211", " ", "\[Delta]gWq1R"}], "-", 
  
  RowBox[{"70152.19991807608`", " ", "cplequ1111", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"2.431635255156734`*^7", " ", "cplq1111", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"3969.584410662027`", " ", "cplq2211", " ", "\[Delta]gWq1R"}], "+", 
  
  RowBox[{"4.986654013176758`*^-6", " ", "hced1111", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"5.0326982053018074`*^-6", " ", "hced1122", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"2.3789264027687236`", " ", "hceq1111", " ", "\[Delta]gWq1R"}], "-", 
  RowBox[{"1.0954902194280626`*^-9", " ", "hceq2211", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"0.000010584313728867342`", " ", "hceu1111", " ", "\[Delta]gWq1R"}],
   "-", 
  RowBox[{"2.3789242957820056`", " ", "hcld1111", " ", "\[Delta]gWq1R"}], "+", 
  RowBox[{"2.0369731902774013`*^-6", " ", "hcld1122", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"1.52551365130391`*^-9", " ", "hcll2222", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"4.757849194629783`", " ", "hclu1111", " ", "\[Delta]gWq1R"}], "+", 
  
  RowBox[{
  "0.000029139756560059758`", " ", "hcplq1122", " ", "\[Delta]gWq1R"}], "+", 
  RowBox[{"4.010181281406179`*^-6", " ", "hcplq1133", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"47441.44272071005`", " ", "\[Delta]gWeL", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"1.2165545320822833`*^7", " ", 
   SuperscriptBox["\[Delta]gWq1R", "2"]}], "-", 
  RowBox[{"14316.430485477205`", " ", "\[Delta]gW\[Mu]L"}], "-", 
  RowBox[{"2.76334051078619`*^-6", " ", "ced1133", " ", "\[Delta]gW\[Mu]L"}], 
  "+", 
  RowBox[{
  "1.0738172211542186`*^-7", " ", "cee1111", " ", "\[Delta]gW\[Mu]L"}], "+", 
  RowBox[{"5.299962637437289`*^-7", " ", "cee1122", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{"2.206565993436006`*^-6", " ", "cee1133", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{"7.865426065391949`*^-6", " ", "ceq1122", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{
  "2.0588207555115656`*^-6", " ", "ceq1133", " ", "\[Delta]gW\[Mu]L"}], "+", 
  RowBox[{
  "0.00001725476426415578`", " ", "ceu1122", " ", "\[Delta]gW\[Mu]L"}], "-", 
  RowBox[{
  "1.1598076614759233`*^-6", " ", "cld1133", " ", "\[Delta]gW\[Mu]L"}], "-", 
  RowBox[{"1730.2281578043753`", " ", "cld2211", " ", "\[Delta]gW\[Mu]L"}], 
  "-", 
  RowBox[{"4.296849104317159`*^-7", " ", "cle1111", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{
  "1.7213330965359517`*^-7", " ", "cle1122", " ", "\[Delta]gW\[Mu]L"}], "+", 
  RowBox[{"8.724844636425065`*^-7", " ", "cle1133", " ", "\[Delta]gW\[Mu]L"}],
   "-", 
  RowBox[{"4684.6890466937875`", " ", "cle2211", " ", "\[Delta]gW\[Mu]L"}], 
  "+", 
  RowBox[{"8.726795701339111`*^-7", " ", "cle3311", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{
  "5.770201954462795`*^9", " ", "cledq1111", " ", "\[Delta]gW\[Mu]L"}], "-", 
  RowBox[{
  "5.7801679644110565`*^9", " ", "clequ1111", " ", "\[Delta]gW\[Mu]L"}], "-", 
  
  RowBox[{"3.745757275253144`*^-7", " ", "cll1111", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{"5566.639956476565`", " ", "cll1122", " ", "\[Delta]gW\[Mu]L"}], 
  "+", 
  RowBox[{
  "2.3913409842049357`*^-6", " ", "cll1133", " ", "\[Delta]gW\[Mu]L"}], "-", 
  RowBox[{"1.945475832004641`*^7", " ", "cll1221", " ", "\[Delta]gW\[Mu]L"}], 
  "+", 
  RowBox[{"189035.91682527063`", " ", "cll1331", " ", "\[Delta]gW\[Mu]L"}], 
  "-", 
  RowBox[{"8.091020718874082`*^-8", " ", "cll2332", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{"18392.202863142506`", " ", "clq2211", " ", "\[Delta]gW\[Mu]L"}], 
  "+", 
  RowBox[{"6.947018222161375`*^-6", " ", "clu1122", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{"3460.456315619692`", " ", "clu2211", " ", "\[Delta]gW\[Mu]L"}], 
  "+", 
  RowBox[{
  "8.122788723446485`*^7", " ", "cplequ1111", " ", "\[Delta]gW\[Mu]L"}], "+", 
  
  RowBox[{
  "2.5604322734476857`*^7", " ", "cplq1111", " ", "\[Delta]gW\[Mu]L"}], "-", 
  RowBox[{
  "1.4110816457167463`*^6", " ", "cplq2211", " ", "\[Delta]gW\[Mu]L"}], "+", 
  RowBox[{
  "6.951960979386102`*^-7", " ", "hced1111", " ", "\[Delta]gW\[Mu]L"}], "-", 
  RowBox[{"7.67866005141999`*^-6", " ", "hced1122", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{"2.881072118040726`", " ", "hceq1111", " ", "\[Delta]gW\[Mu]L"}], 
  "+", 
  RowBox[{
  "1.022245429364252`*^-9", " ", "hceq2211", " ", "\[Delta]gW\[Mu]L"}], "+", 
  RowBox[{
  "0.000023607264275475787`", " ", "hceu1111", " ", "\[Delta]gW\[Mu]L"}], "-", 
  RowBox[{"2.8810835707540017`", " ", "hcld1111", " ", "\[Delta]gW\[Mu]L"}], 
  "-", 
  RowBox[{
  "3.1054800442069943`*^-6", " ", "hcld1122", " ", "\[Delta]gW\[Mu]L"}], "-", 
  
  RowBox[{"60.101217895343154`", " ", "hcll2222", " ", "\[Delta]gW\[Mu]L"}], 
  "+", 
  RowBox[{"5.762142213834168`", " ", "hclu1111", " ", "\[Delta]gW\[Mu]L"}], 
  "-", 
  RowBox[{
  "0.00004330463073987331`", " ", "hcplq1122", " ", "\[Delta]gW\[Mu]L"}], "-", 
  RowBox[{
  "6.652274415798884`*^-6", " ", "hcplq1133", " ", "\[Delta]gW\[Mu]L"}], "+", 
  
  RowBox[{
  "1.3742534771836389`*^7", " ", "\[Delta]gWeL", " ", "\[Delta]gW\[Mu]L"}], 
  "-", 
  RowBox[{
  "2.4236447964701477`*^7", " ", "\[Delta]gWq1R", " ", "\[Delta]gW\[Mu]L"}], 
  "+", 
  RowBox[{"2.064701950187915`*^7", " ", 
   SuperscriptBox["\[Delta]gW\[Mu]L", "2"]}], "+", 
  RowBox[{"685.0391128293877`", " ", "\[Delta]gW\[Tau]L"}], "-", 
  RowBox[{
  "1.3178459390850437`*^-7", " ", "ced1133", " ", "\[Delta]gW\[Tau]L"}], "-", 
  
  RowBox[{
  "8.034000040032565`*^-9", " ", "cee1111", " ", "\[Delta]gW\[Tau]L"}], "+", 
  RowBox[{
  "1.9811715411447095`*^-8", " ", "cee1122", " ", "\[Delta]gW\[Tau]L"}], "-", 
  
  RowBox[{
  "2.0546268307525102`*^-7", " ", "cee1133", " ", "\[Delta]gW\[Tau]L"}], "+", 
  
  RowBox[{
  "1.5767566554305507`*^-7", " ", "ceq1122", " ", "\[Delta]gW\[Tau]L"}], "+", 
  
  RowBox[{
  "1.0413989015960224`*^-7", " ", "ceq1133", " ", "\[Delta]gW\[Tau]L"}], "+", 
  
  RowBox[{
  "2.9500848343041343`*^-7", " ", "ceu1122", " ", "\[Delta]gW\[Tau]L"}], "-", 
  
  RowBox[{
  "5.414411197849409`*^-8", " ", "cld1133", " ", "\[Delta]gW\[Tau]L"}], "+", 
  RowBox[{
  "2.7321976507219577`*^-9", " ", "cld2211", " ", "\[Delta]gW\[Tau]L"}], "+", 
  
  RowBox[{
  "3.452460007578584`*^-8", " ", "cle1111", " ", "\[Delta]gW\[Tau]L"}], "+", 
  RowBox[{
  "4.490873945472852`*^-9", " ", "cle1122", " ", "\[Delta]gW\[Tau]L"}], "-", 
  RowBox[{
  "4.241236016801377`*^-8", " ", "cle1133", " ", "\[Delta]gW\[Tau]L"}], "+", 
  RowBox[{"3.3537156720251`*^-9", " ", "cle2211", " ", "\[Delta]gW\[Tau]L"}], 
  "-", 
  RowBox[{
  "4.2806499899872077`*^-8", " ", "cle3311", " ", "\[Delta]gW\[Tau]L"}], "+", 
  
  RowBox[{
  "0.0057149534738980875`", " ", "cledq1111", " ", "\[Delta]gW\[Tau]L"}], "-", 
  RowBox[{
  "0.005713122261353885`", " ", "clequ1111", " ", "\[Delta]gW\[Tau]L"}], "+", 
  
  RowBox[{"3.00281893441411`*^-8", " ", "cll1111", " ", "\[Delta]gW\[Tau]L"}],
   "+", 
  RowBox[{
  "2.1523354796796132`*^-8", " ", "cll1122", " ", "\[Delta]gW\[Tau]L"}], "-", 
  
  RowBox[{
  "2.2278193719245274`*^-7", " ", "cll1133", " ", "\[Delta]gW\[Tau]L"}], "+", 
  
  RowBox[{"201381.5958372693`", " ", "cll1221", " ", "\[Delta]gW\[Tau]L"}], 
  "-", 
  RowBox[{"189035.91682444426`", " ", "cll1331", " ", "\[Delta]gW\[Tau]L"}], 
  "-", 
  RowBox[{"12345.679012347988`", " ", "cll2332", " ", "\[Delta]gW\[Tau]L"}], 
  "+", 
  RowBox[{
  "5.921613897554647`*^-9", " ", "clq2211", " ", "\[Delta]gW\[Tau]L"}], "+", 
  RowBox[{
  "1.1689861120763676`*^-7", " ", "clu1122", " ", "\[Delta]gW\[Tau]L"}], "-", 
  
  RowBox[{"5.76793023410148`*^-9", " ", "clu2211", " ", "\[Delta]gW\[Tau]L"}],
   "+", 
  RowBox[{
  "0.00008029705603258639`", " ", "cplequ1111", " ", "\[Delta]gW\[Tau]L"}], 
  "-", 
  RowBox[{
  "1.99685452626067`*^-6", " ", "cplq1111", " ", "\[Delta]gW\[Tau]L"}], "-", 
  RowBox[{
  "1.3637448128991177`*^-6", " ", "cplq2211", " ", "\[Delta]gW\[Tau]L"}], "-", 
  RowBox[{
  "6.259460716208815`*^-7", " ", "hced1111", " ", "\[Delta]gW\[Tau]L"}], "-", 
  
  RowBox[{
  "1.5948895133531037`*^-7", " ", "hced1122", " ", "\[Delta]gW\[Tau]L"}], "+", 
  RowBox[{
  "7.053504428663904`*^-11", " ", "hceq1111", " ", "\[Delta]gW\[Tau]L"}], "+", 
  RowBox[{
  "2.525420931025417`*^-11", " ", "hceq2211", " ", "\[Delta]gW\[Tau]L"}], "-", 
  RowBox[{
  "1.4837489132613072`*^-7", " ", "hceu1111", " ", "\[Delta]gW\[Tau]L"}], "+", 
  RowBox[{
  "3.9774890094669225`*^-7", " ", "hcld1111", " ", "\[Delta]gW\[Tau]L"}], "-", 
  RowBox[{
  "6.451339112636652`*^-8", " ", "hcld1122", " ", "\[Delta]gW\[Tau]L"}], "-", 
  
  RowBox[{
  "1.0854700856852036`*^-10", " ", "hcll2222", " ", "\[Delta]gW\[Tau]L"}], 
  "+", 
  RowBox[{
  "5.97674571955834`*^-7", " ", "hclu1111", " ", "\[Delta]gW\[Tau]L"}], "-", 
  RowBox[{
  "8.053346419416595`*^-7", " ", "hcplq1122", " ", "\[Delta]gW\[Tau]L"}], "-", 
  RowBox[{
  "3.221725223040896`*^-7", " ", "hcplq1133", " ", "\[Delta]gW\[Tau]L"}], "+", 
  RowBox[{
  "802636.8479374509`", " ", "\[Delta]gWeL", " ", "\[Delta]gW\[Tau]L"}], "+", 
  
  RowBox[{
  "2.4964937814527996`*^-6", " ", "\[Delta]gWq1R", " ", "\[Delta]gW\[Tau]L"}],
   "+", 
  RowBox[{
  "446429.3042666042`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gW\[Tau]L"}], 
  "+", 
  RowBox[{"624426.2131554969`", " ", 
   SuperscriptBox["\[Delta]gW\[Tau]L", "2"]}], "+", 
  RowBox[{"2415.1469243528045`", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{"49318.987031705736`", " ", "ced1133", " ", "\[Delta]gZbL"}], "+", 
  RowBox[{"1.9124621379415514`*^-8", " ", "cee1111", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"5.167821708710793`*^-8", " ", "cee1122", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"2.9838450795006333`*^-7", " ", "cee1133", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"4823.438608385255`", " ", "ceq1122", " ", "\[Delta]gZbL"}], "+", 
  RowBox[{"42279.98604608963`", " ", "ceq1133", " ", "\[Delta]gZbL"}], "+", 
  RowBox[{"8231.978084029422`", " ", "ceu1122", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{"20321.8355470627`", " ", "cld1133", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{"1.230339905809911`*^-8", " ", "cld2211", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"7.414564511054483`*^-8", " ", "cle1111", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"1.4075541808778593`*^-8", " ", "cle1122", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"1.5007805400134433`*^-7", " ", "cle1133", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"1.2485178109943665`*^-8", " ", "cle2211", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"1.4993492540403026`*^-7", " ", "cle3311", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"0.011780151160558156`", " ", "cledq1111", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"0.011772529578205649`", " ", "clequ1111", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"6.669065968203461`*^-8", " ", "cll1111", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"5.8758841269095825`*^-8", " ", "cll1122", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"3.2312661580759934`*^-7", " ", "cll1133", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"5.775672891200695`*^-6", " ", "cll1221", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"3.4371711119388045`*^-7", " ", "cll1331", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"2.2198052429836226`*^-9", " ", "cll2332", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"1.7853953526883478`*^-8", " ", "clq2211", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"3340.7637666197506`", " ", "clu1122", " ", "\[Delta]gZbL"}], "+", 
  RowBox[{"2.374778315151521`*^-8", " ", "clu2211", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"0.00016546994102526318`", " ", "cplequ1111", " ", "\[Delta]gZbL"}],
   "-", 
  RowBox[{"26453.561560098722`", " ", "cplq1111", " ", "\[Delta]gZbL"}], "+", 
  
  RowBox[{"2.8224046314174283`*^-6", " ", "cplq2211", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"5002.909922589226`", " ", "hced1111", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{"5002.909918069542`", " ", "hced1122", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{"7.585837706515288`*^-11", " ", "hceq1111", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"8.140680525509042`*^-11", " ", "hceq2211", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"10005.819831947963`", " ", "hceu1111", " ", "\[Delta]gZbL"}], "-", 
  
  RowBox[{"2025.8459406888921`", " ", "hcld1111", " ", "\[Delta]gZbL"}], "-", 
  
  RowBox[{"2025.8459452188686`", " ", "hcld1122", " ", "\[Delta]gZbL"}], "+", 
  
  RowBox[{"5.546995215876116`*^-10", " ", "hcll2222", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"4051.6918946209807`", " ", "hclu1111", " ", "\[Delta]gZbL"}], "-", 
  
  RowBox[{"23923.899157982163`", " ", "hcplq1122", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{"121738.15633524451`", " ", "hcplq1133", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{"876917.4590777415`", " ", "\[Delta]gWeL", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{
  "0.000013733600410289024`", " ", "\[Delta]gWq1R", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{
  "876917.4590695836`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{
  "876917.4590784821`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZbL"}], "+", 
  
  RowBox[{"2.875413706336077`*^6", " ", 
   SuperscriptBox["\[Delta]gZbL", "2"]}], "-", 
  RowBox[{"951.6953309499486`", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"7731.077988969727`", " ", "ced1133", " ", "\[Delta]gZbR"}], "-", 
  RowBox[{"3.4526796638666147`*^-9", " ", "cee1111", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"9.67033196245746`*^-9", " ", "cee1122", " ", "\[Delta]gZbR"}], "-", 
  RowBox[{"3.087212660661273`*^-8", " ", "cee1133", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"714.982213954789`", " ", "ceq1122", " ", "\[Delta]gZbR"}], "-", 
  RowBox[{"4162.837058286021`", " ", "ceq1133", " ", "\[Delta]gZbR"}], "-", 
  RowBox[{"1216.8157639912338`", " ", "ceu1122", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"2020.105314838941`", " ", "cld1133", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"9.794712402982314`*^-10", " ", "cld2211", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"1.4099559862977668`*^-8", " ", "cle1111", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"2.6777994179177783`*^-9", " ", "cle1122", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"1.0117918656898433`*^-8", " ", "cle1133", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"2.347862825931379`*^-9", " ", "cle2211", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"1.0158467377852698`*^-8", " ", "cle3311", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"0.001939768945431356`", " ", "cledq1111", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"0.0019382491699360426`", " ", "clequ1111", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"1.2510071754908963`*^-8", " ", "cll1111", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"1.0908492249802138`*^-8", " ", "cll1122", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"3.357461678575079`*^-8", " ", "cll1133", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"1.2827663178615216`*^-6", " ", "cll1221", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"3.878064880722231`*^-8", " ", "cll1331", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"5.479311255370857`*^-10", " ", "cll2332", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"3.5321930711090972`*^-9", " ", "clq2211", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"491.30432638993125`", " ", "clu1122", " ", "\[Delta]gZbR"}], "-", 
  RowBox[{"2.037552908769616`*^-9", " ", "clu2211", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{
  "0.000027244332575138692`", " ", "cplequ1111", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"3930.960613904246`", " ", "cplq1111", " ", "\[Delta]gZbR"}], "-", 
  RowBox[{"4.6504623315471194`*^-7", " ", "cplq2211", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"742.6179985640376`", " ", "hced1111", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"742.6179983843936`", " ", "hced1122", " ", "\[Delta]gZbR"}], "-", 
  RowBox[{"7.998494072500224`*^-11", " ", "hceq1111", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"2.033476448527915`*^-11", " ", "hceq2211", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"1485.235996606583`", " ", "hceu1111", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"299.6007966195423`", " ", "hcld1111", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"299.6007968003016`", " ", "hcld1122", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"4.799435799365017`*^-11", " ", "hcll2222", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"599.2015937626826`", " ", "hclu1111", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"3548.395103438756`", " ", "hcplq1122", " ", "\[Delta]gZbR"}], "+", 
  
  RowBox[{"19233.610638710074`", " ", "hcplq1133", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"161728.20981216544`", " ", "\[Delta]gWeL", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{
  "3.0042518204918592`*^-6", " ", "\[Delta]gWq1R", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{
  "161728.20981008455`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZbR"}], "+", 
  
  RowBox[{
  "161728.20981220357`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZbR"}], "-", 
  RowBox[{
  "1.0104685873167593`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"106434.1918961957`", " ", 
   SuperscriptBox["\[Delta]gZbR", "2"]}], "-", 
  RowBox[{"1188.817534654292`", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"3507.5811599759845`", " ", "ced1133", " ", "\[Delta]gZcL"}], "-", 
  RowBox[{"3.1084919239630876`*^-8", " ", "cee1111", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"9.198131389891412`*^-8", " ", "cee1122", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"9.304342128101278`*^-10", " ", "cee1133", " ", "\[Delta]gZcL"}], 
  "-", 
  RowBox[{"11156.747579184812`", " ", "ceq1122", " ", "\[Delta]gZcL"}], "-", 
  RowBox[{"2740.9731596683987`", " ", "ceq1133", " ", "\[Delta]gZcL"}], "-", 
  RowBox[{"25692.12991024836`", " ", "ceu1122", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"1424.7297200945286`", " ", "cld1133", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"9.37425115304239`*^-9", " ", "cld2211", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"8.635886693018394`*^-8", " ", "cle1111", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"2.607123898948215`*^-8", " ", "cle1122", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"4.225975800646712`*^-8", " ", "cle1133", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"2.44266054063259`*^-8", " ", "cle2211", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"4.2529160394246676`*^-8", " ", "cle3311", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"0.016139343662048916`", " ", "cledq1111", " ", "\[Delta]gZcL"}], 
  "-", 
  RowBox[{"0.016127467583522875`", " ", "clequ1111", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"8.565339818943526`*^-8", " ", "cll1111", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"1.06523381126265`*^-7", " ", "cll1122", " ", "\[Delta]gZcL"}], "-", 
  RowBox[{"5.307666195087321`*^-11", " ", "cll1133", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"7.676954276422621`*^-6", " ", "cll1221", " ", "\[Delta]gZcL"}], 
  "-", 
  RowBox[{"2.782595855423992`*^-10", " ", "cll1331", " ", "\[Delta]gZcL"}], 
  "-", 
  RowBox[{"3.3008216086213812`*^-9", " ", "cll2332", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"2.1312001087592805`*^-8", " ", "clq2211", " ", "\[Delta]gZcL"}], 
  "-", 
  RowBox[{"10115.426487311019`", " ", "clu1122", " ", "\[Delta]gZcL"}], "-", 
  RowBox[{"1.9578009600320464`*^-8", " ", "clu2211", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"0.00022673664806378637`", " ", "cplequ1111", " ", "\[Delta]gZcL"}],
   "+", 
  RowBox[{"57118.21391762909`", " ", "cplq1111", " ", "\[Delta]gZcL"}], "-", 
  RowBox[{"3.856471972514729`*^-6", " ", "cplq2211", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"10725.78287134063`", " ", "hced1111", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"10725.782867149306`", " ", "hced1122", " ", "\[Delta]gZcL"}], "-", 
  
  RowBox[{"3.135264048306536`*^-10", " ", "hceq1111", " ", "\[Delta]gZcL"}], 
  "-", 
  RowBox[{"2.2686078072399546`*^-10", " ", "hceq2211", " ", "\[Delta]gZcL"}], 
  "-", 
  RowBox[{"21451.56573041596`", " ", "hceu1111", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"4238.090181051542`", " ", "hcld1111", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"4238.090185249161`", " ", "hcld1122", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"1.3837567601903988`*^-9", " ", "hcll2222", " ", "\[Delta]gZcL"}], 
  "-", 
  RowBox[{"8476.18037437815`", " ", "hclu1111", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"63196.13132702786`", " ", "hcplq1122", " ", "\[Delta]gZcL"}], "+", 
  
  RowBox[{"8552.596431057085`", " ", "hcplq1133", " ", "\[Delta]gZcL"}], "+", 
  
  RowBox[{"706341.5024156615`", " ", "\[Delta]gWeL", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{
  "0.000017390667610250243`", " ", "\[Delta]gWq1R", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{
  "705746.9958373421`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{
  "709367.5089217061`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZcL"}], "-", 
  
  RowBox[{
  "1.5981723932633267`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"309314.98490970733`", " ", "\[Delta]gZbR", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"1.0445449160491562`*^6", " ", 
   SuperscriptBox["\[Delta]gZcL", "2"]}], "+", 
  RowBox[{"623.9688220257849`", " ", "\[Delta]gZcR"}], "-", 
  RowBox[{"1216.8157645382666`", " ", "ced1133", " ", "\[Delta]gZcR"}], "+", 
  RowBox[{"1.2979335963723423`*^-8", " ", "cee1111", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"3.7123125465746636`*^-8", " ", "cee1122", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"2.9478294192979065`*^-8", " ", "cee1133", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"3931.2686930126233`", " ", "ceq1122", " ", "\[Delta]gZcR"}], "+", 
  RowBox[{"959.7185492478907`", " ", "ceq1133", " ", "\[Delta]gZcR"}], "+", 
  RowBox[{"9112.89320184879`", " ", "ceu1122", " ", "\[Delta]gZcR"}], "-", 
  RowBox[{"491.3043266069242`", " ", "cld1133", " ", "\[Delta]gZcR"}], "-", 
  RowBox[{"6.056217935020732`*^-9", " ", "cld2211", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"3.917830448827699`*^-8", " ", "cle1111", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"1.0308606959920069`*^-8", " ", "cle1122", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"5.216664376189444`*^-9", " ", "cle1133", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"9.451390125151419`*^-9", " ", "cle2211", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"5.293295152292814`*^-9", " ", "cle3311", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"0.006172529769789298`", " ", "cledq1111", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"0.006167959825118156`", " ", "clequ1111", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"3.7761685251420806`*^-8", " ", "cll1111", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"4.2677176386604944`*^-8", " ", "cll1122", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"3.2289435452387435`*^-8", " ", "cll1133", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"3.3808649197340845`*^-6", " ", "cll1221", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"3.866851023143648`*^-8", " ", "cll1331", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"1.3533932112565904`*^-9", " ", "cll2332", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"9.581776389135399`*^-9", " ", "clq2211", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"3348.1404793446213`", " ", "clu1122", " ", "\[Delta]gZcR"}], "+", 
  RowBox[{"1.2205664810906834`*^-8", " ", "clu2211", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"0.00008671117398262875`", " ", "cplequ1111", " ", "\[Delta]gZcR"}],
   "-", 
  RowBox[{"20256.088658105735`", " ", "cplq1111", " ", "\[Delta]gZcR"}], "+", 
  
  RowBox[{"1.4783202011862583`*^-6", " ", "cplq2211", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"3801.1664987185586`", " ", "hced1111", " ", "\[Delta]gZcR"}], "-", 
  
  RowBox[{"3801.166498130612`", " ", "hced1122", " ", "\[Delta]gZcR"}], "+", 
  RowBox[{"1.3149743130763153`*^-10", " ", "hceq1111", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"8.90298395146931`*^-12", " ", "hceq2211", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"7602.332995726119`", " ", "hceu1111", " ", "\[Delta]gZcR"}], "-", 
  RowBox[{"1498.4044556228082`", " ", "hcld1111", " ", "\[Delta]gZcR"}], "-", 
  
  RowBox[{"1498.4044562124673`", " ", "hcld1122", " ", "\[Delta]gZcR"}], "+", 
  
  RowBox[{"1.4580417187882092`*^-10", " ", "hcll2222", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"2996.8089129609652`", " ", "hclu1111", " ", "\[Delta]gZcR"}], "-", 
  
  RowBox[{"22448.3320155044`", " ", "hcplq1122", " ", "\[Delta]gZcR"}], "-", 
  RowBox[{"2974.126062149976`", " ", "hcplq1133", " ", "\[Delta]gZcR"}], "-", 
  
  RowBox[{"323456.4196234895`", " ", "\[Delta]gWeL", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{
  "7.782321480095112`*^-6", " ", "\[Delta]gWq1R", " ", "\[Delta]gZcR"}], "-", 
  
  RowBox[{
  "323456.4196187019`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZcR"}], "-", 
  RowBox[{
  "323456.4196241116`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZcR"}], "+", 
  
  RowBox[{"762256.7959964407`", " ", "\[Delta]gZbL", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"140165.1511808567`", " ", "\[Delta]gZbR", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"890877.7553626754`", " ", "\[Delta]gZcL", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"231615.79256999184`", " ", 
   SuperscriptBox["\[Delta]gZcR", "2"]}], "-", 
  RowBox[{"11536.410063998177`", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"5002.909920574139`", " ", "ced1133", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"8.69603765404194`*^-8", " ", "cee1111", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"5.702392604019427`*^-7", " ", "cee1122", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"1.2468831169725654`*^-6", " ", "cee1133", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"13333.815689152243`", " ", "ceq1122", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"3928.282002412346`", " ", "ceq1133", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"25252.732246794694`", " ", "ceu1122", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"2025.8459462909773`", " ", "cld1133", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"615.8533884871315`", " ", "cld2211", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"9.998760106596372`*^-7", " ", "cle1111", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"1.788874936998238`*^-7", " ", "cle1122", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"5.206462538805725`*^-7", " ", "cle1133", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"2.2041920415618338`*^-7", " ", "cle2211", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"5.31506807604954`*^-7", " ", "cle3311", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"4.9946925278197825`*^6", " ", "cledq1111", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{"4.99470745448784`*^6", " ", "clequ1111", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{"9.044099096004867`*^-7", " ", "cll1111", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"6.267649461989153`*^-7", " ", "cll1122", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"1.3449602126023591`*^-6", " ", "cll1133", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{"1.2127713012103688`*^7", " ", "cll1221", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{"3.175808562617223`*^-7", " ", "cll1331", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{"6.409896888531107`*^-8", " ", "cll2332", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{"13007.199277800204`", " ", "clq2211", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"9974.584832510403`", " ", "clu1122", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"1231.7067769834298`", " ", "clu2211", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"70189.92118896724`", " ", "cplequ1111", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"2.4341862476515487`*^7", " ", "cplq1111", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"26914.084223549446`", " ", "cplq2211", " ", "\[Delta]gZdL"}], "-", 
  
  RowBox[{"1.0187611533381222`*^6", " ", "hced1111", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{"13513.286998687183`", " ", "hced1122", " ", "\[Delta]gZdL"}], "-", 
  
  RowBox[{"3.9329471568838796`", " ", "hceq1111", " ", "\[Delta]gZdL"}], "+", 
  
  RowBox[{"14.35455079437176`", " ", "hceq2211", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"893555.0606719455`", " ", "hceu1111", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"999095.7619072816`", " ", "hcld1111", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"5342.756477865304`", " ", "hcld1122", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"8.168682064051104`*^-9", " ", "hcll2222", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"932821.1730236036`", " ", "hclu1111", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"69420.4566514209`", " ", "hcplq1122", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"12213.857819243902`", " ", "hcplq1133", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"941816.6099756019`", " ", "\[Delta]gWeL", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{
  "2.432569216202486`*^7", " ", "\[Delta]gWq1R", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{
  "2.3307370799202412`*^7", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{
  "871095.7187353802`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZdL"}], "+", 
  
  RowBox[{"1.880766247097278`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZdL"}],
   "-", 
  RowBox[{"357593.900348215`", " ", "\[Delta]gZbR", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{"2.39985093875888`*^6", " ", "\[Delta]gZcL", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{
  "1.0691105755116418`*^6", " ", "\[Delta]gZcR", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"1.4699355686720695`*^7", " ", 
   SuperscriptBox["\[Delta]gZdL", "2"]}], "-", 
  RowBox[{"3691.328910351529`", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"742.6179983125683`", " ", "ced1133", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"5.5424662623439145`*^-8", " ", "cee1111", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"1.3460570698981396`*^-7", " ", "cee1122", " ", "\[Delta]gZdR"}], 
  "-", 
  RowBox[{"8.704926705655812`*^-7", " ", "cee1133", " ", "\[Delta]gZdR"}], 
  "-", 
  RowBox[{"2007.1575804131542`", " ", "ceq1122", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"586.4336062599208`", " ", "ceq1133", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"3801.166497101548`", " ", "ceu1122", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"299.60079674420365`", " ", "cld1133", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"2954.044866201106`", " ", "cld2211", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"3.4899586450891316`*^-7", " ", "cle1111", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"3.207053612018264`*^-8", " ", "cle1122", " ", "\[Delta]gZdR"}], 
  "-", 
  RowBox[{"1.9963378792570277`*^-7", " ", "cle1133", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"5.3916395446191276`*^-8", " ", "cle2211", " ", "\[Delta]gZdR"}], 
  "-", 
  RowBox[{"1.8623059552039087`*^-7", " ", "cle3311", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"219.79862153053745`", " ", "cledq1111", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"219.84762928657273`", " ", "clequ1111", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"3.464420474065248`*^-7", " ", "cll1111", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"1.638844933881078`*^-7", " ", "cll1122", " ", "\[Delta]gZdR"}], 
  "-", 
  RowBox[{"9.483886076772711`*^-7", " ", "cll1133", " ", "\[Delta]gZdR"}], 
  "-", 
  RowBox[{"615.433412525331`", " ", "cll1221", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"1.269423072931152`*^-6", " ", "cll1331", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"6.75295425736772`*^-9", " ", "cll2332", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"1.506571080568592`", " ", "clq2211", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"1498.404455795845`", " ", "clu1122", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"5549.761487353128`", " ", "clu2211", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"3.089487616081941`", " ", "cplequ1111", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"94049.45373159344`", " ", "cplq1111", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"2232.4832824795258`", " ", "cplq2211", " ", "\[Delta]gZdR"}], "-", 
  
  RowBox[{"1.0030658801365916`*^6", " ", "hced1111", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"2034.7933648186106`", " ", "hced1122", " ", "\[Delta]gZdR"}], "+", 
  
  RowBox[{"1.2913425767907873`", " ", "hceq1111", " ", "\[Delta]gZdR"}], "-", 
  
  RowBox[{"14.35455079217061`", " ", "hceq2211", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"924943.4256263776`", " ", "hceu1111", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"1.0052899041913082`*^6", " ", "hcld1111", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"803.1508614558393`", " ", "hcld1122", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"1.171876227157598`*^-13", " ", "hcll2222", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"920560.0480269799`", " ", "hclu1111", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"10456.661208657193`", " ", "hcplq1122", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"1815.6799095275105`", " ", "hcplq1133", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"163984.40430197923`", " ", "\[Delta]gWeL", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"1014.6699561805215`", " ", "\[Delta]gWq1R", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{
  "165194.42825317796`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZdR"}], "+", 
  
  RowBox[{
  "161728.20981297904`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"346717.99900283414`", " ", "\[Delta]gZbL", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"65928.02643983832`", " ", "\[Delta]gZbR", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"439524.2599225983`", " ", "\[Delta]gZcL", " ", "\[Delta]gZdR"}], 
  "-", 
  RowBox[{"197048.76483035315`", " ", "\[Delta]gZcR", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{
  "1.4578411296313605`*^6", " ", "\[Delta]gZdL", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"1.0589196724582857`*^6", " ", 
   SuperscriptBox["\[Delta]gZdR", "2"]}], "+", 
  RowBox[{"11687.993015611966`", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"81117.14262856603`", " ", "ced1133", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"248376.1124123658`", " ", "cee1111", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"52908.608691464775`", " ", "cee1122", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"27663.967059898532`", " ", "cee1133", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"64979.5060853642`", " ", "ceq1122", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"63163.96875067458`", " ", "ceq1133", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"127558.83112421822`", " ", "ceu1122", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"30950.546808803098`", " ", "cld1133", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"0.0010343299415106143`", " ", "cld2211", " ", "\[Delta]gZeL"}], 
  "-", 
  RowBox[{"368640.137995285`", " ", "cle1111", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"6991.747800599075`", " ", "cle1122", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"5671.94813462554`", " ", "cle1133", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"7650.99228368044`", " ", "cle2211", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"6052.557935573658`", " ", "cle3311", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"8.474818304020053`", " ", "cledq1111", " ", "\[Delta]gZeL"}], "+", 
  
  RowBox[{"8.350785727867745`", " ", "clequ1111", " ", "\[Delta]gZeL"}], "+", 
  
  RowBox[{"36539.524516567995`", " ", "cll1111", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"67466.19931450598`", " ", "cll1122", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"29832.288472002598`", " ", "cll1133", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"57441.957194266484`", " ", "cll1221", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"29832.28847262114`", " ", "cll1331", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"3.261396470920315`*^-8", " ", "cll2332", " ", "\[Delta]gZeL"}], 
  "-", 
  RowBox[{"0.010994360199326859`", " ", "clq2211", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"50449.106872787204`", " ", "clu1122", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"0.0020686654002495526`", " ", "clu2211", " ", "\[Delta]gZeL"}], 
  "-", 
  RowBox[{"0.11735282298079261`", " ", "cplequ1111", " ", "\[Delta]gZeL"}], 
  "-", 
  RowBox[{"291845.221385162`", " ", "cplq1111", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"0.01887860864612463`", " ", "cplq2211", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"413233.17188912793`", " ", "hced1111", " ", "\[Delta]gZeL"}], "-", 
  
  RowBox[{"65304.73570284901`", " ", "hced1122", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"10.540598223920048`", " ", "hceq1111", " ", "\[Delta]gZeL"}], "-", 
  
  RowBox[{"6.340065256785418`*^-10", " ", "hceq2211", " ", "\[Delta]gZeL"}], 
  "-", 
  RowBox[{"161824.508063003`", " ", "hceu1111", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"317006.39842226345`", " ", "hcld1111", " ", "\[Delta]gZeL"}], "-", 
  
  RowBox[{"25929.45370078679`", " ", "hcld1122", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"3.6201721764346192`*^-9", " ", "hcll2222", " ", "\[Delta]gZeL"}], 
  "+", 
  RowBox[{"352310.4721918993`", " ", "hclu1111", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"342966.5102978634`", " ", "hcplq1122", " ", "\[Delta]gZeL"}], "-", 
  
  RowBox[{"199582.61376344837`", " ", "hcplq1133", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"6.543013744067027`*^6", " ", "\[Delta]gWeL", " ", "\[Delta]gZeL"}],
   "+", 
  RowBox[{"38.83225775190253`", " ", "\[Delta]gWq1R", " ", "\[Delta]gZeL"}], 
  "+", 
  RowBox[{
  "6.531755520805929`*^6", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZeL"}], 
  "+", 
  RowBox[{
  "6.542841771778913`*^6", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZeL"}], 
  "-", 
  RowBox[{"5.528961135704618`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZeL"}],
   "+", 
  RowBox[{
  "1.3394974984825323`*^6", " ", "\[Delta]gZbR", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"4.884141983536555`*^6", " ", "\[Delta]gZcL", " ", "\[Delta]gZeL"}],
   "-", 
  RowBox[{"2.272295011407545`*^6", " ", "\[Delta]gZcR", " ", "\[Delta]gZeL"}],
   "-", 
  RowBox[{"5.310623083646068`*^6", " ", "\[Delta]gZdL", " ", "\[Delta]gZeL"}],
   "+", 
  RowBox[{"1.799555522782164`*^6", " ", "\[Delta]gZdR", " ", "\[Delta]gZeL"}],
   "+", 
  RowBox[{"4.166300485724633`*^7", " ", 
   SuperscriptBox["\[Delta]gZeL", "2"]}], "-", 
  RowBox[{"8838.065950368615`", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"31014.614185721082`", " ", "ced1133", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"2942.727806656866`", " ", "cee1111", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"37911.32045932079`", " ", "cee1122", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"19937.3759542989`", " ", "cee1133", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"22808.317388481504`", " ", "ceq1122", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"30730.40736642126`", " ", "ceq1133", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"44227.82785609664`", " ", "ceu1122", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"14991.28333592559`", " ", "cld1133", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"3.608376995680772`*^-8", " ", "cld2211", " ", "\[Delta]gZeR"}], 
  "+", 
  RowBox[{"440812.2649377316`", " ", "cle1111", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"13950.888150939034`", " ", "cle1122", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"9657.16817348552`", " ", "cle1133", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"23043.915503900535`", " ", "cle2211", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"9232.218772874341`", " ", "cle3311", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"0.01447425003992116`", " ", "cledq1111", " ", "\[Delta]gZeR"}], 
  "+", 
  RowBox[{"0.014481641116904632`", " ", "clequ1111", " ", "\[Delta]gZeR"}], 
  "+", 
  RowBox[{"267287.3961393044`", " ", "cll1111", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"41802.78591809831`", " ", "cll1122", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"21837.99073411535`", " ", "cll1133", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"41143.54143452195`", " ", "cll1221", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"21837.990734457228`", " ", "cll1331", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"1.688652678132291`*^-8", " ", "cll2332", " ", "\[Delta]gZeR"}], 
  "-", 
  RowBox[{"2.0401328932080267`*^-8", " ", "clq2211", " ", "\[Delta]gZeR"}], 
  "-", 
  RowBox[{"17343.278977342685`", " ", "clu1122", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"6.942790378731348`*^-8", " ", "clu2211", " ", "\[Delta]gZeR"}], 
  "-", 
  RowBox[{"0.00020338116812992172`", " ", "cplequ1111", " ", "\[Delta]gZeR"}],
   "+", 
  RowBox[{"85098.57025538338`", " ", "cplq1111", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"3.478258753859976`*^-6", " ", "cplq2211", " ", "\[Delta]gZeR"}], 
  "+", 
  RowBox[{"365171.5149944924`", " ", "hced1111", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"22976.740840849867`", " ", "hced1122", " ", "\[Delta]gZeR"}], "-", 
  
  RowBox[{"7.581465396659336`*^-10", " ", "hceq1111", " ", "\[Delta]gZeR"}], 
  "-", 
  RowBox[{"8.838396114462079`*^-10", " ", "hceq2211", " ", "\[Delta]gZeR"}], 
  "+", 
  RowBox[{"258832.0585122517`", " ", "hceu1111", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"335362.34594145615`", " ", "hcld1111", " ", "\[Delta]gZeR"}], "+", 
  
  RowBox[{"9039.979623837828`", " ", "hcld1122", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"7.878785866302835`*^-10", " ", "hcll2222", " ", "\[Delta]gZeR"}], 
  "-", 
  RowBox[{"320417.97942310246`", " ", "hclu1111", " ", "\[Delta]gZeR"}], "+", 
  
  RowBox[{"120081.96976519341`", " ", "hcplq1122", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"76470.04779238845`", " ", "hcplq1133", " ", "\[Delta]gZeR"}], "-", 
  
  RowBox[{"5.042138883543974`*^6", " ", "\[Delta]gWeL", " ", "\[Delta]gZeR"}],
   "-", 
  RowBox[{
  "4.806379720307472`*^-6", " ", "\[Delta]gWq1R", " ", "\[Delta]gZeR"}], "-", 
  
  RowBox[{
  "5.032769505449874`*^6", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZeR"}], 
  "-", 
  RowBox[{
  "5.042138883539928`*^6", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZeR"}], 
  "+", 
  RowBox[{"5.040165394492324`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZeR"}],
   "-", 
  RowBox[{"569245.4371590443`", " ", "\[Delta]gZbR", " ", "\[Delta]gZeR"}], 
  "-", 
  RowBox[{
  "3.7048624385990654`*^6", " ", "\[Delta]gZcL", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{
  "1.6106099336285274`*^6", " ", "\[Delta]gZcR", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{
  "3.8427612249902934`*^6", " ", "\[Delta]gZdL", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{
  "1.5228188675835351`*^6", " ", "\[Delta]gZdR", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"4.11801165745548`*^7", " ", "\[Delta]gZeL", " ", "\[Delta]gZeR"}], 
  "+", 
  RowBox[{"3.179468348127284`*^7", " ", 
   SuperscriptBox["\[Delta]gZeR", "2"]}], "+", 
  RowBox[{"1469.363136604261`", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{"5002.909918090158`", " ", "ced1133", " ", "\[Delta]gZsL"}], "+", 
  RowBox[{"3.463346510535531`*^-8", " ", "cee1111", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"9.549065469529248`*^-8", " ", "cee1122", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"2.955480738558865`*^-7", " ", "cee1133", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"13333.815682304388`", " ", "ceq1122", " ", "\[Delta]gZsL"}], "+", 
  RowBox[{"3928.2820004960668`", " ", "ceq1133", " ", "\[Delta]gZsL"}], "+", 
  RowBox[{"25252.732232042086`", " ", "ceu1122", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{"2025.845945222551`", " ", "cld1133", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{"1.44197353835787`*^-8", " ", "cld2211", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{"1.1134523378195904`*^-7", " ", "cle1111", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"2.7240217531338842`*^-8", " ", "cle1122", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"1.2814079889966217`*^-7", " ", "cle1133", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"2.5175445298625335`*^-8", " ", "cle2211", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"1.2818046511579893`*^-7", " ", "cle3311", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"0.015867375839175343`", " ", "cledq1111", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"0.015852173997359335`", " ", "clequ1111", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"1.0783207424123988`*^-7", " ", "cll1111", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"1.1133461575821568`*^-7", " ", "cll1122", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"3.219083392889765`*^-7", " ", "cll1133", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"9.415849035747612`*^-6", " ", "cll1221", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"3.3043465394537376`*^-7", " ", "cll1331", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"3.6398858330982837`*^-9", " ", "cll2332", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"2.676437043261725`*^-8", " ", "clq2211", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"9974.584826558788`", " ", "clu1122", " ", "\[Delta]gZsL"}], "+", 
  RowBox[{"2.9452056709427743`*^-8", " ", "clu2211", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"0.00022287154991803125`", " ", "cplequ1111", " ", "\[Delta]gZsL"}],
   "-", 
  RowBox[{"71950.1190089469`", " ", "cplq1111", " ", "\[Delta]gZsL"}], "+", 
  RowBox[{"3.800616022987501`*^-6", " ", "cplq2211", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"13513.286995460192`", " ", "hced1111", " ", "\[Delta]gZsL"}], "-", 
  
  RowBox[{"13513.286991969373`", " ", "hced1122", " ", "\[Delta]gZsL"}], "+", 
  
  RowBox[{"5.469203012708464`*^-10", " ", "hceq1111", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"5.351051669399897`*^-11", " ", "hceq2211", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"27026.573980815527`", " ", "hceu1111", " ", "\[Delta]gZsL"}], "-", 
  
  RowBox[{"5342.756471656665`", " ", "hcld1111", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{"5342.756475146782`", " ", "hcld1122", " ", "\[Delta]gZsL"}], "+", 
  RowBox[{"8.993559119081175`*^-11", " ", "hcll2222", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"10685.512953428544`", " ", "hclu1111", " ", "\[Delta]gZsL"}], "-", 
  
  RowBox[{"69420.45661402214`", " ", "hcplq1122", " ", "\[Delta]gZsL"}], "-", 
  
  RowBox[{"12213.857813128252`", " ", "hcplq1133", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{"868069.7122283884`", " ", "\[Delta]gWeL", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{
  "0.000021524565353577737`", " ", "\[Delta]gWq1R", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{
  "867475.2056457726`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{
  "871095.7187337936`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZsL"}], "+", 
  
  RowBox[{"1.880766247074111`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZsL"}],
   "-", 
  RowBox[{"357593.9003447918`", " ", "\[Delta]gZbR", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{
  "2.4004759387324667`*^6", " ", "\[Delta]gZcL", " ", "\[Delta]gZsL"}], "+", 
  RowBox[{"1.069110575502451`*^6", " ", "\[Delta]gZcR", " ", "\[Delta]gZsL"}],
   "+", 
  RowBox[{"3.017270058498225`*^6", " ", "\[Delta]gZdL", " ", "\[Delta]gZsL"}],
   "-", 
  RowBox[{"553303.6549524609`", " ", "\[Delta]gZdR", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"6.001761212965046`*^6", " ", "\[Delta]gZeL", " ", "\[Delta]gZsL"}],
   "+", 
  RowBox[{
  "4.5292132091082465`*^6", " ", "\[Delta]gZeR", " ", "\[Delta]gZsL"}], "+", 
  RowBox[{"1.5089586104285377`*^6", " ", 
   SuperscriptBox["\[Delta]gZsL", "2"]}], "-", 
  RowBox[{"291.6041583688211`", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{"742.6179985780705`", " ", "ced1133", " ", "\[Delta]gZsR"}], "-", 
  RowBox[{"6.099860047116513`*^-9", " ", "cee1111", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"1.638817654140097`*^-8", " ", "cee1122", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"6.934461095336793`*^-9", " ", "cee1133", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"2007.1575809192932`", " ", "ceq1122", " ", "\[Delta]gZsR"}], "-", 
  RowBox[{"586.4336065197587`", " ", "ceq1133", " ", "\[Delta]gZsR"}], "-", 
  RowBox[{"3801.1664979374927`", " ", "ceu1122", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{"299.60079687656156`", " ", "cld1133", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{"2.3102145389266554`*^-9", " ", "cld2211", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"2.0651963867777353`*^-8", " ", "cle1111", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"4.570567599400325`*^-9", " ", "cle1122", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"1.6481209066097556`*^-9", " ", "cle1133", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"4.135822573121401`*^-9", " ", "cle2211", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"1.5261031570888544`*^-9", " ", "cle3311", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"0.0038546801784747095`", " ", "cledq1111", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"0.003852296857441765`", " ", "clequ1111", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"1.959672245464099`*^-8", " ", "cll1111", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"1.8960807246062848`*^-8", " ", "cll1122", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"7.607031127853358`*^-9", " ", "cll1133", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"1.6633374124206128`*^-6", " ", "cll1221", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"1.1744886591432451`*^-8", " ", "cll1331", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"7.661741467827878`*^-10", " ", "cll2332", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"4.79162135645595`*^-9", " ", "clq2211", " ", "\[Delta]gZsR"}], "-", 
  RowBox[{"1498.4044561360251`", " ", "clu1122", " ", "\[Delta]gZsR"}], "-", 
  RowBox[{"4.516148157421066`*^-9", " ", "clu2211", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"0.00005415103224061878`", " ", "cplequ1111", " ", "\[Delta]gZsR"}],
   "+", 
  RowBox[{"10839.22672113428`", " ", "cplq1111", " ", "\[Delta]gZsR"}], "-", 
  RowBox[{"9.211985410658262`*^-7", " ", "cplq2211", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"2034.7933657244034`", " ", "hced1111", " ", "\[Delta]gZsR"}], "+", 
  
  RowBox[{"2034.7933653470016`", " ", "hced1122", " ", "\[Delta]gZsR"}], "+", 
  
  RowBox[{"4.8108147535932694`*^-12", " ", "hceq1111", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"6.46484700408405`*^-12", " ", "hceq2211", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"4069.586730363339`", " ", "hceu1111", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{"803.1508612917189`", " ", "hcld1111", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{"803.1508616690885`", " ", "hcld1122", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{"4.045356332387032`*^-11", " ", "hcll2222", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"1606.3017236710207`", " ", "hclu1111", " ", "\[Delta]gZsR"}], "+", 
  
  RowBox[{"10456.66121113993`", " ", "hcplq1122", " ", "\[Delta]gZsR"}], "+", 
  
  RowBox[{"1815.6799103084172`", " ", "hcplq1133", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{"161728.20981159562`", " ", "\[Delta]gWeL", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{
  "3.866154644683493`*^-6", " ", "\[Delta]gWq1R", " ", "\[Delta]gZsR"}], "+", 
  
  RowBox[{
  "161728.2098095817`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{
  "161728.2098120586`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZsR"}], "-", 
  
  RowBox[{"346717.9990118326`", " ", "\[Delta]gZbL", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"65928.02644018979`", " ", "\[Delta]gZbR", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"439524.25993082667`", " ", "\[Delta]gZcL", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"197048.7648314801`", " ", "\[Delta]gZcR", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"553303.6549640256`", " ", "\[Delta]gZdL", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"101978.01050777182`", " ", "\[Delta]gZdR", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"1.108987114349157`*^6", " ", "\[Delta]gZeL", " ", "\[Delta]gZsR"}],
   "-", 
  RowBox[{"836076.6522690901`", " ", "\[Delta]gZeR", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"553183.4867758849`", " ", "\[Delta]gZsL", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"51314.79126943694`", " ", 
   SuperscriptBox["\[Delta]gZsR", "2"]}], "+", 
  RowBox[{"8.379535990485468`", " ", "\[Delta]gZtL"}], "-", 
  RowBox[{"4.373586949892972`*^-11", " ", "ced1133", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"1.9778870896965337`*^-14", " ", "cee1111", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.2445786034451958`*^-14", " ", "cee1122", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.6047853745117446`*^-11", " ", "cee1133", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"1.207884360158119`*^-10", " ", "ceq1122", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"3.5015888290284454`*^-11", " ", "ceq1133", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"2.432931206529529`*^-10", " ", "ceu1122", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.9016485948484872`*^-11", " ", "cld1133", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"2.720079393919818`*^-13", " ", "cld2211", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"3.7004309870427514`*^-14", " ", "cle1111", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"1.6384108496097686`*^-14", " ", "cle1122", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"5.283903175473631`*^-12", " ", "cle1133", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"1.1741198322962092`*^-14", " ", "cle2211", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"5.236535795464404`*^-12", " ", "cle3311", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.1544902717805138`*^-7", " ", "cledq1111", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"1.1645095855712265`*^-7", " ", "clequ1111", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.0860463714232399`*^-14", " ", "cll1111", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"6.291956254019438`*^-15", " ", "cll1122", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.7433621160720764`*^-11", " ", "cll1133", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"2.505723081323808`*^-10", " ", "cll1221", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.7384095962637368`*^-11", " ", "cll1331", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"8.435682305318392`*^-14", " ", "cll2332", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.6770292952779182`*^-14", " ", "clq2211", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"9.814850949188629`*^-11", " ", "clu1122", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"4.908571207990334`*^-13", " ", "clu2211", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.637887707129055`*^-9", " ", "cplequ1111", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.1726983087594156`*^-9", " ", "cplq1111", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"2.7357874119304984`*^-11", " ", "cplq2211", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"3.734049451014933`*^-11", " ", "hced1111", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.206170870374589`*^-10", " ", "hced1122", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"5.851999904734011`*^-15", " ", "hceq1111", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"1.1605105583698958`*^-15", " ", "hceq2211", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"3.910730606326369`*^-10", " ", "hceu1111", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"2.067440351946117`*^-10", " ", "hcld1111", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"4.8700000146708886`*^-11", " ", "hcld1122", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.1793827180559096`*^-13", " ", "hcll2222", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"5.217941003354023`*^-11", " ", "hclu1111", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"6.413998358103511`*^-10", " ", "hcplq1122", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.0593201291216865`*^-10", " ", "hcplq1133", " ", "\[Delta]gZtL"}],
   "+", 
  RowBox[{
  "3.931858075494802`*^-11", " ", "\[Delta]gWeL", " ", "\[Delta]gZtL"}], "+", 
  
  RowBox[{
  "4.977244804579344`*^-10", " ", "\[Delta]gWq1R", " ", "\[Delta]gZtL"}], "-", 
  RowBox[{
  "5.124111918345525`*^-10", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{
  "1.3268071112500342`*^-11", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZtL"}],
   "-", 
  RowBox[{"1389.7679952409253`", " ", "\[Delta]gZbL", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{
  "1.0615508567277032`*^-12", " ", "\[Delta]gZbR", " ", "\[Delta]gZtL"}], "-", 
  RowBox[{
  "5.6365787856908404`*^-11", " ", "\[Delta]gZcL", " ", "\[Delta]gZtL"}], "+", 
  RowBox[{
  "1.7012833218054702`*^-11", " ", "\[Delta]gZcR", " ", "\[Delta]gZtL"}], "-", 
  RowBox[{
  "7.608251651846258`*^-10", " ", "\[Delta]gZdL", " ", "\[Delta]gZtL"}], "-", 
  
  RowBox[{
  "3.2414478727095085`*^-10", " ", "\[Delta]gZdR", " ", "\[Delta]gZtL"}], "+", 
  RowBox[{
  "4.995639498210782`*^-10", " ", "\[Delta]gZeL", " ", "\[Delta]gZtL"}], "-", 
  
  RowBox[{
  "1.503565139816877`*^-10", " ", "\[Delta]gZeR", " ", "\[Delta]gZtL"}], "+", 
  
  RowBox[{
  "6.304092708283022`*^-11", " ", "\[Delta]gZsL", " ", "\[Delta]gZtL"}], "-", 
  
  RowBox[{
  "8.176550197081242`*^-12", " ", "\[Delta]gZsR", " ", "\[Delta]gZtL"}], "+", 
  
  RowBox[{"694.8839976204639`", " ", 
   SuperscriptBox["\[Delta]gZtL", "2"]}], "+", 
  RowBox[{"5590.931853198541`", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"4260.291920827874`", " ", "ced1133", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"1.7640883105130245`*^-7", " ", "cee1111", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"3.6571044023172`*^-7", " ", "cee1122", " ", "\[Delta]gZuL"}], "-", 
  
  RowBox[{"2.803536781248389`*^-6", " ", "cee1133", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"11326.658105971554`", " ", "ceq1122", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"3341.848394894481`", " ", "ceq1133", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"21451.56574476343`", " ", "ceu1122", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"1726.2451488893885`", " ", "cld1133", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"617.3611799034602`", " ", "cld2211", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"2.5622591953766367`*^-7", " ", "cle1111", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"1.3184916886526772`*^-7", " ", "cle1122", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"9.759645836437044`*^-7", " ", "cle1133", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"1.3035639963100836`*^-7", " ", "cle2211", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"9.611162776374925`*^-7", " ", "cle3311", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{"4.992365698747173`*^6", " ", "cledq1111", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{"4.992380727206882`*^6", " ", "clequ1111", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{"1.8557279497418616`*^-7", " ", "cll1111", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"3.737655018986692`*^-7", " ", "cll1122", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"3.0428637268591307`*^-6", " ", "cll1133", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{"1.2134227235692292`*^7", " ", "cll1221", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"1.976511097783518`*^-6", " ", "cll1331", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{"8.367784589536619`*^-8", " ", "cll2332", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{"4271.171211754325`", " ", "clq2211", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"8476.180374711814`", " ", "clu1122", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"1234.7223598159935`", " ", "clu2211", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"70157.22401745152`", " ", "cplequ1111", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"2.4226655521776043`*^7", " ", "cplq1111", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"20383.021220168666`", " ", "cplq2211", " ", "\[Delta]gZuL"}], "-", 
  
  RowBox[{"908659.0823253489`", " ", "hced1111", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"11478.493631026982`", " ", "hced1122", " ", "\[Delta]gZuL"}], "+", 
  
  RowBox[{"2.6428249266469943`", " ", "hceq1111", " ", "\[Delta]gZuL"}], "-", 
  
  RowBox[{"28.709101586375564`", " ", "hceq2211", " ", "\[Delta]gZuL"}], "-", 
  
  RowBox[{"912457.7335686309`", " ", "hceu1111", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"927187.0365264837`", " ", "hcld1111", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"4539.605615262226`", " ", "hcld1122", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"5.046769564542816`*^-9", " ", "hcll2222", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{"875466.495676393`", " ", "hclu1111", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"58963.79542879653`", " ", "hcplq1122", " ", "\[Delta]gZuL"}], "+", 
  
  RowBox[{"10398.177905844987`", " ", "hcplq1133", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"756308.1210250135`", " ", "\[Delta]gWeL", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{
  "2.4314952110025838`*^7", " ", "\[Delta]gWq1R", " ", "\[Delta]gZuL"}], "-", 
  
  RowBox[{
  "2.350588917691475`*^7", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{
  "709367.5089251704`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZuL"}], "-", 
  
  RowBox[{
  "1.5323091210952005`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"291345.13004595647`", " ", "\[Delta]gZbR", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{"1.963072444270203`*^6", " ", "\[Delta]gZcL", " ", "\[Delta]gZuL"}],
   "-", 
  RowBox[{"873303.6294905153`", " ", "\[Delta]gZcR", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"2.496497700770683`*^7", " ", "\[Delta]gZdL", " ", "\[Delta]gZuL"}],
   "+", 
  RowBox[{"2.292152280179346`*^6", " ", "\[Delta]gZdR", " ", "\[Delta]gZuL"}],
   "+", 
  RowBox[{"5.485156043481164`*^6", " ", "\[Delta]gZeL", " ", "\[Delta]gZuL"}],
   "-", 
  RowBox[{"4.300421007386044`*^6", " ", "\[Delta]gZeR", " ", "\[Delta]gZuL"}],
   "-", 
  RowBox[{"2.462227276552491`*^6", " ", "\[Delta]gZsL", " ", "\[Delta]gZuL"}],
   "+", 
  RowBox[{"451004.9005926605`", " ", "\[Delta]gZsR", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{
  "1.4386580266152336`*^-10", " ", "\[Delta]gZtL", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"1.4062759614382414`*^7", " ", 
   SuperscriptBox["\[Delta]gZuL", "2"]}], "-", 
  RowBox[{"2257.2075236147457`", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"1485.2359975833301`", " ", "ced1133", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"3.396260939255964`*^-8", " ", "cee1111", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"6.933744751248347`*^-8", " ", "cee1122", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"7.506304701435314`*^-7", " ", "cee1133", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"4014.31516269835`", " ", "ceq1122", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"1172.8672134158928`", " ", "ceq1133", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"7602.332997448457`", " ", "ceu1122", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"599.201593949577`", " ", "cld1133", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"5549.761487337069`", " ", "cld2211", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"3.9533662770904274`*^-7", " ", "cle1111", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"1.4789561897453928`*^-8", " ", "cle1122", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"2.047946684634796`*^-7", " ", "cle1133", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"3.5983960103207795`*^-8", " ", "cle2211", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"1.9251455477391746`*^-7", " ", "cle3311", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"439.6821102814587`", " ", "cledq1111", " ", "\[Delta]gZuR"}], "-", 
  
  RowBox[{"439.6104447390127`", " ", "clequ1111", " ", "\[Delta]gZuR"}], "-", 
  
  RowBox[{"3.7272114352511414`*^-7", " ", "cll1111", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"8.843847736343756`*^-8", " ", "cll1122", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"8.180142999782268`*^-7", " ", "cll1133", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"1230.866841944589`", " ", "cll1221", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"1.0865617335024338`*^-6", " ", "cll1331", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"9.109068191502538`*^-9", " ", "cll2332", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"3.0131421879450073`", " ", "clq2211", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"2996.8089129099717`", " ", "clu1122", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"11278.687097198042`", " ", "clu2211", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"6.177783865088983`", " ", "cplequ1111", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"11741.04447460344`", " ", "cplq1111", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"4464.966544809969`", " ", "cplq2211", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"924436.8778530632`", " ", "hced1111", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"4069.586731571935`", " ", "hced1122", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"2.5826851531719073`", " ", "hceq1111", " ", "\[Delta]gZuR"}], "+", 
  
  RowBox[{"28.709101585451933`", " ", "hceq2211", " ", "\[Delta]gZuR"}], "-", 
  
  RowBox[{"880841.8348983374`", " ", "hceu1111", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"921004.1067379062`", " ", "hcld1111", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"1606.3017236927221`", " ", "hcld1122", " ", "\[Delta]gZuR"}], "-", 
  
  RowBox[{"6.277784162439743`*^-11", " ", "hcll2222", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"887642.7066186254`", " ", "hclu1111", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"20913.32242666666`", " ", "hcplq1122", " ", "\[Delta]gZuR"}], "-", 
  
  RowBox[{"3631.3598217770814`", " ", "hcplq1133", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"327968.8085920094`", " ", "\[Delta]gWeL", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"2029.3399112399356`", " ", "\[Delta]gWq1R", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{
  "330388.8565556726`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{
  "323456.4196231664`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZuR"}], "+", 
  
  RowBox[{"692649.4484798273`", " ", "\[Delta]gZbL", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"131710.99105112263`", " ", "\[Delta]gZbR", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"880290.3386823327`", " ", "\[Delta]gZcL", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"394659.1632001143`", " ", "\[Delta]gZcR", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{
  "2.9446748234337075`*^6", " ", "\[Delta]gZdL", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{
  "1.6270441131345402`*^6", " ", "\[Delta]gZdR", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"1.624626265707978`*^6", " ", "\[Delta]gZeL", " ", "\[Delta]gZuR"}],
   "+", 
  RowBox[{
  "1.0651906343401587`*^6", " ", "\[Delta]gZeR", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"1.105820760372654`*^6", " ", "\[Delta]gZsL", " ", "\[Delta]gZuR"}],
   "-", 
  RowBox[{"203810.95918809125`", " ", "\[Delta]gZsR", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{
  "2.8431167975913515`*^-10", " ", "\[Delta]gZtL", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"875077.7931276447`", " ", "\[Delta]gZuL", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"1.1040503593847244`*^6", " ", 
   SuperscriptBox["\[Delta]gZuR", "2"]}], "-", 
  RowBox[{"3809.6948162655135`", " ", "\[Delta]gZ\[Mu]L"}], "-", 
  RowBox[{"8.767448362743267`*^-7", " ", "ced1133", " ", "\[Delta]gZ\[Mu]L"}],
   "-", 
  RowBox[{"3.177853515850557`*^-8", " ", "cee1111", " ", "\[Delta]gZ\[Mu]L"}],
   "-", 
  RowBox[{"52908.6086913888`", " ", "cee1122", " ", "\[Delta]gZ\[Mu]L"}], "-", 
  RowBox[{
  "1.0519439501041645`*^-6", " ", "cee1133", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{
  "2.0051102702404865`*^-6", " ", "ceq1122", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{"6.743083719286506`*^-7", " ", "ceq1133", " ", "\[Delta]gZ\[Mu]L"}],
   "+", 
  RowBox[{"4.24293619735131`*^-6", " ", "ceu1122", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{"3.666529131012599`*^-7", " ", "cld1133", " ", "\[Delta]gZ\[Mu]L"}],
   "-", 
  RowBox[{"2236.575730597777`", " ", "cld2211", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{
  "1.4084460681250475`*^-7", " ", "cle1111", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{"6991.747800636316`", " ", "cle1122", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "2.6451928877710794`*^-7", " ", "cle1133", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{"2307.0587537515703`", " ", "cle2211", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{"2.655517533603487`*^-7", " ", "cle3311", " ", "\[Delta]gZ\[Mu]L"}],
   "+", 
  RowBox[{"17305.988012735055`", " ", "cledq1111", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{"17305.999224190888`", " ", "clequ1111", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{"1.214913311132129`*^-7", " ", "cll1111", " ", "\[Delta]gZ\[Mu]L"}],
   "-", 
  RowBox[{"51851.76413346913`", " ", "cll1122", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "1.1410946020058774`*^-6", " ", "cll1133", " ", "\[Delta]gZ\[Mu]L"}], "-", 
  RowBox[{"105809.46749146486`", " ", "cll1221", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "1.2282036344412588`*^-6", " ", "cll1331", " ", "\[Delta]gZ\[Mu]L"}], "-", 
  RowBox[{"7.318702422089199`*^-9", " ", "cll2332", " ", "\[Delta]gZ\[Mu]L"}],
   "+", 
  RowBox[{"23759.14813180637`", " ", "clq2211", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{
  "1.7015679269061102`*^-6", " ", "clu1122", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{"4473.151461194634`", " ", "clu2211", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{"243.19877243030555`", " ", "cplequ1111", " ", "\[Delta]gZ\[Mu]L"}],
   "-", 
  RowBox[{"79891.10476003762`", " ", "cplq1111", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{"50607.146138008706`", " ", "cplq2211", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "7.823472020427382`*^-7", " ", "hced1111", " ", "\[Delta]gZ\[Mu]L"}], "-", 
  RowBox[{
  "1.974111298442992`*^-6", " ", "hced1122", " ", "\[Delta]gZ\[Mu]L"}], "-", 
  RowBox[{"0.010023630372022103`", " ", "hceq1111", " ", "\[Delta]gZ\[Mu]L"}],
   "+", 
  RowBox[{"9.816053018016724`", " ", "hceq2211", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{
  "4.973599377654588`*^-6", " ", "hceu1111", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{"0.010021634992584587`", " ", "hcld1111", " ", "\[Delta]gZ\[Mu]L"}],
   "-", 
  RowBox[{
  "7.975144649722561`*^-7", " ", "hcld1122", " ", "\[Delta]gZ\[Mu]L"}], "-", 
  RowBox[{"60.101217895397326`", " ", "hcll2222", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{"0.02004670496458472`", " ", "hclu1111", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "0.000010849399433209238`", " ", "hcplq1122", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "2.12560411009794`*^-6", " ", "hcplq1133", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{
  "931677.6696602547`", " ", "\[Delta]gWeL", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{
  "79881.8188073269`", " ", "\[Delta]gWq1R", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{
  "1.0390862437849108`*^6", " ", "\[Delta]gW\[Mu]L", " ", 
   "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{
  "755004.5057934141`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "3.5164395391699267`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{
  "648530.2187738975`", " ", "\[Delta]gZbR", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{
  "2.867909320393936`*^6", " ", "\[Delta]gZcL", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "1.2970604375465466`*^6", " ", "\[Delta]gZcR", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "3.6706914939310104`*^6", " ", "\[Delta]gZdL", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{
  "652989.9226456534`", " ", "\[Delta]gZdR", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{
  "6.266881947708204`*^6", " ", "\[Delta]gZeL", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "4.508247762877354`*^6", " ", "\[Delta]gZeR", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "3.51643953916759`*^6", " ", "\[Delta]gZsL", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{
  "648530.2187733303`", " ", "\[Delta]gZsR", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{
  "5.374339310780603`*^-11", " ", "\[Delta]gZtL", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{
  "2.9746295713976407`*^6", " ", "\[Delta]gZuL", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "1.305979845298159`*^6", " ", "\[Delta]gZuR", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{"7.426730942645624`*^6", " ", 
   SuperscriptBox["\[Delta]gZ\[Mu]L", "2"]}], "+", 
  RowBox[{"5353.266838094205`", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{
  "1.2678369823338727`*^-7", " ", "ced1133", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{
  "2.0139939682146348`*^-8", " ", "cee1111", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{"37911.320459329734`", " ", "cee1122", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{
  "3.3866508902062036`*^-7", " ", "cee1133", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{
  "1.4877754009688258`*^-7", " ", "ceq1122", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{
  "1.1439179081215673`*^-7", " ", "ceq1133", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{
  "1.6795411476346223`*^-7", " ", "ceu1122", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{
  "5.2111622314282736`*^-8", " ", "cld1133", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{"9.816053009699994`", " ", "cld2211", " ", "\[Delta]gZ\[Mu]R"}], 
  "-", 
  RowBox[{"8.862358163492485`*^-8", " ", "cle1111", " ", "\[Delta]gZ\[Mu]R"}],
   "-", 
  RowBox[{"13950.888150950948`", " ", "cle1122", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{"7.96638819442136`*^-8", " ", "cle1133", " ", "\[Delta]gZ\[Mu]R"}], 
  "-", 
  RowBox[{"13950.888150948173`", " ", "cle2211", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{"7.891464506894892`*^-8", " ", "cle3311", " ", "\[Delta]gZ\[Mu]R"}],
   "-", 
  RowBox[{"0.01942255641878599`", " ", "cledq1111", " ", "\[Delta]gZ\[Mu]R"}],
   "+", 
  RowBox[{
  "0.019419727415958446`", " ", "clequ1111", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{"7.667668556395737`*^-8", " ", "cll1111", " ", "\[Delta]gZ\[Mu]R"}],
   "+", 
  RowBox[{"41143.54143501079`", " ", "cll1122", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{
  "3.6740324207086074`*^-7", " ", "cll1133", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{"41174.290036539925`", " ", "cll1221", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{"4.267906916073015`*^-7", " ", "cll1331", " ", "\[Delta]gZ\[Mu]R"}],
   "+", 
  RowBox[{"4.32204618425812`*^-9", " ", "cll2332", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{"9.81605300143158`", " ", "clq2211", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{"7.433895244922306`*^-8", " ", "clu1122", " ", "\[Delta]gZ\[Mu]R"}],
   "-", 
  RowBox[{"19.632106019360734`", " ", "clu2211", " ", "\[Delta]gZ\[Mu]R"}], 
  "-", 
  RowBox[{
  "0.0002729108744391087`", " ", "cplequ1111", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{
  "4.2981959531084874`*^-7", " ", "cplq1111", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  
  RowBox[{"29.448154423015435`", " ", "cplq2211", " ", "\[Delta]gZ\[Mu]R"}], 
  "-", 
  RowBox[{
  "5.716898493644898`*^-6", " ", "hced1111", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{
  "1.6708191795552032`*^-7", " ", "hced1122", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  
  RowBox[{
  "2.2922065731054461`*^-10", " ", "hceq1111", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{"79.47370933391184`", " ", "hceq2211", " ", "\[Delta]gZ\[Mu]R"}], 
  "-", 
  RowBox[{
  "4.863459185735607`*^-6", " ", "hceu1111", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{
  "5.495289808212469`*^-6", " ", "hcld1111", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{
  "6.732946229719133`*^-8", " ", "hcld1122", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{"30.74860221841988`", " ", "hcll2222", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{
  "5.320018034639699`*^-6", " ", "hclu1111", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{
  "6.575219774931223`*^-7", " ", "hcplq1122", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  
  RowBox[{
  "3.181784248313493`*^-7", " ", "hcplq1133", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  
  RowBox[{
  "62610.35787960829`", " ", "\[Delta]gWeL", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{
  "4.6767705143969716`*^-6", " ", "\[Delta]gWq1R", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{
  "62710.69121472821`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{
  "62671.85508269533`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{
  "2.3016139222578565`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZ\[Mu]R"}], 
  "-", 
  RowBox[{
  "424482.2536852818`", " ", "\[Delta]gZbR", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{
  "1.8771316685720293`*^6", " ", "\[Delta]gZcL", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{
  "848964.5073700489`", " ", "\[Delta]gZcR", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{
  "2.3015277949683764`*^6", " ", "\[Delta]gZdL", " ", "\[Delta]gZ\[Mu]R"}], 
  "-", 
  RowBox[{
  "424396.1263691651`", " ", "\[Delta]gZdR", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{"469759.671106194`", " ", "\[Delta]gZeL", " ", "\[Delta]gZ\[Mu]R"}],
   "-", 
  RowBox[{
  "175219.26060284238`", " ", "\[Delta]gZeR", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  
  RowBox[{
  "2.30161392225729`*^6", " ", "\[Delta]gZsL", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{"424482.253685058`", " ", "\[Delta]gZsR", " ", "\[Delta]gZ\[Mu]R"}],
   "-", 
  RowBox[{
  "3.3387773204323196`*^-11", " ", "\[Delta]gZtL", " ", "\[Delta]gZ\[Mu]R"}], 
  "-", 
  RowBox[{
  "1.8769594139570196`*^6", " ", "\[Delta]gZuL", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{
  "848792.2527709436`", " ", "\[Delta]gZuR", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{
  "1.144855246706282`*^7", " ", "\[Delta]gZ\[Mu]L", " ", "\[Delta]gZ\[Mu]R"}],
   "+", 
  RowBox[{"5.3501998247553315`*^6", " ", 
   SuperscriptBox["\[Delta]gZ\[Mu]R", "2"]}], "-", 
  RowBox[{"1057.4460818516054`", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "7.505927782320957`*^-7", " ", "ced1133", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  RowBox[{
  "1.6356554731960853`*^-8", " ", "cee1111", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{
  "4.443310065413428`*^-8", " ", "cee1122", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  RowBox[{"27610.414633154753`", " ", "cee1133", " ", "\[Delta]gZ\[Tau]L"}], 
  "-", 
  RowBox[{
  "1.6831734705318562`*^-6", " ", "ceq1122", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  
  RowBox[{
  "5.714721173005588`*^-7", " ", "ceq1133", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  RowBox[{
  "2.8002351755891018`*^-6", " ", "ceu1122", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{
  "3.154005524730368`*^-7", " ", "cld1133", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "8.695931125480376`*^-9", " ", "cld2211", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{"7.70078322802486`*^-8", " ", "cle1111", " ", "\[Delta]gZ\[Tau]L"}],
   "+", 
  RowBox[{
  "1.4464414490027285`*^-8", " ", "cle1122", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{"5993.6808421580745`", " ", "cle1133", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{
  "1.1906409149201536`*^-8", " ", "cle2211", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{"5726.97746801778`", " ", "cle3311", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{
  "0.013819954988951706`", " ", "cledq1111", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  
  RowBox[{
  "0.013814915206937853`", " ", "clequ1111", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{
  "6.242599530330684`*^-8", " ", "cll1111", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "4.826949294403386`*^-8", " ", "cll1122", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  RowBox[{"29883.902329961034`", " ", "cll1133", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{
  "7.572917119458295`*^-6", " ", "cll1221", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  RowBox[{"29883.902330014076`", " ", "cll1331", " ", "\[Delta]gZ\[Tau]L"}], 
  "-", 
  RowBox[{"3.33900259673631`*^-9", " ", "cll2332", " ", "\[Delta]gZ\[Tau]L"}],
   "+", 
  RowBox[{"2.00007492715278`*^-8", " ", "clq2211", " ", "\[Delta]gZ\[Tau]L"}],
   "-", 
  RowBox[{
  "1.1452032294197362`*^-6", " ", "clu1122", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  
  RowBox[{
  "1.795581983541295`*^-8", " ", "clu2211", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "0.0001940906757518093`", " ", "cplequ1111", " ", "\[Delta]gZ\[Tau]L"}], 
  "-", 
  RowBox[{
  "5.0815571648723675`*^-6", " ", "cplq1111", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  RowBox[{
  "3.3116999588766732`*^-6", " ", "cplq2211", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  RowBox[{
  "1.230514540558061`*^-6", " ", "hced1111", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{
  "1.7551991498247667`*^-6", " ", "hced1122", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "5.100888947218261`*^-10", " ", "hceq1111", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "1.9047551628336633`*^-10", " ", "hceq2211", " ", "\[Delta]gZ\[Tau]L"}], 
  "-", 
  RowBox[{
  "6.364536607707271`*^-6", " ", "hceu1111", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{
  "3.703235016417569`*^-6", " ", "hcld1111", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{
  "7.110103369652784`*^-7", " ", "hcld1122", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  
  RowBox[{
  "4.329273194719762`*^-10", " ", "hcll2222", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "1.4131433294673322`*^-6", " ", "hclu1111", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "8.27790151138244`*^-6", " ", "hcplq1122", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{
  "1.8109878161642068`*^-6", " ", "hcplq1133", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{
  "566724.3177696834`", " ", "\[Delta]gWeL", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{
  "0.000017743477860818572`", " ", "\[Delta]gWq1R", " ", 
   "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "566724.3177585442`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{
  "566724.3177702865`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZ\[Tau]L"}], 
  "-", 
  RowBox[{
  "2.0016267422473454`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{
  "369156.19182226446`", " ", "\[Delta]gZbR", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "1.632470550424967`*^6", " ", "\[Delta]gZcL", " ", "\[Delta]gZ\[Tau]L"}], 
  "-", 
  RowBox[{
  "738312.3836442232`", " ", "\[Delta]gZcR", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  
  RowBox[{
  "2.001626742259434`*^6", " ", "\[Delta]gZdL", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{
  "369156.1918281353`", " ", "\[Delta]gZdR", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{
  "4.651852252249727`*^6", " ", "\[Delta]gZeL", " ", "\[Delta]gZ\[Tau]L"}], 
  "-", 
  RowBox[{
  "3.4246896658527907`*^6", " ", "\[Delta]gZeR", " ", "\[Delta]gZ\[Tau]L"}], 
  "-", 
  RowBox[{
  "2.00162674224759`*^6", " ", "\[Delta]gZsL", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{
  "369156.19182217587`", " ", "\[Delta]gZsR", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "3.4127129061492445`*^-11", " ", "\[Delta]gZtL", " ", "\[Delta]gZ\[Tau]L"}],
   "+", 
  RowBox[{
  "1.6324705504488337`*^6", " ", "\[Delta]gZuL", " ", "\[Delta]gZ\[Tau]L"}], 
  "-", 
  RowBox[{
  "738312.3836386311`", " ", "\[Delta]gZuR", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  
  RowBox[{
  "110733.73103653095`", " ", "\[Delta]gZ\[Mu]L", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{
  "579246.7025648145`", " ", "\[Delta]gZ\[Mu]R", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{"4.651808938301034`*^6", " ", 
   SuperscriptBox["\[Delta]gZ\[Tau]L", "2"]}], "+", 
  RowBox[{"31.048687951328247`", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  RowBox[{
  "2.9568891364659522`*^-8", " ", "ced1133", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{"7.51812674726659`*^-9", " ", "cee1111", " ", "\[Delta]gZ\[Tau]R"}],
   "-", 
  RowBox[{
  "2.2354008769339898`*^-8", " ", "cee1122", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{"19998.464408845215`", " ", "cee1133", " ", "\[Delta]gZ\[Tau]R"}], 
  "+", 
  RowBox[{
  "1.8542172373995793`*^-7", " ", "ceq1122", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{
  "2.0258273325330283`*^-8", " ", "ceq1133", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{
  "1.5637249405169552`*^-7", " ", "ceu1122", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "1.4645323850181839`*^-8", " ", "cld1133", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{
  "6.164677681717094`*^-9", " ", "cld2211", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  RowBox[{
  "3.7271758083740893`*^-8", " ", "cle1111", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "8.589976336527962`*^-9", " ", "cle1122", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  RowBox[{"9290.160426133687`", " ", "cle1133", " ", "\[Delta]gZ\[Tau]R"}], 
  "-", 
  RowBox[{
  "7.398433378424511`*^-9", " ", "cle2211", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  RowBox[{"9603.615750240453`", " ", "cle3311", " ", "\[Delta]gZ\[Tau]R"}], 
  "-", 
  RowBox[{
  "0.00508532577576295`", " ", "cledq1111", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  RowBox[{
  "0.005084959918569478`", " ", "clequ1111", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "2.9049868731179384`*^-8", " ", "cll1111", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "2.4200336151649506`*^-8", " ", "cll1122", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{"21779.11363754161`", " ", "cll1133", " ", "\[Delta]gZ\[Tau]R"}], 
  "-", 
  RowBox[{
  "9.619027470680914`*^-8", " ", "cll1221", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  RowBox[{"21779.113637566665`", " ", "cll1331", " ", "\[Delta]gZ\[Tau]R"}], 
  "+", 
  RowBox[{
  "1.3631249872464252`*^-9", " ", "cll2332", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "7.1606367469128035`*^-9", " ", "clq2211", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{
  "6.930187275361393`*^-8", " ", "clu1122", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  RowBox[{"1.0922895949836`*^-8", " ", "clu2211", " ", "\[Delta]gZ\[Tau]R"}], 
  "-", 
  RowBox[{
  "0.0000714324127736485`", " ", "cplequ1111", " ", "\[Delta]gZ\[Tau]R"}], 
  "-", 
  RowBox[{
  "8.631330774529461`*^-7", " ", "cplq1111", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{
  "1.2043712749159866`*^-6", " ", "cplq2211", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  RowBox[{
  "6.145842604779769`*^-7", " ", "hced1111", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "2.1276898664986058`*^-7", " ", "hced1122", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  RowBox[{
  "3.1972187146341606`*^-10", " ", "hceq1111", " ", "\[Delta]gZ\[Tau]R"}], 
  "+", 
  RowBox[{
  "2.9970358241401416`*^-10", " ", "hceq2211", " ", "\[Delta]gZ\[Tau]R"}], 
  "+", 
  RowBox[{
  "1.2251873418588788`*^-6", " ", "hceu1111", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  RowBox[{
  "9.177560632216394`*^-7", " ", "hcld1111", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "8.607276314433637`*^-8", " ", "hcld1122", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "4.4199298237778794`*^-11", " ", "hcll2222", " ", "\[Delta]gZ\[Tau]R"}], 
  "-", 
  RowBox[{
  "6.175046592916014`*^-7", " ", "hclu1111", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "7.453205671665656`*^-7", " ", "hcplq1122", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  RowBox[{
  "6.654377384608951`*^-8", " ", "hcplq1133", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  RowBox[{
  "227834.0927334833`", " ", "\[Delta]gWeL", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "1.4803629266787472`*^-6", " ", "\[Delta]gWq1R", " ", "\[Delta]gZ\[Tau]R"}],
   "+", 
  RowBox[{
  "227834.092732544`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZ\[Tau]R"}], 
  "+", 
  RowBox[{
  "227834.0927336081`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZ\[Tau]R"}], 
  "+", 
  RowBox[{
  "983740.6405181201`", " ", "\[Delta]gZbL", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "181429.4048583432`", " ", "\[Delta]gZbR", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "802311.2356593884`", " ", "\[Delta]gZcL", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{
  "362858.80971641163`", " ", "\[Delta]gZcR", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  RowBox[{
  "983740.6405176437`", " ", "\[Delta]gZdL", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "181429.40485990152`", " ", "\[Delta]gZdR", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  RowBox[{
  "1.765716526733027`*^6", " ", "\[Delta]gZeL", " ", "\[Delta]gZ\[Tau]R"}], 
  "-", 
  RowBox[{
  "1.2710612405247842`*^6", " ", "\[Delta]gZeR", " ", "\[Delta]gZ\[Tau]R"}], 
  "+", 
  RowBox[{
  "983740.6405177959`", " ", "\[Delta]gZsL", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "181429.40485822878`", " ", "\[Delta]gZsR", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  RowBox[{
  "1.6399003625896265`*^-11", " ", "\[Delta]gZtL", " ", "\[Delta]gZ\[Tau]R"}],
   "-", 
  RowBox[{
  "802311.2356626076`", " ", "\[Delta]gZuL", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{
  "362858.8097148989`", " ", "\[Delta]gZuR", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{
  "735644.5062028035`", " ", "\[Delta]gZ\[Mu]L", " ", "\[Delta]gZ\[Tau]R"}], 
  "-", 
  RowBox[{
  "457750.3605661215`", " ", "\[Delta]gZ\[Mu]R", " ", "\[Delta]gZ\[Tau]R"}], 
  "-", 
  RowBox[{
  "4.246930546106674`*^6", " ", "\[Delta]gZ\[Tau]L", " ", 
   "\[Delta]gZ\[Tau]R"}], "+", 
  RowBox[{"3.8930468240694436`*^6", " ", 
   SuperscriptBox["\[Delta]gZ\[Tau]R", "2"]}], "+", 
  RowBox[{"11582.211894139647`", " ", "\[Epsilon]Pd\[Mu]"}], "+", 
  RowBox[{
  "3.437285764021799`*^-6", " ", "ced1133", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  RowBox[{
  "4.149956796868789`*^-7", " ", "cee1111", " ", "\[Epsilon]Pd\[Mu]"}], "+", 
  RowBox[{
  "4.7427120758496255`*^-7", " ", "cee1122", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  
  RowBox[{
  "1.5806165939998264`*^-6", " ", "cee1133", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  
  RowBox[{
  "7.265222595531661`*^-6", " ", "ceq1122", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  RowBox[{
  "2.585161455382263`*^-6", " ", "ceq1133", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  RowBox[{
  "0.000017296072651218237`", " ", "ceu1122", " ", "\[Epsilon]Pd\[Mu]"}], "+", 
  RowBox[{
  "1.406851667972874`*^-6", " ", "cld1133", " ", "\[Epsilon]Pd\[Mu]"}], "+", 
  RowBox[{"1.410922085862592`", " ", "cld2211", " ", "\[Epsilon]Pd\[Mu]"}], 
  "-", 
  RowBox[{
  "1.104705642763043`*^-6", " ", "cle1111", " ", "\[Epsilon]Pd\[Mu]"}], "+", 
  RowBox[{
  "2.6281604380490784`*^-7", " ", "cle1122", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  
  RowBox[{
  "3.2620712370491596`*^-7", " ", "cle1133", " ", "\[Epsilon]Pd\[Mu]"}], "+", 
  
  RowBox[{
  "2.7937242539330186`*^-7", " ", "cle2211", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  
  RowBox[{
  "3.3375999998227546`*^-7", " ", "cle3311", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  
  RowBox[{
  "1.3860421670686237`*^11", " ", "cledq1111", " ", "\[Epsilon]Pd\[Mu]"}], 
  "+", 
  RowBox[{
  "1.386046609866396`*^11", " ", "clequ1111", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  RowBox[{
  "4.0749475113565575`*^-7", " ", "cll1111", " ", "\[Epsilon]Pd\[Mu]"}], "+", 
  
  RowBox[{
  "4.4001580598226427`*^-7", " ", "cll1122", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  
  RowBox[{
  "1.7172309367630816`*^-6", " ", "cll1133", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  
  RowBox[{"41304.619971852415`", " ", "cll1221", " ", "\[Epsilon]Pd\[Mu]"}], 
  "-", 
  RowBox[{
  "2.0652054192781898`*^-6", " ", "cll1331", " ", "\[Epsilon]Pd\[Mu]"}], "+", 
  
  RowBox[{
  "3.356483525887526`*^-8", " ", "cll2332", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  RowBox[{"14.998005032405487`", " ", "clq2211", " ", "\[Epsilon]Pd\[Mu]"}], 
  "-", 
  RowBox[{
  "6.936094357477581`*^-6", " ", "clu1122", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  RowBox[{"2.821844189028638`", " ", "clu2211", " ", "\[Epsilon]Pd\[Mu]"}], 
  "-", 
  RowBox[{
  "1.9477918015728788`*^9", " ", "cplequ1111", " ", "\[Epsilon]Pd\[Mu]"}], 
  "-", 
  RowBox[{
  "3.292567507873068`*^7", " ", "cplq1111", " ", "\[Epsilon]Pd\[Mu]"}], "+", 
  RowBox[{
  "3.3008427923937704`*^7", " ", "cplq2211", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  
  RowBox[{
  "0.00007675545425443788`", " ", "hced1111", " ", "\[Epsilon]Pd\[Mu]"}], "+", 
  RowBox[{
  "6.950220589714203`*^-6", " ", "hced1122", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  
  RowBox[{
  "0.006647076702796885`", " ", "hceq1111", " ", "\[Epsilon]Pd\[Mu]"}], "+", 
  RowBox[{
  "1.3031957699454652`*^-9", " ", "hceq2211", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  RowBox[{
  "0.00009301829535016335`", " ", "hceu1111", " ", "\[Epsilon]Pd\[Mu]"}], "+", 
  RowBox[{
  "0.006732447706363649`", " ", "hcld1111", " ", "\[Epsilon]Pd\[Mu]"}], "+", 
  RowBox[{
  "2.8069764343360055`*^-6", " ", "hcld1122", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  RowBox[{
  "3.167805955066223`*^-9", " ", "hcll2222", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  
  RowBox[{
  "0.013220077155216056`", " ", "hclu1111", " ", "\[Epsilon]Pd\[Mu]"}], "+", 
  RowBox[{
  "0.00004158473409517388`", " ", "hcplq1122", " ", "\[Epsilon]Pd\[Mu]"}], 
  "+", 
  RowBox[{
  "8.341717056477865`*^-6", " ", "hcplq1133", " ", "\[Epsilon]Pd\[Mu]"}], "+", 
  RowBox[{
  "3.300828427375921`*^7", " ", "\[Delta]gWeL", " ", "\[Epsilon]Pd\[Mu]"}], 
  "+", 
  RowBox[{
  "179080.82453040715`", " ", "\[Delta]gWq1R", " ", "\[Epsilon]Pd\[Mu]"}], 
  "-", 
  RowBox[{
  "3.2925898344106726`*^7", " ", "\[Delta]gW\[Mu]L", " ", 
   "\[Epsilon]Pd\[Mu]"}], "-", 
  RowBox[{
  "0.000032458636736792375`", " ", "\[Delta]gW\[Tau]L", " ", 
   "\[Epsilon]Pd\[Mu]"}], "+", 
  RowBox[{
  "0.00006686946214366302`", " ", "\[Delta]gZbL", " ", "\[Epsilon]Pd\[Mu]"}], 
  "-", 
  RowBox[{
  "0.000011012033983380474`", " ", "\[Delta]gZbR", " ", "\[Epsilon]Pd\[Mu]"}],
   "-", 
  RowBox[{
  "0.00009159630435033323`", " ", "\[Delta]gZcL", " ", "\[Epsilon]Pd\[Mu]"}], 
  "+", 
  RowBox[{
  "0.00003502207851684829`", " ", "\[Delta]gZcR", " ", "\[Epsilon]Pd\[Mu]"}], 
  "+", 
  RowBox[{
  "82767.85011016304`", " ", "\[Delta]gZdL", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  
  RowBox[{
  "2.835002616562366`", " ", "\[Delta]gZdR", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  
  RowBox[{
  "0.10885662432159429`", " ", "\[Delta]gZeL", " ", "\[Epsilon]Pd\[Mu]"}], 
  "+", 
  RowBox[{
  "0.00008249845782577292`", " ", "\[Delta]gZeR", " ", "\[Epsilon]Pd\[Mu]"}], 
  "+", 
  RowBox[{
  "0.00008997308228727637`", " ", "\[Delta]gZsL", " ", "\[Epsilon]Pd\[Mu]"}], 
  "-", 
  RowBox[{
  "0.000021886865693839042`", " ", "\[Delta]gZsR", " ", "\[Epsilon]Pd\[Mu]"}],
   "+", 
  RowBox[{
  "6.587972822715945`*^-10", " ", "\[Delta]gZtL", " ", "\[Epsilon]Pd\[Mu]"}], 
  "-", 
  RowBox[{
  "82737.84049998346`", " ", "\[Delta]gZuL", " ", "\[Epsilon]Pd\[Mu]"}], "+", 
  
  RowBox[{
  "5.670483959970999`", " ", "\[Delta]gZuR", " ", "\[Epsilon]Pd\[Mu]"}], "-", 
  
  RowBox[{
  "223.2018037019489`", " ", "\[Delta]gZ\[Mu]L", " ", "\[Epsilon]Pd\[Mu]"}], 
  "+", 
  RowBox[{
  "0.00011039331270975796`", " ", "\[Delta]gZ\[Mu]R", " ", 
   "\[Epsilon]Pd\[Mu]"}], "-", 
  RowBox[{
  "0.00007855641572324432`", " ", "\[Delta]gZ\[Tau]L", " ", 
   "\[Epsilon]Pd\[Mu]"}], "+", 
  RowBox[{
  "0.000028836829974560104`", " ", "\[Delta]gZ\[Tau]R", " ", 
   "\[Epsilon]Pd\[Mu]"}], "+", 
  RowBox[{"3.96100751798694`*^8", " ", 
   SuperscriptBox["\[Epsilon]Pd\[Mu]", "2"]}]}]], "Output",
 CellChangeTimes->{3.707288903527248*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Likelihood  in Higgs basis (with flat directions)\
\>", "Subsection",
 CellChangeTimes->{{3.706001985820719*^9, 3.706001992444332*^9}, {
  3.706005877562111*^9, 3.7060059050976048`*^9}, {3.707294165552978*^9, 
  3.707294178622953*^9}}],

Cell["\<\
The same likelihood expressed by original Higgs basis parameters
Warning: in these variables the likelihood contains several flat directions. \
Don\[CloseCurlyQuote]t try to minimize the likelihood as it stands. It can be \
only used after imposing additional  constraints on the Wilson coefficients \
or/and combining with additonal experimental constraints  \
\>", "Text",
 CellChangeTimes->{{3.706001995940216*^9, 3.7060020007320538`*^9}, {
  3.706002055283717*^9, 3.706002086975748*^9}, {3.706002163125127*^9, 
  3.706002163821361*^9}, {3.706271275467723*^9, 3.706271342782051*^9}, {
  3.707291633778759*^9, 3.707291663639556*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HatToNohat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"hcll2222", "\[Rule]", 
      RowBox[{
       RowBox[{"0.32308941988763284`", " ", "cle2222"}], "+", 
       RowBox[{"1.`", " ", "cll2222"}]}]}], ",", 
     RowBox[{"hceq1111", "\[Rule]", 
      RowBox[{
       RowBox[{"1.`", " ", "ceq1111"}], "+", 
       RowBox[{"1.`", " ", "clq1111"}]}]}], ",", 
     RowBox[{"hclu1111", "\[Rule]", 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.`", " ", "ceq1111"}], "+", 
       RowBox[{"1.`", " ", "clu1111"}]}]}], ",", 
     RowBox[{"hcld1111", "\[Rule]", 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.`", " ", "ceq1111"}], "+", 
       RowBox[{"1.`", " ", "cld1111"}]}]}], ",", 
     RowBox[{"hceu1111", "\[Rule]", 
      RowBox[{
       RowBox[{"1.`", " ", "ceu1111"}], "-", "clq1111"}]}], ",", 
     RowBox[{"hced1111", "\[Rule]", 
      RowBox[{
       RowBox[{"1.`", " ", "ced1111"}], "-", "clq1111"}]}], ",", 
     RowBox[{"hcplq1122", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "clq1122"}], "+", 
       RowBox[{"1.`", " ", "cplq1122"}]}]}], ",", 
     RowBox[{"hcld1122", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1.`"}], " ", "ceq1111"}], "+", 
       RowBox[{"1.`", " ", "cld1122"}], "-", 
       RowBox[{"1.`", " ", "clq1111"}], "-", 
       RowBox[{"4.844335197885279`", " ", "clq1122"}]}]}], ",", 
     RowBox[{"hced1122", "\[Rule]", 
      RowBox[{
       RowBox[{"1.`", " ", "ced1122"}], "-", 
       RowBox[{"1.`", " ", "ceq1111"}], "-", 
       RowBox[{"1.`", " ", "clq1111"}], "+", 
       RowBox[{"6.844335197885279`", " ", "clq1122"}]}]}], ",", 
     RowBox[{"hcplq1133", "\[Rule]", 
      RowBox[{
       RowBox[{"1.`", " ", "clq1133"}], "+", 
       RowBox[{"1.`", " ", "cplq1133"}]}]}], ",", 
     RowBox[{"hceq2211", "\[Rule]", 
      RowBox[{
       RowBox[{"1.`", " ", "ced2211"}], "+", 
       RowBox[{"1.`", " ", "ceq2211"}], "-", 
       RowBox[{"2.`", " ", "ceu2211"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]Pd\[Mu]", "\[Rule]", 
      RowBox[{
       RowBox[{"0.8617032623927092`", " ", "cledq2211"}], "-", 
       RowBox[{"0.861705881786083`", " ", "clequ2211"}], "+", 
       RowBox[{"0.012109431529664419`", " ", "cplequ2211"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7072898793501997`*^9, 3.7072898803587217`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]sqGeneralNohat", "=", 
  RowBox[{
   RowBox[{"\[Chi]sqGeneral", "/.", "HatToNohat"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.707289697415904*^9, 3.707289717047193*^9}}],

Cell[BoxData[
 RowBox[{"62.828109867869046`", "\[VeryThinSpace]", "+", 
  RowBox[{"1393.1974495013274`", " ", "ced1111"}], "+", 
  RowBox[{"259242.40607385986`", " ", 
   SuperscriptBox["ced1111", "2"]}], "-", 
  RowBox[{"276.078162380496`", " ", "ced1122"}], "+", 
  RowBox[{"15337.889401002878`", " ", "ced1111", " ", "ced1122"}], "+", 
  RowBox[{"7668.944700308412`", " ", 
   SuperscriptBox["ced1122", "2"]}], "+", 
  RowBox[{"414.670724960185`", " ", "ced1133"}], "+", 
  RowBox[{"6757.972559608793`", " ", "ced1111", " ", "ced1133"}], "+", 
  RowBox[{"6757.9725594220545`", " ", "ced1122", " ", "ced1133"}], "+", 
  RowBox[{"26074.808616589566`", " ", 
   SuperscriptBox["ced1133", "2"]}], "-", 
  RowBox[{"0.5212547085312828`", " ", "ced2211"}], "-", 
  RowBox[{"1.7869209834641134`*^-10", " ", "ced1111", " ", "ced2211"}], "+", 
  RowBox[{"6.2134168870722545`*^-12", " ", "ced1122", " ", "ced2211"}], "+", 
  RowBox[{"4.229253550457672`*^-12", " ", "ced1133", " ", "ced2211"}], "+", 
  RowBox[{"6.622809111145106`", " ", 
   SuperscriptBox["ced2211", "2"]}], "-", 
  RowBox[{"979.1486096317274`", " ", "cee1111"}], "+", 
  RowBox[{"1.5724793296110228`*^-8", " ", "ced1111", " ", "cee1111"}], "-", 
  RowBox[{"8.863164526792788`*^-9", " ", "ced1122", " ", "cee1111"}], "-", 
  RowBox[{"3.2818974058063406`*^-9", " ", "ced1133", " ", "cee1111"}], "+", 
  RowBox[{"1.3459758895598745`*^-12", " ", "ced2211", " ", "cee1111"}], "+", 
  RowBox[{"125139.95995800929`", " ", 
   SuperscriptBox["cee1111", "2"]}], "+", 
  RowBox[{"433.8880789916393`", " ", "cee1122"}], "-", 
  RowBox[{"1.7747032495132253`*^-8", " ", "ced1111", " ", "cee1122"}], "+", 
  RowBox[{"4.1348869271792236`*^-8", " ", "ced1122", " ", "cee1122"}], "+", 
  RowBox[{"2.1493410221080183`*^-8", " ", "ced1133", " ", "cee1122"}], "-", 
  RowBox[{"5.814729707122601`*^-12", " ", "ced2211", " ", "cee1122"}], "-", 
  RowBox[{"8.629734887653747`*^-11", " ", "cee1111", " ", "cee1122"}], "+", 
  RowBox[{"103751.5545169047`", " ", 
   SuperscriptBox["cee1122", "2"]}], "-", 
  RowBox[{"86.33080171160293`", " ", "cee1133"}], "+", 
  RowBox[{"5.086069683054513`*^-7", " ", "ced1111", " ", "cee1133"}], "+", 
  RowBox[{"7.874455101053342`*^-8", " ", "ced1122", " ", "cee1133"}], "+", 
  RowBox[{"3.497766335644561`*^-8", " ", "ced1133", " ", "cee1133"}], "+", 
  RowBox[{"7.90683070135271`*^-13", " ", "ced2211", " ", "cee1133"}], "-", 
  RowBox[{"5.071908799997781`*^-9", " ", "cee1111", " ", "cee1133"}], "-", 
  RowBox[{"2.3904166749042283`*^-8", " ", "cee1122", " ", "cee1133"}], "+", 
  RowBox[{"52381.23135448214`", " ", 
   SuperscriptBox["cee1133", "2"]}], "+", 
  RowBox[{"3428.9598233709758`", " ", "ceq1111"}], "+", 
  RowBox[{"947689.3022651551`", " ", "ced1111", " ", "ceq1111"}], "-", 
  RowBox[{"15337.889399883772`", " ", "ced1122", " ", "ceq1111"}], "-", 
  RowBox[{"6757.9725590676135`", " ", "ced1133", " ", "ceq1111"}], "-", 
  RowBox[{"3.400171866683832`*^-10", " ", "ced2211", " ", "ceq1111"}], "+", 
  RowBox[{"5.66526386724026`*^-8", " ", "cee1111", " ", "ceq1111"}], "-", 
  RowBox[{"1.518144375397432`*^-7", " ", "cee1122", " ", "ceq1111"}], "+", 
  RowBox[{"7.465877320502105`*^-7", " ", "cee1133", " ", "ceq1111"}], "+", 
  RowBox[{"940961.7391963411`", " ", 
   SuperscriptBox["ceq1111", "2"]}], "+", 
  RowBox[{"296.8067229181397`", " ", "ceq1122"}], "-", 
  RowBox[{"15146.885895871885`", " ", "ced1111", " ", "ceq1122"}], "-", 
  RowBox[{"15146.885895495889`", " ", "ced1122", " ", "ceq1122"}], "-", 
  RowBox[{"6566.969054300231`", " ", "ced1133", " ", "ceq1122"}], "-", 
  RowBox[{"7.637146584576975`*^-12", " ", "ced2211", " ", "ceq1122"}], "+", 
  RowBox[{"9.637455416613408`*^-9", " ", "cee1111", " ", "ceq1122"}], "-", 
  RowBox[{"4.486477696808565`*^-8", " ", "cee1122", " ", "ceq1122"}], "-", 
  RowBox[{"7.975124733517143`*^-8", " ", "cee1133", " ", "ceq1122"}], "+", 
  RowBox[{"15146.885894782477`", " ", "ceq1111", " ", "ceq1122"}], "+", 
  RowBox[{"7582.09648520557`", " ", 
   SuperscriptBox["ceq1122", "2"]}], "-", 
  RowBox[{"65.77570587046739`", " ", "ceq1133"}], "-", 
  RowBox[{"5113.446722535102`", " ", "ced1111", " ", "ceq1133"}], "-", 
  RowBox[{"5113.446722364477`", " ", "ced1122", " ", "ceq1133"}], "-", 
  RowBox[{"40176.915171565444`", " ", "ced1133", " ", "ceq1133"}], "-", 
  RowBox[{"3.838500927334834`*^-12", " ", "ced2211", " ", "ceq1133"}], "+", 
  RowBox[{"2.8452782994337773`*^-9", " ", "cee1111", " ", "ceq1133"}], "-", 
  RowBox[{"1.5608524663889394`*^-8", " ", "cee1122", " ", "ceq1133"}], "-", 
  RowBox[{"2.65110405216329`*^-8", " ", "cee1133", " ", "ceq1133"}], "+", 
  RowBox[{"5113.446722039323`", " ", "ceq1111", " ", "ceq1133"}], "+", 
  RowBox[{"4965.313997756311`", " ", "ceq1122", " ", "ceq1133"}], "+", 
  RowBox[{"22125.505457923748`", " ", 
   SuperscriptBox["ceq1133", "2"]}], "-", 
  RowBox[{"0.5212547085312828`", " ", "ceq2211"}], "-", 
  RowBox[{"1.7869209834641134`*^-10", " ", "ced1111", " ", "ceq2211"}], "+", 
  RowBox[{"6.2134168870722545`*^-12", " ", "ced1122", " ", "ceq2211"}], "+", 
  RowBox[{"4.229253550457672`*^-12", " ", "ced1133", " ", "ceq2211"}], "+", 
  RowBox[{"13.245618222290211`", " ", "ced2211", " ", "ceq2211"}], "+", 
  RowBox[{"1.3459758895598745`*^-12", " ", "cee1111", " ", "ceq2211"}], "-", 
  RowBox[{"5.814729707122601`*^-12", " ", "cee1122", " ", "ceq2211"}], "+", 
  RowBox[{"7.90683070135271`*^-13", " ", "cee1133", " ", "ceq2211"}], "-", 
  RowBox[{"3.400171866683832`*^-10", " ", "ceq1111", " ", "ceq2211"}], "-", 
  RowBox[{"7.637146584576975`*^-12", " ", "ceq1122", " ", "ceq2211"}], "-", 
  RowBox[{"3.838500927334834`*^-12", " ", "ceq1133", " ", "ceq2211"}], "+", 
  RowBox[{"6.622809111145106`", " ", 
   SuperscriptBox["ceq2211", "2"]}], "+", 
  RowBox[{"2051.310381734482`", " ", "ceu1111"}], "+", 
  RowBox[{"428576.81024591497`", " ", "ced1111", " ", "ceu1111"}], "-", 
  RowBox[{"30675.77880088565`", " ", "ced1122", " ", "ceu1111"}], "-", 
  RowBox[{"13515.945118676613`", " ", "ced1133", " ", "ceu1111"}], "-", 
  RowBox[{"1.7864109665325697`*^-10", " ", "ced2211", " ", "ceu1111"}], "+", 
  RowBox[{"4.094392924525158`*^-8", " ", "cee1111", " ", "ceu1111"}], "-", 
  RowBox[{"1.3377434304596272`*^-7", " ", "cee1122", " ", "ceu1111"}], "+", 
  RowBox[{"2.3773529806198465`*^-7", " ", "cee1133", " ", "ceu1111"}], "+", 
  RowBox[{"934794.75436468`", " ", "ceq1111", " ", "ceu1111"}], "+", 
  RowBox[{"30293.771790653398`", " ", "ceq1122", " ", "ceu1111"}], "+", 
  RowBox[{"10226.893444574467`", " ", "ceq1133", " ", "ceu1111"}], "-", 
  RowBox[{"1.7864109665325697`*^-10", " ", "ceq2211", " ", "ceu1111"}], "+", 
  RowBox[{"253974.30355263953`", " ", 
   SuperscriptBox["ceu1111", "2"]}], "+", 
  RowBox[{"654.623836669045`", " ", "ceu1122"}], "-", 
  RowBox[{"28780.381425484877`", " ", "ced1111", " ", "ceu1122"}], "-", 
  RowBox[{"28780.38142481275`", " ", "ced1122", " ", "ceu1122"}], "-", 
  RowBox[{"11620.54774241603`", " ", "ced1133", " ", "ceu1122"}], "-", 
  RowBox[{"1.422887302719864`*^-11", " ", "ced2211", " ", "ceu1122"}], "+", 
  RowBox[{"2.555363866148211`*^-8", " ", "cee1111", " ", "ceu1122"}], "-", 
  RowBox[{"1.192393887816623`*^-7", " ", "cee1122", " ", "ceu1122"}], "-", 
  RowBox[{"1.6726868396189798`*^-7", " ", "cee1133", " ", "ceu1122"}], "+", 
  RowBox[{"28780.38142354189`", " ", "ceq1111", " ", "ceu1122"}], "+", 
  RowBox[{"29833.615204065092`", " ", "ceq1122", " ", "ceu1122"}], "+", 
  RowBox[{"8713.503078544814`", " ", "ceq1133", " ", "ceu1122"}], "-", 
  RowBox[{"1.422887302719864`*^-11", " ", "ceq2211", " ", "ceu1122"}], "+", 
  RowBox[{"57560.76284902515`", " ", "ceu1111", " ", "ceu1122"}], "+", 
  RowBox[{"34160.709703930144`", " ", 
   SuperscriptBox["ceu1122", "2"]}], "+", 
  RowBox[{"1.0425094170625655`", " ", "ceu2211"}], "+", 
  RowBox[{"3.573841966928227`*^-10", " ", "ced1111", " ", "ceu2211"}], "-", 
  RowBox[{"1.2426833774144509`*^-11", " ", "ced1122", " ", "ceu2211"}], "-", 
  RowBox[{"8.458507100915343`*^-12", " ", "ced1133", " ", "ceu2211"}], "-", 
  RowBox[{"26.491236444580423`", " ", "ced2211", " ", "ceu2211"}], "-", 
  RowBox[{"2.691951779119749`*^-12", " ", "cee1111", " ", "ceu2211"}], "+", 
  RowBox[{"1.1629459414245201`*^-11", " ", "cee1122", " ", "ceu2211"}], "-", 
  RowBox[{"1.581366140270542`*^-12", " ", "cee1133", " ", "ceu2211"}], "+", 
  RowBox[{"6.800343733367664`*^-10", " ", "ceq1111", " ", "ceu2211"}], "+", 
  RowBox[{"1.527429316915395`*^-11", " ", "ceq1122", " ", "ceu2211"}], "+", 
  RowBox[{"7.677001854669668`*^-12", " ", "ceq1133", " ", "ceu2211"}], "-", 
  RowBox[{"26.491236444580423`", " ", "ceq2211", " ", "ceu2211"}], "+", 
  RowBox[{"3.5728219330651395`*^-10", " ", "ceu1111", " ", "ceu2211"}], "+", 
  RowBox[{"2.845774605439728`*^-11", " ", "ceu1122", " ", "ceu2211"}], "+", 
  RowBox[{"26.491236444580423`", " ", 
   SuperscriptBox["ceu2211", "2"]}], "-", 
  RowBox[{"1797.0599367286022`", " ", "cld1111"}], "-", 
  RowBox[{"495827.1890060096`", " ", "ced1111", " ", "cld1111"}], "+", 
  RowBox[{"6200.158167446947`", " ", "ced1122", " ", "cld1111"}], "+", 
  RowBox[{"2800.832798637442`", " ", "ced1133", " ", "cld1111"}], "+", 
  RowBox[{"1.8372529495745898`*^-10", " ", "ced2211", " ", "cld1111"}], "-", 
  RowBox[{"2.816517337524067`*^-8", " ", "cee1111", " ", "cld1111"}], "+", 
  RowBox[{"7.541530346856128`*^-8", " ", "cee1122", " ", "cld1111"}], "-", 
  RowBox[{"3.974796908230414`*^-7", " ", "cee1133", " ", "cld1111"}], "-", 
  RowBox[{"969787.928069731`", " ", "ceq1111", " ", "cld1111"}], "-", 
  RowBox[{"6122.200072245533`", " ", "ceq1122", " ", "cld1111"}], "-", 
  RowBox[{"2113.4511263385566`", " ", "ceq1133", " ", "cld1111"}], "+", 
  RowBox[{"1.8372529495745898`*^-10", " ", "ceq2211", " ", "cld1111"}], "-", 
  RowBox[{"473875.4640700411`", " ", "ceu1111", " ", "cld1111"}], "-", 
  RowBox[{"11641.181539439764`", " ", "ceu1122", " ", "cld1111"}], "-", 
  RowBox[{"3.6745058991491796`*^-10", " ", "ceu2211", " ", "cld1111"}], "+", 
  RowBox[{"252474.82689233907`", " ", 
   SuperscriptBox["cld1111", "2"]}], "-", 
  RowBox[{"104.66094301782323`", " ", "cld1122"}], "+", 
  RowBox[{"6200.158167986785`", " ", "ced1111", " ", "cld1122"}], "+", 
  RowBox[{"6200.158167830878`", " ", "ced1122", " ", "cld1122"}], "+", 
  RowBox[{"2800.8327988259207`", " ", "ced1133", " ", "cld1122"}], "+", 
  RowBox[{"2.8525683130429294`*^-12", " ", "ced2211", " ", "cld1122"}], "-", 
  RowBox[{"3.57314136785441`*^-9", " ", "cee1111", " ", "cld1122"}], "+", 
  RowBox[{"1.6706503651172767`*^-8", " ", "cee1122", " ", "cld1122"}], "+", 
  RowBox[{"3.184163315244307`*^-8", " ", "cee1133", " ", "cld1122"}], "-", 
  RowBox[{"6200.15816753488`", " ", "ceq1111", " ", "cld1122"}], "-", 
  RowBox[{"6122.200072619419`", " ", "ceq1122", " ", "cld1122"}], "-", 
  RowBox[{"2113.451126511075`", " ", "ceq1133", " ", "cld1122"}], "+", 
  RowBox[{"2.8525683130429294`*^-12", " ", "ceq2211", " ", "cld1122"}], "-", 
  RowBox[{"12400.316335521231`", " ", "ceu1111", " ", "cld1122"}], "-", 
  RowBox[{"11641.18154010745`", " ", "ceu1122", " ", "cld1122"}], "-", 
  RowBox[{"5.705136626085859`*^-12", " ", "ceu2211", " ", "cld1122"}], "+", 
  RowBox[{"2515.040169051499`", " ", "cld1111", " ", "cld1122"}], "+", 
  RowBox[{"1257.5200846032665`", " ", 
   SuperscriptBox["cld1122", "2"]}], "+", 
  RowBox[{"26.34144031710457`", " ", "cld1133"}], "+", 
  RowBox[{"2800.832798910548`", " ", "ced1111", " ", "cld1133"}], "+", 
  RowBox[{"2800.8327988220344`", " ", "ced1122", " ", "cld1133"}], "+", 
  RowBox[{"19987.485618952327`", " ", "ced1133", " ", "cld1133"}], "+", 
  RowBox[{"1.7164003270538503`*^-12", " ", "ced2211", " ", "cld1133"}], "-", 
  RowBox[{"1.5599920379802126`*^-9", " ", "cee1111", " ", "cld1133"}], "+", 
  RowBox[{"8.486791098661655`*^-9", " ", "cee1122", " ", "cld1133"}], "+", 
  RowBox[{"1.4541756438445728`*^-8", " ", "cee1133", " ", "cld1133"}], "-", 
  RowBox[{"2800.8327986534073`", " ", "ceq1111", " ", "cld1133"}], "-", 
  RowBox[{"2722.874703610285`", " ", "ceq1122", " ", "cld1133"}], "-", 
  RowBox[{"21597.994501983892`", " ", "ceq1133", " ", "cld1133"}], "+", 
  RowBox[{"1.7164003270538503`*^-12", " ", "ceq2211", " ", "cld1133"}], "-", 
  RowBox[{"5601.66559756406`", " ", "ceu1111", " ", "cld1133"}], "-", 
  RowBox[{"4842.530802087502`", " ", "ceu1122", " ", "cld1133"}], "-", 
  RowBox[{"3.4328006541077006`*^-12", " ", "ceu2211", " ", "cld1133"}], "+", 
  RowBox[{"1162.73815695568`", " ", "cld1111", " ", "cld1133"}], "+", 
  RowBox[{"1162.738157045136`", " ", "cld1122", " ", "cld1133"}], "+", 
  RowBox[{"5426.506985609492`", " ", 
   SuperscriptBox["cld1133", "2"]}], "+", 
  RowBox[{"30.244127392292853`", " ", "cld2211"}], "+", 
  RowBox[{"4.5334837824395465`*^-9", " ", "ced1111", " ", "cld2211"}], "-", 
  RowBox[{"4.5590075722361917`*^-10", " ", "ced1122", " ", "cld2211"}], "+", 
  RowBox[{"3.9772098535176806`*^-10", " ", "ced1133", " ", "cld2211"}], "-", 
  RowBox[{"1.6360088363623606`", " ", "ced2211", " ", "cld2211"}], "+", 
  RowBox[{"6.743720617249744`*^-11", " ", "cee1111", " ", "cld2211"}], "-", 
  RowBox[{"1.7219614177154455`*^-10", " ", "cee1122", " ", "cld2211"}], "+", 
  RowBox[{"2.574999065575983`*^-10", " ", "cee1133", " ", "cld2211"}], "+", 
  RowBox[{"6.968136764319045`*^-9", " ", "ceq1111", " ", "cld2211"}], "+", 
  RowBox[{"4.957494398552085`*^-10", " ", "ceq1122", " ", "cld2211"}], "-", 
  RowBox[{"2.987258488636369`*^-10", " ", "ceq1133", " ", "cld2211"}], "-", 
  RowBox[{"1.6360088363623606`", " ", "ceq2211", " ", "cld2211"}], "+", 
  RowBox[{"5.141972491914369`*^-9", " ", "ceu1111", " ", "cld2211"}], "+", 
  RowBox[{"1.3571579037254937`*^-9", " ", "ceu1122", " ", "cld2211"}], "+", 
  RowBox[{"3.272017672724721`", " ", "ceu2211", " ", "cld2211"}], "-", 
  RowBox[{"0.00006336672625627412`", " ", "cld1111", " ", "cld2211"}], "-", 
  RowBox[{"1.836415304029153`*^-10", " ", "cld1122", " ", "cld2211"}], "+", 
  RowBox[{"1.3662868077213615`*^-10", " ", "cld1133", " ", "cld2211"}], "+", 
  RowBox[{"739.0707290310644`", " ", 
   SuperscriptBox["cld2211", "2"]}], "-", 
  RowBox[{"1786.766618493001`", " ", "cle1111"}], "+", 
  RowBox[{"1.7974674314722065`*^-7", " ", "ced1111", " ", "cle1111"}], "-", 
  RowBox[{"5.698040674789289`*^-9", " ", "ced1122", " ", "cle1111"}], "+", 
  RowBox[{"5.707469434080948`*^-10", " ", "ced1133", " ", "cle1111"}], "-", 
  RowBox[{"3.612909955438453`*^-13", " ", "ced2211", " ", "cle1111"}], "+", 
  RowBox[{"343847.79885685584`", " ", "cee1111", " ", "cle1111"}], "+", 
  RowBox[{"1.9641332526567524`*^-10", " ", "cee1122", " ", "cle1111"}], "+", 
  RowBox[{"2.3865087897222357`*^-9", " ", "cee1133", " ", "cle1111"}], "+", 
  RowBox[{"3.667530247657347`*^-7", " ", "ceq1111", " ", "cle1111"}], "+", 
  RowBox[{"6.1786699578955615`*^-9", " ", "ceq1122", " ", "cle1111"}], "-", 
  RowBox[{"4.245608743632889`*^-10", " ", "ceq1133", " ", "cle1111"}], "-", 
  RowBox[{"3.612909955438453`*^-13", " ", "ceq2211", " ", "cle1111"}], "+", 
  RowBox[{"1.8715868812313217`*^-7", " ", "ceu1111", " ", "cle1111"}], "+", 
  RowBox[{"1.6293457381540382`*^-8", " ", "ceu1122", " ", "cle1111"}], "+", 
  RowBox[{"7.225819910876906`*^-13", " ", "ceu2211", " ", "cle1111"}], "-", 
  RowBox[{"1.8786809421045335`*^-7", " ", "cld1111", " ", "cle1111"}], "-", 
  RowBox[{"2.3046921369209586`*^-9", " ", "cld1122", " ", "cle1111"}], "+", 
  RowBox[{"9.485000589973837`*^-11", " ", "cld1133", " ", "cle1111"}], "-", 
  RowBox[{"6.581562128848115`*^-10", " ", "cld2211", " ", "cle1111"}], "+", 
  RowBox[{"535149.2080695751`", " ", 
   SuperscriptBox["cle1111", "2"]}], "-", 
  RowBox[{"4.29859652610935`", " ", "cle1122"}], "+", 
  RowBox[{"1.528240774139742`*^-9", " ", "ced1111", " ", "cle1122"}], "+", 
  RowBox[{"1.5272192648442378`*^-8", " ", "ced1122", " ", "cle1122"}], "+", 
  RowBox[{"8.093547968455301`*^-9", " ", "ced1133", " ", "cle1122"}], "-", 
  RowBox[{"7.933628738419479`*^-13", " ", "ced2211", " ", "cle1122"}], "-", 
  RowBox[{"4.690760884939777`*^-11", " ", "cee1111", " ", "cle1122"}], "+", 
  RowBox[{"55822.67040011019`", " ", "cee1122", " ", "cle1122"}], "-", 
  RowBox[{"1.8967101636071364`*^-8", " ", "cee1133", " ", "cle1122"}], "-", 
  RowBox[{"4.104721857230126`*^-8", " ", "ceq1111", " ", "cle1122"}], "-", 
  RowBox[{"1.6203845646251587`*^-8", " ", "ceq1122", " ", "cle1122"}], "-", 
  RowBox[{"5.886822790904224`*^-9", " ", "ceq1133", " ", "cle1122"}], "-", 
  RowBox[{"7.933628738419479`*^-13", " ", "ceq2211", " ", "cle1122"}], "-", 
  RowBox[{"4.2515388170528615`*^-8", " ", "ceu1111", " ", "cle1122"}], "-", 
  RowBox[{"4.0213656471370124`*^-8", " ", "ceu1122", " ", "cle1122"}], "+", 
  RowBox[{"1.5867257476838957`*^-12", " ", "ceu2211", " ", "cle1122"}], "+", 
  RowBox[{"1.9818617055393828`*^-8", " ", "cld1111", " ", "cle1122"}], "+", 
  RowBox[{"6.169242145615818`*^-9", " ", "cld1122", " ", "cle1122"}], "+", 
  RowBox[{"3.1895793755564943`*^-9", " ", "cld1133", " ", "cle1122"}], "-", 
  RowBox[{"4.154843346943409`*^-11", " ", "cld2211", " ", "cle1122"}], "+", 
  RowBox[{"1.0453425169797283`*^-10", " ", "cle1111", " ", "cle1122"}], "+", 
  RowBox[{"47939.14228701322`", " ", 
   SuperscriptBox["cle1122", "2"]}], "+", 
  RowBox[{"256.10920963268586`", " ", "cle1133"}], "+", 
  RowBox[{"1.4013262498648495`*^-7", " ", "ced1111", " ", "cle1133"}], "+", 
  RowBox[{"3.593100923926047`*^-8", " ", "ced1122", " ", "cle1133"}], "+", 
  RowBox[{"1.7325144769695545`*^-8", " ", "ced1133", " ", "cle1133"}], "+", 
  RowBox[{"3.1935089255844634`*^-13", " ", "ced2211", " ", "cle1133"}], "-", 
  RowBox[{"1.0848196678857151`*^-9", " ", "cee1111", " ", "cle1133"}], "-", 
  RowBox[{"4.964181524199956`*^-9", " ", "cee1122", " ", "cle1133"}], "+", 
  RowBox[{"25560.49458130385`", " ", "cee1133", " ", "cle1133"}], "+", 
  RowBox[{"1.643085579022288`*^-7", " ", "ceq1111", " ", "cle1133"}], "-", 
  RowBox[{"3.594776487137039`*^-8", " ", "ceq1122", " ", "cle1133"}], "-", 
  RowBox[{"1.330671158467043`*^-8", " ", "ceq1133", " ", "cle1133"}], "+", 
  RowBox[{"3.1935089255844634`*^-13", " ", "ceq2211", " ", "cle1133"}], "+", 
  RowBox[{"2.430646055386889`*^-8", " ", "ceu1111", " ", "cle1133"}], "-", 
  RowBox[{"7.189778132590675`*^-8", " ", "ceu1122", " ", "cle1133"}], "-", 
  RowBox[{"6.387017851168927`*^-13", " ", "ceu2211", " ", "cle1133"}], "-", 
  RowBox[{"8.933856646950837`*^-8", " ", "cld1111", " ", "cle1133"}], "+", 
  RowBox[{"1.4542611476582009`*^-8", " ", "cld1122", " ", "cle1133"}], "+", 
  RowBox[{"7.228778595647041`*^-9", " ", "cld1133", " ", "cle1133"}], "+", 
  RowBox[{"5.821444715118633`*^-11", " ", "cld2211", " ", "cle1133"}], "-", 
  RowBox[{"3.632840264778118`*^-11", " ", "cle1111", " ", "cle1133"}], "-", 
  RowBox[{"2.224909967236165`*^-9", " ", "cle1122", " ", "cle1133"}], "+", 
  RowBox[{"27190.033703658784`", " ", 
   SuperscriptBox["cle1133", "2"]}], "-", 
  RowBox[{"3.0596715493434203`", " ", "cle2211"}], "-", 
  RowBox[{"7.749529529567924`*^-9", " ", "ced1111", " ", "cle2211"}], "+", 
  RowBox[{"1.7170383533705435`*^-8", " ", "ced1122", " ", "cle2211"}], "+", 
  RowBox[{"9.087940484834685`*^-9", " ", "ced1133", " ", "cle2211"}], "-", 
  RowBox[{"1.9440710673313087`*^-12", " ", "ced2211", " ", "cle2211"}], "-", 
  RowBox[{"4.737301826626975`*^-11", " ", "cee1111", " ", "cle2211"}], "+", 
  RowBox[{"55822.67040011018`", " ", "cee1122", " ", "cle2211"}], "-", 
  RowBox[{"1.847166090798419`*^-8", " ", "cee1133", " ", "cle2211"}], "-", 
  RowBox[{"6.423729781916396`*^-8", " ", "ceq1111", " ", "cle2211"}], "-", 
  RowBox[{"1.807710716139295`*^-8", " ", "ceq1122", " ", "cle2211"}], "-", 
  RowBox[{"6.636246181903684`*^-9", " ", "ceq1133", " ", "cle2211"}], "-", 
  RowBox[{"1.9440710673313087`*^-12", " ", "ceq2211", " ", "cle2211"}], "-", 
  RowBox[{"5.640564972833879`*^-8", " ", "ceu1111", " ", "cle2211"}], "-", 
  RowBox[{"4.377958658548017`*^-8", " ", "ceu1122", " ", "cle2211"}], "+", 
  RowBox[{"3.8881421346626175`*^-12", " ", "ceu2211", " ", "cle2211"}], "+", 
  RowBox[{"3.174018414491101`*^-8", " ", "cld1111", " ", "cle2211"}], "+", 
  RowBox[{"6.936424318671925`*^-9", " ", "cld1122", " ", "cle2211"}], "+", 
  RowBox[{"3.5934287929841424`*^-9", " ", "cld1133", " ", "cle2211"}], "-", 
  RowBox[{"2.0246172345098706`*^-11", " ", "cld2211", " ", "cle2211"}], "+", 
  RowBox[{"1.0603791615930621`*^-10", " ", "cle1111", " ", "cle2211"}], "+", 
  RowBox[{"95878.28457402643`", " ", "cle1122", " ", "cle2211"}], "-", 
  RowBox[{"1.8187214650598814`*^-9", " ", "cle1133", " ", "cle2211"}], "+", 
  RowBox[{"50212.39912525395`", " ", 
   SuperscriptBox["cle2211", "2"]}], "-", 
  RowBox[{"0.4045799501120317`", " ", "cle2222"}], "-", 
  RowBox[{"3.773051753891052`*^-11", " ", "ced1111", " ", "cle2222"}], "-", 
  RowBox[{"2.505335782443283`*^-12", " ", "ced1122", " ", "cle2222"}], "+", 
  RowBox[{"2.1924013196615056`*^-13", " ", "ced1133", " ", "cle2222"}], "-", 
  RowBox[{"1.5945252037400924`*^-17", " ", "ced2211", " ", "cle2222"}], "+", 
  RowBox[{"3.3014199045168293`*^-12", " ", "cee1111", " ", "cle2222"}], "+", 
  RowBox[{"2.778108005347744`*^-11", " ", "cee1122", " ", "cle2222"}], "-", 
  RowBox[{"3.8197159515379415`*^-12", " ", "cee1133", " ", "cle2222"}], "-", 
  RowBox[{"1.9517538417011068`*^-11", " ", "ceq1111", " ", "cle2222"}], "+", 
  RowBox[{"1.537909497365264`*^-12", " ", "ceq1122", " ", "cle2222"}], "-", 
  RowBox[{"1.3900081160850264`*^-13", " ", "ceq1133", " ", "cle2222"}], "-", 
  RowBox[{"1.5945252037400924`*^-17", " ", "ceq2211", " ", "cle2222"}], "+", 
  RowBox[{"2.3934182360254804`*^-11", " ", "ceu1111", " ", "cle2222"}], "+", 
  RowBox[{"3.023014196249344`*^-12", " ", "ceu1122", " ", "cle2222"}], "+", 
  RowBox[{"3.189050407480185`*^-17", " ", "ceu2211", " ", "cle2222"}], "+", 
  RowBox[{"3.090957654949858`*^-11", " ", "cld1111", " ", "cle2222"}], "-", 
  RowBox[{"1.1873204420489238`*^-12", " ", "cld1122", " ", "cle2222"}], "-", 
  RowBox[{"9.429936827084443`*^-13", " ", "cld1133", " ", "cle2222"}], "+", 
  RowBox[{"4.484577219706894`*^-15", " ", "cld2211", " ", "cle2222"}], "+", 
  RowBox[{"1.7962202120948323`*^-11", " ", "cle1111", " ", "cle2222"}], "+", 
  RowBox[{"7.760034464503045`*^-12", " ", "cle1122", " ", "cle2222"}], "+", 
  RowBox[{"1.8883524058785685`*^-12", " ", "cle1133", " ", "cle2222"}], "+", 
  RowBox[{"8.353945410837468`*^-12", " ", "cle2211", " ", "cle2222"}], "+", 
  RowBox[{"2.483637013247183`", " ", 
   SuperscriptBox["cle2222", "2"]}], "+", 
  RowBox[{"247.36414444970055`", " ", "cle3311"}], "+", 
  RowBox[{"1.3357567389921934`*^-7", " ", "ced1111", " ", "cle3311"}], "+", 
  RowBox[{"3.6223235033325874`*^-8", " ", "ced1122", " ", "cle3311"}], "+", 
  RowBox[{"1.743126864325091`*^-8", " ", "ced1133", " ", "cle3311"}], "+", 
  RowBox[{"1.7083594482676147`*^-12", " ", "ced2211", " ", "cle3311"}], "-", 
  RowBox[{"1.0762567211891572`*^-9", " ", "cee1111", " ", "cle3311"}], "-", 
  RowBox[{"4.988394281580405`*^-9", " ", "cee1122", " ", "cle3311"}], "+", 
  RowBox[{"25526.36382808315`", " ", "cee1133", " ", "cle3311"}], "+", 
  RowBox[{"1.5120572890226302`*^-7", " ", "ceq1111", " ", "cle3311"}], "-", 
  RowBox[{"3.6234995219524465`*^-8", " ", "ceq1122", " ", "cle3311"}], "-", 
  RowBox[{"1.3400930472544239`*^-8", " ", "ceq1133", " ", "cle3311"}], "+", 
  RowBox[{"1.7083594482676147`*^-12", " ", "ceq2211", " ", "cle3311"}], "+", 
  RowBox[{"1.7548400769281028`*^-8", " ", "ceu1111", " ", "cle3311"}], "-", 
  RowBox[{"7.252085402998427`*^-8", " ", "ceu1122", " ", "cle3311"}], "-", 
  RowBox[{"3.4167188965352294`*^-12", " ", "ceu2211", " ", "cle3311"}], "-", 
  RowBox[{"8.263462637578649`*^-8", " ", "cld1111", " ", "cle3311"}], "+", 
  RowBox[{"1.465661334276939`*^-8", " ", "cld1122", " ", "cle3311"}], "+", 
  RowBox[{"7.281478353776619`*^-9", " ", "cld1133", " ", "cle3311"}], "+", 
  RowBox[{"5.3179399912595534`*^-11", " ", "cld2211", " ", "cle3311"}], "-", 
  RowBox[{"2.6351918515719896`*^-11", " ", "cle1111", " ", "cle3311"}], "-", 
  RowBox[{"2.235708852254479`*^-9", " ", "cle1122", " ", "cle3311"}], "+", 
  RowBox[{"54175.01637814455`", " ", "cle1133", " ", "cle3311"}], "-", 
  RowBox[{"1.8150088586281708`*^-9", " ", "cle2211", " ", "cle3311"}], "-", 
  RowBox[{"1.1430998269298458`*^-12", " ", "cle2222", " ", "cle3311"}], "+", 
  RowBox[{"27191.259857499004`", " ", 
   SuperscriptBox["cle3311", "2"]}], "-", 
  RowBox[{"1.8667974298152924`*^6", " ", "cledq1111"}], "+", 
  RowBox[{"0.013630571641197579`", " ", "ced1111", " ", "cledq1111"}], "-", 
  RowBox[{"0.0012038673741403918`", " ", "ced1122", " ", "cledq1111"}], "-", 
  RowBox[{"0.0005959714540370065`", " ", "ced1133", " ", "cledq1111"}], "-", 
  RowBox[{"1.1291474212212825`*^-7", " ", "ced2211", " ", "cledq1111"}], "+", 
  
  RowBox[{"0.00007296009981361556`", " ", "cee1111", " ", "cledq1111"}], "-", 
  
  RowBox[{"0.00008526912731881032`", " ", "cee1122", " ", "cledq1111"}], "+", 
  
  RowBox[{"0.00029420771435048377`", " ", "cee1133", " ", "cledq1111"}], "+", 
  
  RowBox[{"0.029958666016276725`", " ", "ceq1111", " ", "cledq1111"}], "+", 
  RowBox[{"0.001259362594682889`", " ", "ceq1122", " ", "cledq1111"}], "+", 
  RowBox[{"0.00044828642555152734`", " ", "ceq1133", " ", "cledq1111"}], "-", 
  
  RowBox[{"1.1291474212212825`*^-7", " ", "ceq2211", " ", "cledq1111"}], "+", 
  
  RowBox[{"0.016427735433297397`", " ", "ceu1111", " ", "cledq1111"}], "+", 
  RowBox[{"0.003003734904314298`", " ", "ceu1122", " ", "cledq1111"}], "+", 
  RowBox[{"2.258294842442565`*^-7", " ", "ceu2211", " ", "cledq1111"}], "-", 
  RowBox[{"0.5305029857636334`", " ", "cld1111", " ", "cledq1111"}], "-", 
  RowBox[{"0.0004864495115464416`", " ", "cld1122", " ", "cledq1111"}], "-", 
  RowBox[{"0.00024360061761448948`", " ", "cld1133", " ", "cledq1111"}], "-", 
  
  RowBox[{"109.39597503698428`", " ", "cld2211", " ", "cledq1111"}], "+", 
  RowBox[{"0.00019362551421888896`", " ", "cle1111", " ", "cledq1111"}], "-", 
  
  RowBox[{"0.00004675795988390755`", " ", "cle1122", " ", "cledq1111"}], "+", 
  
  RowBox[{"0.00006111403944804772`", " ", "cle1133", " ", "cledq1111"}], "-", 
  
  RowBox[{"0.00004965196881092559`", " ", "cle2211", " ", "cledq1111"}], "-", 
  
  RowBox[{"9.741343183715212`*^-7", " ", "cle2222", " ", "cledq1111"}], "+", 
  RowBox[{"0.00006250986283245381`", " ", "cle3311", " ", "cledq1111"}], "+", 
  
  RowBox[{"1.2173431957084346`*^13", " ", 
   SuperscriptBox["cledq1111", "2"]}], "+", 
  RowBox[{"9980.429774903774`", " ", "cledq2211"}], "-", 
  RowBox[{"0.00006614042533748347`", " ", "ced1111", " ", "cledq2211"}], "+", 
  
  RowBox[{"5.989027756505708`*^-6", " ", "ced1122", " ", "cledq2211"}], "+", 
  RowBox[{"2.9619203566336002`*^-6", " ", "ced1133", " ", "cledq2211"}], "+", 
  
  RowBox[{"1.122968046498386`*^-9", " ", "ced2211", " ", "cledq2211"}], "-", 
  RowBox[{"3.5760313106506335`*^-7", " ", "cee1111", " ", "cledq2211"}], "+", 
  
  RowBox[{"4.0868104683489207`*^-7", " ", "cee1122", " ", "cledq2211"}], "-", 
  
  RowBox[{"1.3620224756417028`*^-6", " ", "cee1133", " ", "cledq2211"}], "-", 
  
  RowBox[{"0.00014580402741094876`", " ", "ceq1111", " ", "cledq2211"}], "-", 
  
  RowBox[{"6.2604660125788585`*^-6", " ", "ceq1122", " ", "cledq2211"}], "-", 
  
  RowBox[{"2.22764205991478`*^-6", " ", "ceq1133", " ", "cledq2211"}], "+", 
  RowBox[{"1.122968046498386`*^-9", " ", "ceq2211", " ", "cledq2211"}], "-", 
  RowBox[{"0.00008015416856544434`", " ", "ceu1111", " ", "cledq2211"}], "-", 
  
  RowBox[{"0.000014904082230136071`", " ", "ceu1122", " ", "cledq2211"}], "-", 
  RowBox[{"2.245936092996772`*^-9", " ", "ceu2211", " ", "cledq2211"}], "+", 
  RowBox[{"0.005801372152461869`", " ", "cld1111", " ", "cledq2211"}], "+", 
  RowBox[{"2.4187807509267903`*^-6", " ", "cld1122", " ", "cledq2211"}], "+", 
  
  RowBox[{"1.21228867199485`*^-6", " ", "cld1133", " ", "cledq2211"}], "+", 
  RowBox[{"1.2157961643697217`", " ", "cld2211", " ", "cledq2211"}], "-", 
  RowBox[{"9.519284563525489`*^-7", " ", "cle1111", " ", "cledq2211"}], "+", 
  RowBox[{"2.2646944235583426`*^-7", " ", "cle1122", " ", "cledq2211"}], "-", 
  
  RowBox[{"2.8109374271226816`*^-7", " ", "cle1133", " ", "cledq2211"}], "+", 
  
  RowBox[{"2.4073613038397196`*^-7", " ", "cle2211", " ", "cledq2211"}], "-", 
  
  RowBox[{"8.819400087803191`*^-10", " ", "cle2222", " ", "cledq2211"}], "-", 
  
  RowBox[{"2.8760208084091735`*^-7", " ", "cle3311", " ", "cledq2211"}], "-", 
  
  RowBox[{"1.1943570571768935`*^11", " ", "cledq1111", " ", "cledq2211"}], 
  "+", 
  RowBox[{"2.9411768640383726`*^8", " ", 
   SuperscriptBox["cledq2211", "2"]}], "+", 
  RowBox[{"1.873607274093628`*^6", " ", "clequ1111"}], "-", 
  RowBox[{"0.01361610086413198`", " ", "ced1111", " ", "clequ1111"}], "+", 
  RowBox[{"0.00120936698009313`", " ", "ced1122", " ", "clequ1111"}], "+", 
  RowBox[{"0.0005982506183588359`", " ", "ced1133", " ", "clequ1111"}], "+", 
  RowBox[{"2.5914721547048683`*^-7", " ", "ced2211", " ", "clequ1111"}], "-", 
  
  RowBox[{"0.00007299588513303923`", " ", "cee1111", " ", "clequ1111"}], "+", 
  
  RowBox[{"0.00008351097301267148`", " ", "cee1122", " ", "clequ1111"}], "-", 
  
  RowBox[{"0.00028511608355272423`", " ", "cee1133", " ", "clequ1111"}], "-", 
  
  RowBox[{"0.029947158774652927`", " ", "ceq1111", " ", "clequ1111"}], "-", 
  RowBox[{"0.0012646791612351232`", " ", "ceq1122", " ", "clequ1111"}], "-", 
  RowBox[{"0.00044982653686552574`", " ", "ceq1133", " ", "clequ1111"}], "+", 
  
  RowBox[{"2.5914721547048683`*^-7", " ", "ceq2211", " ", "clequ1111"}], "-", 
  
  RowBox[{"0.016430324139316332`", " ", "ceu1111", " ", "clequ1111"}], "-", 
  RowBox[{"0.0030151336925379473`", " ", "ceu1122", " ", "clequ1111"}], "-", 
  RowBox[{"5.182944309409737`*^-7", " ", "ceu2211", " ", "clequ1111"}], "-", 
  RowBox[{"0.500268521374067`", " ", "cld1111", " ", "clequ1111"}], "+", 
  RowBox[{"0.0004888546600895562`", " ", "cld1122", " ", "clequ1111"}], "+", 
  RowBox[{"0.0002448521947516012`", " ", "cld1133", " ", "clequ1111"}], "-", 
  RowBox[{"109.39639281697006`", " ", "cld2211", " ", "clequ1111"}], "-", 
  RowBox[{"0.00019340911340870681`", " ", "cle1111", " ", "clequ1111"}], "+", 
  
  RowBox[{"0.00004629505177993552`", " ", "cle1122", " ", "clequ1111"}], "-", 
  
  RowBox[{"0.00005952027253304805`", " ", "cle1133", " ", "clequ1111"}], "+", 
  
  RowBox[{"0.0000491824662528748`", " ", "cle2211", " ", "clequ1111"}], "+", 
  RowBox[{"2.3543690884175395`*^-7", " ", "cle2222", " ", "clequ1111"}], "-", 
  
  RowBox[{"0.00006052325308795656`", " ", "cle3311", " ", "clequ1111"}], "-", 
  
  RowBox[{"2.434693406982388`*^13", " ", "cledq1111", " ", "clequ1111"}], "+", 
  RowBox[{"1.194360885550228`*^11", " ", "cledq2211", " ", "clequ1111"}], "+", 
  RowBox[{"1.2173505966449008`*^13", " ", 
   SuperscriptBox["clequ1111", "2"]}], "-", 
  RowBox[{"9980.460113272864`", " ", "clequ2211"}], "+", 
  RowBox[{"0.00006614062639021174`", " ", "ced1111", " ", "clequ2211"}], "-", 
  
  RowBox[{"5.989045961867467`*^-6", " ", "ced1122", " ", "clequ2211"}], "-", 
  RowBox[{"2.961929360237154`*^-6", " ", "ced1133", " ", "clequ2211"}], "-", 
  RowBox[{"1.1229714600807504`*^-9", " ", "ced2211", " ", "clequ2211"}], "+", 
  
  RowBox[{"3.576042181019968`*^-7", " ", "cee1111", " ", "clequ2211"}], "-", 
  RowBox[{"4.0868228913775056`*^-7", " ", "cee1122", " ", "clequ2211"}], "+", 
  
  RowBox[{"1.3620266158983355`*^-6", " ", "cee1133", " ", "clequ2211"}], "+", 
  
  RowBox[{"0.00014580447062396626`", " ", "ceq1111", " ", "clequ2211"}], "+", 
  
  RowBox[{"6.260485043054784`*^-6", " ", "ceq1122", " ", "clequ2211"}], "+", 
  RowBox[{"2.2276488314695665`*^-6", " ", "ceq1133", " ", "clequ2211"}], "-", 
  
  RowBox[{"1.1229714600807504`*^-9", " ", "ceq2211", " ", "clequ2211"}], "+", 
  
  RowBox[{"0.0000801544122169508`", " ", "ceu1111", " ", "clequ2211"}], "+", 
  RowBox[{"0.000014904127535354166`", " ", "ceu1122", " ", "clequ2211"}], "+", 
  RowBox[{"2.2459429201615008`*^-9", " ", "ceu2211", " ", "clequ2211"}], "-", 
  
  RowBox[{"0.00580138978739078`", " ", "cld1111", " ", "clequ2211"}], "-", 
  RowBox[{"2.4187881035022628`*^-6", " ", "cld1122", " ", "clequ2211"}], "-", 
  
  RowBox[{"1.212292357092787`*^-6", " ", "cld1133", " ", "clequ2211"}], "-", 
  RowBox[{"1.2157998601296842`", " ", "cld2211", " ", "clequ2211"}], "+", 
  RowBox[{"9.519313500111896`*^-7", " ", "cle1111", " ", "clequ2211"}], "-", 
  RowBox[{"2.2647013077443792`*^-7", " ", "cle1122", " ", "clequ2211"}], "+", 
  
  RowBox[{"2.8109459717704644`*^-7", " ", "cle1133", " ", "clequ2211"}], "-", 
  
  RowBox[{"2.4073686217025184`*^-7", " ", "cle2211", " ", "clequ2211"}], "+", 
  
  RowBox[{"8.819426896890679`*^-10", " ", "cle2222", " ", "clequ2211"}], "+", 
  
  RowBox[{"2.8760295508964974`*^-7", " ", "cle3311", " ", "clequ2211"}], "+", 
  
  RowBox[{"1.1943606877665617`*^11", " ", "cledq1111", " ", "clequ2211"}], 
  "-", 
  RowBox[{"5.882371609172304`*^8", " ", "cledq2211", " ", "clequ2211"}], "-", 
  
  RowBox[{"1.1943645161515337`*^11", " ", "clequ1111", " ", "clequ2211"}], 
  "+", 
  RowBox[{"2.9411947451611084`*^8", " ", 
   SuperscriptBox["clequ2211", "2"]}], "-", 
  RowBox[{"1970.1163938164766`", " ", "cll1111"}], "+", 
  RowBox[{"1.914900026652751`*^-7", " ", "ced1111", " ", "cll1111"}], "+", 
  RowBox[{"7.88573915752781`*^-9", " ", "ced1122", " ", "cll1111"}], "+", 
  RowBox[{"4.2714039682221325`*^-9", " ", "ced1133", " ", "cll1111"}], "-", 
  RowBox[{"8.364868935805239`*^-13", " ", "ced2211", " ", "cll1111"}], "+", 
  RowBox[{"116993.4056435735`", " ", "cee1111", " ", "cll1111"}], "+", 
  RowBox[{"2.1401435840711024`*^-10", " ", "cee1122", " ", "cll1111"}], "+", 
  RowBox[{"1.8265547200079433`*^-8", " ", "cee1133", " ", "cll1111"}], "+", 
  RowBox[{"3.416153818960947`*^-7", " ", "ceq1111", " ", "cll1111"}], "-", 
  RowBox[{"7.762399773030023`*^-9", " ", "ceq1122", " ", "cll1111"}], "-", 
  RowBox[{"3.421405171228961`*^-9", " ", "ceq1133", " ", "cll1111"}], "-", 
  RowBox[{"8.364868935805239`*^-13", " ", "ceq2211", " ", "cll1111"}], "+", 
  RowBox[{"1.4982413531998657`*^-7", " ", "ceu1111", " ", "cll1111"}], "-", 
  RowBox[{"1.452471857873604`*^-8", " ", "ceu1122", " ", "cll1111"}], "+", 
  RowBox[{"1.6729737871610479`*^-12", " ", "ceu2211", " ", "cll1111"}], "-", 
  RowBox[{"1.801020734102202`*^-7", " ", "cld1111", " ", "cll1111"}], "+", 
  RowBox[{"3.1848357486326314`*^-9", " ", "cld1122", " ", "cll1111"}], "+", 
  RowBox[{"1.8275799846521816`*^-9", " ", "cld1133", " ", "cll1111"}], "-", 
  RowBox[{"4.0240642817457263`*^-10", " ", "cld2211", " ", "cll1111"}], "+", 
  RowBox[{"350311.4176605005`", " ", "cle1111", " ", "cll1111"}], "+", 
  RowBox[{"1.1333430157109394`*^-10", " ", "cle1122", " ", "cll1111"}], "+", 
  RowBox[{"3.939526644618176`*^-9", " ", "cle1133", " ", "cll1111"}], "+", 
  RowBox[{"1.1467663802144348`*^-10", " ", "cle2211", " ", "cll1111"}], "+", 
  RowBox[{"5.21926117958788`*^-12", " ", "cle2222", " ", "cll1111"}], "+", 
  RowBox[{"3.90684841360487`*^-9", " ", "cle3311", " ", "cll1111"}], "+", 
  RowBox[{"0.00007131235716468013`", " ", "cledq1111", " ", "cll1111"}], "-", 
  
  RowBox[{"3.511395564614997`*^-7", " ", "cledq2211", " ", "cll1111"}], "-", 
  RowBox[{"0.00007113629256804568`", " ", "clequ1111", " ", "cll1111"}], "+", 
  
  RowBox[{"3.5114062385055066`*^-7", " ", "clequ2211", " ", "cll1111"}], "+", 
  
  RowBox[{"129072.1885764323`", " ", 
   SuperscriptBox["cll1111", "2"]}], "+", 
  RowBox[{"464.02235770896914`", " ", "cll1122"}], "-", 
  RowBox[{"1.8863166287175756`*^-8", " ", "ced1111", " ", "cll1122"}], "+", 
  RowBox[{"5.35347972990544`*^-8", " ", "ced1122", " ", "cll1122"}], "+", 
  RowBox[{"2.692668286602108`*^-8", " ", "ced1133", " ", "cll1122"}], "+", 
  RowBox[{"4.1420054119995414`*^-12", " ", "ced2211", " ", "cll1122"}], "-", 
  RowBox[{"9.430605461391932`*^-11", " ", "cee1111", " ", "cll1122"}], "+", 
  RowBox[{"225045.8381232266`", " ", "cee1122", " ", "cll1122"}], "-", 
  RowBox[{"2.5833075971126435`*^-8", " ", "cee1133", " ", "cll1122"}], "-", 
  RowBox[{"1.8950248132853716`*^-7", " ", "ceq1111", " ", "cll1122"}], "-", 
  RowBox[{"5.7380570712919095`*^-8", " ", "ceq1122", " ", "cll1122"}], "-", 
  RowBox[{"1.959979284157345`*^-8", " ", "ceq1133", " ", "cll1122"}], "+", 
  RowBox[{"4.1420054119995414`*^-12", " ", "ceq2211", " ", "cll1122"}], "-", 
  RowBox[{"1.7035480515998356`*^-7", " ", "ceu1111", " ", "cll1122"}], "-", 
  RowBox[{"1.4703212231765896`*^-7", " ", "ceu1122", " ", "cll1122"}], "-", 
  RowBox[{"8.284010823999083`*^-12", " ", "ceu2211", " ", "cll1122"}], "+", 
  RowBox[{"9.365465298201975`*^-8", " ", "cld1111", " ", "cll1122"}], "+", 
  RowBox[{"2.163416957122592`*^-8", " ", "cld1122", " ", "cll1122"}], "+", 
  RowBox[{"1.0682340055708922`*^-8", " ", "cld1133", " ", "cll1122"}], "-", 
  RowBox[{"2.1405653940987819`*^-10", " ", "cld2211", " ", "cll1122"}], "+", 
  RowBox[{"2.1455793882427847`*^-10", " ", "cle1111", " ", "cll1122"}], "+", 
  RowBox[{"60535.38842156526`", " ", "cle1122", " ", "cll1122"}], "-", 
  RowBox[{"5.5306730644668116`*^-9", " ", "cle1133", " ", "cll1122"}], "+", 
  RowBox[{"60205.76618002035`", " ", "cle2211", " ", "cll1122"}], "+", 
  RowBox[{"3.687630741043565`*^-11", " ", "cle2222", " ", "cll1122"}], "-", 
  RowBox[{"5.557683132282342`*^-9", " ", "cle3311", " ", "cll1122"}], "-", 
  RowBox[{"0.00007954121535122234`", " ", "cledq1111", " ", "cll1122"}], "+", 
  
  RowBox[{"3.791630555192745`*^-7", " ", "cledq2211", " ", "cll1122"}], "+", 
  RowBox[{"0.00007755943781326589`", " ", "clequ1111", " ", "cll1122"}], "-", 
  
  RowBox[{"3.79164208093761`*^-7", " ", "clequ2211", " ", "cll1122"}], "+", 
  RowBox[{"2.3398638669455296`*^-10", " ", "cll1111", " ", "cll1122"}], "+", 
  RowBox[{"124548.55288148997`", " ", 
   SuperscriptBox["cll1122", "2"]}], "-", 
  RowBox[{"97.23685678363745`", " ", "cll1133"}], "+", 
  RowBox[{"5.531465702991084`*^-7", " ", "ced1111", " ", "cll1133"}], "+", 
  RowBox[{"8.482057211622662`*^-8", " ", "ced1122", " ", "cll1133"}], "+", 
  RowBox[{"3.783878601450256`*^-8", " ", "ced1133", " ", "cll1133"}], "-", 
  RowBox[{"6.321339374678767`*^-12", " ", "ced2211", " ", "cll1133"}], "-", 
  RowBox[{"5.493950945184078`*^-9", " ", "cee1111", " ", "cll1133"}], "-", 
  RowBox[{"2.587018364387814`*^-8", " ", "cee1122", " ", "cll1133"}], "+", 
  RowBox[{"113546.09098841914`", " ", "cee1133", " ", "cll1133"}], "+", 
  RowBox[{"8.146238747478894`*^-7", " ", "ceq1111", " ", "cll1133"}], "-", 
  RowBox[{"8.591752907999136`*^-8", " ", "ceq1122", " ", "cll1133"}], "-", 
  RowBox[{"2.8718720158312027`*^-8", " ", "ceq1133", " ", "cll1133"}], "-", 
  RowBox[{"6.321339374678767`*^-12", " ", "ceq2211", " ", "cll1133"}], "+", 
  RowBox[{"2.610591449686772`*^-7", " ", "ceu1111", " ", "cll1133"}], "-", 
  RowBox[{"1.8026092703010535`*^-7", " ", "ceu1122", " ", "cll1133"}], "+", 
  RowBox[{"1.2642678749357534`*^-11", " ", "ceu2211", " ", "cll1133"}], "-", 
  RowBox[{"4.335735178875401`*^-7", " ", "cld1111", " ", "cll1133"}], "+", 
  RowBox[{"3.429550546013752`*^-8", " ", "cld1122", " ", "cll1133"}], "+", 
  RowBox[{"1.5738366089985653`*^-8", " ", "cld1133", " ", "cll1133"}], "+", 
  RowBox[{"2.8534632989668534`*^-10", " ", "cld2211", " ", "cll1133"}], "+", 
  RowBox[{"2.6235512047259327`*^-9", " ", "cle1111", " ", "cll1133"}], "-", 
  RowBox[{"2.054565268695666`*^-8", " ", "cle1122", " ", "cll1133"}], "+", 
  RowBox[{"27689.89460825387`", " ", "cle1133", " ", "cll1133"}], "-", 
  RowBox[{"1.999975411924436`*^-8", " ", "cle2211", " ", "cll1133"}], "+", 
  RowBox[{"7.602994016913171`*^-12", " ", "cle2222", " ", "cll1133"}], "+", 
  RowBox[{"27722.78985062064`", " ", "cle3311", " ", "cll1133"}], "+", 
  RowBox[{"0.0003190781259893068`", " ", "cledq1111", " ", "cll1133"}], "-", 
  RowBox[{"1.4797435004904357`*^-6", " ", "cledq2211", " ", "cll1133"}], "-", 
  
  RowBox[{"0.0003099260402660821`", " ", "clequ1111", " ", "cll1133"}], "+", 
  RowBox[{"1.4797479985937727`*^-6", " ", "clequ2211", " ", "cll1133"}], "+", 
  
  RowBox[{"1.980476067016709`*^-8", " ", "cll1111", " ", "cll1133"}], "-", 
  RowBox[{"2.791162410382305`*^-8", " ", "cll1122", " ", "cll1133"}], "+", 
  RowBox[{"61618.54747656558`", " ", 
   SuperscriptBox["cll1133", "2"]}], "+", 
  RowBox[{"8608.200324360558`", " ", "cll1221"}], "+", 
  RowBox[{"4.6266672442222456`*^-7", " ", "ced1111", " ", "cll1221"}], "+", 
  RowBox[{"3.2821821075770637`*^-6", " ", "ced1122", " ", "cll1221"}], "+", 
  RowBox[{"1.092929367059582`*^-6", " ", "ced1133", " ", "cll1221"}], "-", 
  RowBox[{"1.0306202598078956`*^-9", " ", "ced2211", " ", "cll1221"}], "-", 
  RowBox[{"4.9298707282292364`*^-8", " ", "cee1111", " ", "cll1221"}], "+", 
  RowBox[{"225045.83812295902`", " ", "cee1122", " ", "cll1221"}], "-", 
  RowBox[{"1.1993048115161618`*^-6", " ", "cee1133", " ", "cll1221"}], "-", 
  RowBox[{"8.919912102278715`*^-6", " ", "ceq1111", " ", "cll1221"}], "-", 
  RowBox[{"3.3765746744934706`*^-6", " ", "ceq1122", " ", "cll1221"}], "-", 
  RowBox[{"8.044079181446383`*^-7", " ", "ceq1133", " ", "cll1221"}], "-", 
  RowBox[{"1.0306202598078956`*^-9", " ", "ceq2211", " ", "cll1221"}], "-", 
  RowBox[{"9.396062283192954`*^-6", " ", "ceu1111", " ", "cll1221"}], "-", 
  RowBox[{"7.523227609787547`*^-6", " ", "ceu1122", " ", "cll1221"}], "+", 
  RowBox[{"2.061240519615791`*^-9", " ", "ceu2211", " ", "cll1221"}], "+", 
  RowBox[{"1.4429076408102492`", " ", "cld1111", " ", "cll1221"}], "+", 
  RowBox[{"1.3277799919602603`*^-6", " ", "cld1122", " ", "cll1221"}], "+", 
  RowBox[{"4.582959528760004`*^-7", " ", "cld1133", " ", "cll1221"}], "+", 
  RowBox[{"306.2738064031946`", " ", "cld2211", " ", "cll1221"}], "+", 
  RowBox[{"2.5635550615392897`*^-7", " ", "cle1111", " ", "cll1221"}], "+", 
  RowBox[{"60535.388421475145`", " ", "cle1122", " ", "cll1221"}], "-", 
  RowBox[{"4.4566249404818535`*^-7", " ", "cle1133", " ", "cll1221"}], "+", 
  RowBox[{"60535.388421467025`", " ", "cle2211", " ", "cll1221"}], "-", 
  RowBox[{"15.374301107445655`", " ", "cle2222", " ", "cll1221"}], "-", 
  RowBox[{"4.4428063838445316`*^-7", " ", "cle3311", " ", "cll1221"}], "+", 
  RowBox[{"2.491197318561316`*^6", " ", "cledq1111", " ", "cll1221"}], "-", 
  RowBox[{"35592.32578163628`", " ", "cledq2211", " ", "cll1221"}], "+", 
  RowBox[{"2.491204823687411`*^6", " ", "clequ1111", " ", "cll1221"}], "+", 
  RowBox[{"35592.433974684136`", " ", "clequ2211", " ", "cll1221"}], "+", 
  RowBox[{"2.117862999082568`*^-7", " ", "cll1111", " ", "cll1221"}], "+", 
  RowBox[{"244073.2081501778`", " ", "cll1122", " ", "cll1221"}], "-", 
  RowBox[{"1.2991094452619448`*^-6", " ", "cll1133", " ", "cll1221"}], "+", 
  RowBox[{"4.983225282664992`*^6", " ", 
   SuperscriptBox["cll1221", "2"]}], "+", 
  RowBox[{"176.8652226109954`", " ", "cll1331"}], "+", 
  RowBox[{"7.898618925851061`*^-7", " ", "ced1111", " ", "cll1331"}], "+", 
  RowBox[{"1.6456386275797452`*^-7", " ", "ced1122", " ", "cll1331"}], "+", 
  RowBox[{"7.510275612915509`*^-8", " ", "ced1133", " ", "cll1331"}], "+", 
  RowBox[{"8.125061473886066`*^-12", " ", "ced2211", " ", "cll1331"}], "-", 
  RowBox[{"5.472572047537248`*^-9", " ", "cee1111", " ", "cll1331"}], "-", 
  RowBox[{"2.726608923078081`*^-8", " ", "cee1122", " ", "cll1331"}], "+", 
  RowBox[{"113546.09098841864`", " ", "cee1133", " ", "cll1331"}], "+", 
  RowBox[{"1.0334229758663431`*^-6", " ", "ceq1111", " ", "cll1331"}], "-", 
  RowBox[{"1.662258436651329`*^-7", " ", "ceq1122", " ", "cll1331"}], "-", 
  RowBox[{"5.709323252475278`*^-8", " ", "ceq1133", " ", "cll1331"}], "+", 
  RowBox[{"8.125061473886066`*^-12", " ", "ceq2211", " ", "cll1331"}], "+", 
  RowBox[{"2.427939590269981`*^-7", " ", "ceu1111", " ", "cll1331"}], "-", 
  RowBox[{"3.457768620385141`*^-7", " ", "ceu1122", " ", "cll1331"}], "-", 
  RowBox[{"1.625012294777213`*^-11", " ", "ceu2211", " ", "cll1331"}], "-", 
  RowBox[{"5.579264444001555`*^-7", " ", "cld1111", " ", "cll1331"}], "+", 
  RowBox[{"6.656210295154017`*^-8", " ", "cld1122", " ", "cll1331"}], "+", 
  RowBox[{"3.1223161742708865`*^-8", " ", "cld1133", " ", "cll1331"}], "+", 
  RowBox[{"1.7370268740605337`*^-9", " ", "cld2211", " ", "cll1331"}], "+", 
  RowBox[{"2.5636832146762907`*^-9", " ", "cle1111", " ", "cll1331"}], "-", 
  RowBox[{"2.0947424884404397`*^-8", " ", "cle1122", " ", "cll1331"}], "+", 
  RowBox[{"27689.894608253293`", " ", "cle1133", " ", "cll1331"}], "-", 
  RowBox[{"2.0401603217232213`*^-8", " ", "cle2211", " ", "cll1331"}], "-", 
  RowBox[{"2.0026754212305633`*^-12", " ", "cle2222", " ", "cll1331"}], "+", 
  RowBox[{"27722.78985062005`", " ", "cle3311", " ", "cll1331"}], "+", 
  RowBox[{"0.00038057156004132057`", " ", "cledq1111", " ", "cll1331"}], "-", 
  
  RowBox[{"1.779594247303119`*^-6", " ", "cledq2211", " ", "cll1331"}], "-", 
  RowBox[{"0.0003708982430003739`", " ", "clequ1111", " ", "cll1331"}], "+", 
  RowBox[{"1.7795996568885097`*^-6", " ", "clequ2211", " ", "cll1331"}], "+", 
  
  RowBox[{"1.9733007934693705`*^-8", " ", "cll1111", " ", "cll1331"}], "-", 
  RowBox[{"2.9423209147050163`*^-8", " ", "cll1122", " ", "cll1331"}], "+", 
  RowBox[{"123237.09495313067`", " ", "cll1133", " ", "cll1331"}], "-", 
  RowBox[{"94517.9584127419`", " ", "cll1221", " ", "cll1331"}], "+", 
  RowBox[{"108877.52668261455`", " ", 
   SuperscriptBox["cll1331", "2"]}], "-", 
  RowBox[{"1.252222837419871`", " ", "cll2222"}], "-", 
  RowBox[{"1.167804181023099`*^-10", " ", "ced1111", " ", "cll2222"}], "-", 
  RowBox[{"7.75431081375123`*^-12", " ", "ced1122", " ", "cll2222"}], "+", 
  RowBox[{"6.785741608078655`*^-13", " ", "ced1133", " ", "cll2222"}], "-", 
  RowBox[{"4.93524425620205`*^-17", " ", "ced2211", " ", "cll2222"}], "+", 
  RowBox[{"1.0218285407380498`*^-11", " ", "cee1111", " ", "cll2222"}], "+", 
  RowBox[{"8.598573132830971`*^-11", " ", "cee1122", " ", "cll2222"}], "-", 
  RowBox[{"1.1822473025784624`*^-11", " ", "cee1133", " ", "cll2222"}], "-", 
  RowBox[{"6.04090917734139`*^-11", " ", "ceq1111", " ", "cll2222"}], "+", 
  RowBox[{"4.7600119431336775`*^-12", " ", "ceq1122", " ", "cll2222"}], "-", 
  RowBox[{"4.3022396603654086`*^-13", " ", "ceq1133", " ", "cll2222"}], "-", 
  RowBox[{"4.93524425620205`*^-17", " ", "ceq2211", " ", "cll2222"}], "+", 
  RowBox[{"7.407912759439434`*^-11", " ", "ceu1111", " ", "cll2222"}], "+", 
  RowBox[{"9.35658678424294`*^-12", " ", "ceu1122", " ", "cll2222"}], "+", 
  RowBox[{"9.8704885124041`*^-17", " ", "ceu2211", " ", "cll2222"}], "+", 
  RowBox[{"9.566879831672797`*^-11", " ", "cld1111", " ", "cll2222"}], "-", 
  RowBox[{"3.674897316234811`*^-12", " ", "cld1122", " ", "cll2222"}], "-", 
  RowBox[{"2.9186770740942487`*^-12", " ", "cld1133", " ", "cll2222"}], "+", 
  RowBox[{"1.3880297353180376`*^-14", " ", "cld2211", " ", "cll2222"}], "+", 
  RowBox[{"5.5595141825428366`*^-11", " ", "cle1111", " ", "cll2222"}], "+", 
  RowBox[{"2.401822525541661`*^-11", " ", "cle1122", " ", "cll2222"}], "+", 
  RowBox[{"5.8446742283771405`*^-12", " ", "cle1133", " ", "cll2222"}], "+", 
  RowBox[{"2.5856449938047753`*^-11", " ", "cle2211", " ", "cll2222"}], "+", 
  RowBox[{"15.374301109030224`", " ", "cle2222", " ", "cll2222"}], "-", 
  RowBox[{"3.5380292778618507`*^-12", " ", "cle3311", " ", "cll2222"}], "-", 
  RowBox[{"3.0150610277189365`*^-6", " ", "cledq1111", " ", "cll2222"}], "-", 
  
  RowBox[{"2.7297087261076164`*^-9", " ", "cledq2211", " ", "cll2222"}], "+", 
  
  RowBox[{"7.287051025181712`*^-7", " ", "clequ1111", " ", "cll2222"}], "+", 
  RowBox[{"2.7297170238375447`*^-9", " ", "clequ2211", " ", "cll2222"}], "+", 
  
  RowBox[{"1.615423117662932`*^-11", " ", "cll1111", " ", "cll2222"}], "+", 
  RowBox[{"1.1413653663824973`*^-10", " ", "cll1122", " ", "cll2222"}], "+", 
  RowBox[{"2.353216648059046`*^-11", " ", "cll1133", " ", "cll2222"}], "-", 
  RowBox[{"47.58528184795614`", " ", "cll1221", " ", "cll2222"}], "-", 
  RowBox[{"6.198517493785693`*^-12", " ", "cll1331", " ", "cll2222"}], "+", 
  RowBox[{"23.792640926430284`", " ", 
   SuperscriptBox["cll2222", "2"]}], "-", 
  RowBox[{"117.28395061725747`", " ", "cll2332"}], "+", 
  RowBox[{"2.84662464159132`*^-10", " ", "ced1111", " ", "cll2332"}], "+", 
  RowBox[{"3.898333399337599`*^-9", " ", "ced1122", " ", "cll2332"}], "+", 
  RowBox[{"2.355864196981905`*^-9", " ", "ced1133", " ", "cll2332"}], "+", 
  RowBox[{"8.931637844542502`*^-14", " ", "ced2211", " ", "cll2332"}], "+", 
  RowBox[{"8.124460512098124`*^-12", " ", "cee1111", " ", "cll2332"}], "+", 
  RowBox[{"1.381057500876844`*^-10", " ", "cee1122", " ", "cll2332"}], "-", 
  RowBox[{"1.0660340140626258`*^-9", " ", "cee1133", " ", "cll2332"}], "-", 
  RowBox[{"1.1435247740180271`*^-8", " ", "ceq1111", " ", "cll2332"}], "-", 
  RowBox[{"3.81509335918848`*^-9", " ", "ceq1122", " ", "cll2332"}], "-", 
  RowBox[{"1.7964759489447441`*^-9", " ", "ceq1133", " ", "cll2332"}], "+", 
  RowBox[{"8.931637844542502`*^-14", " ", "ceq2211", " ", "cll2332"}], "-", 
  RowBox[{"1.1671531033545995`*^-8", " ", "ceu1111", " ", "cll2332"}], "-", 
  RowBox[{"7.027659457598013`*^-9", " ", "ceu1122", " ", "cll2332"}], "-", 
  RowBox[{"1.7863275689085004`*^-13", " ", "ceu2211", " ", "cll2332"}], "+", 
  RowBox[{"5.293347117421264`*^-9", " ", "cld1111", " ", "cll2332"}], "+", 
  RowBox[{"1.5774872843722265`*^-9", " ", "cld1122", " ", "cll2332"}], "+", 
  RowBox[{"9.629577868382279`*^-10", " ", "cld1133", " ", "cll2332"}], "+", 
  RowBox[{"6.05381047434373`*^-11", " ", "cld2211", " ", "cll2332"}], "-", 
  RowBox[{"2.39101856469445`*^-11", " ", "cle1111", " ", "cll2332"}], "+", 
  RowBox[{"3.931917924752049`*^-11", " ", "cle1122", " ", "cll2332"}], "-", 
  RowBox[{"5.777694690029472`*^-11", " ", "cle1133", " ", "cll2332"}], "+", 
  RowBox[{"3.8528835897771884`*^-11", " ", "cle2211", " ", "cll2332"}], "-", 
  RowBox[{"3.888797306517106`*^-13", " ", "cle2222", " ", "cll2332"}], "-", 
  RowBox[{"5.216067330359499`*^-11", " ", "cle3311", " ", "cll2332"}], "-", 
  RowBox[{"5.369532725097312`*^-6", " ", "cledq1111", " ", "cll2332"}], "+", 
  RowBox[{"2.8922928044246646`*^-8", " ", "cledq2211", " ", "cll2332"}], "+", 
  
  RowBox[{"5.445360774141579`*^-6", " ", "clequ1111", " ", "cll2332"}], "-", 
  RowBox[{"2.8923015963753712`*^-8", " ", "clequ2211", " ", "cll2332"}], "-", 
  
  RowBox[{"6.0788979108839265`*^-12", " ", "cll1111", " ", "cll2332"}], "+", 
  RowBox[{"1.35421172933314`*^-10", " ", "cll1122", " ", "cll2332"}], "-", 
  RowBox[{"1.149221303554175`*^-9", " ", "cll1133", " ", "cll2332"}], "-", 
  RowBox[{"6172.83950613558`", " ", "cll1221", " ", "cll2332"}], "-", 
  RowBox[{"1.0857665790271563`*^-9", " ", "cll1331", " ", "cll2332"}], "-", 
  RowBox[{"1.203628799689445`*^-12", " ", "cll2222", " ", "cll2332"}], "+", 
  RowBox[{"3086.419753086423`", " ", 
   SuperscriptBox["cll2332", "2"]}], "-", 
  RowBox[{"3064.389264487218`", " ", "clq1111"}], "-", 
  RowBox[{"968599.6699626243`", " ", "ced1111", " ", "clq1111"}], "-", 
  RowBox[{"6200.158168564933`", " ", "ced1122", " ", "clq1111"}], "-", 
  RowBox[{"2800.832799180157`", " ", "ced1133", " ", "clq1111"}], "+", 
  RowBox[{"3.482656744136474`*^-10", " ", "ced2211", " ", "clq1111"}], "-", 
  RowBox[{"4.423314308912474`*^-8", " ", "cee1111", " ", "clq1111"}], "+", 
  RowBox[{"9.347332502370233`*^-8", " ", "cee1122", " ", "clq1111"}], "-", 
  RowBox[{"8.569277756936207`*^-7", " ", "cee1133", " ", "clq1111"}], "-", 
  RowBox[{"1.8609460090624169`*^6", " ", "ceq1111", " ", "clq1111"}], "+", 
  RowBox[{"6122.200073333795`", " ", "ceq1122", " ", "clq1111"}], "+", 
  RowBox[{"2113.4511268361885`", " ", "ceq1133", " ", "clq1111"}], "+", 
  RowBox[{"3.482656744136474`*^-10", " ", "ceq2211", " ", "clq1111"}], "-", 
  RowBox[{"893449.3222147871`", " ", "ceu1111", " ", "clq1111"}], "+", 
  RowBox[{"11641.181541379927`", " ", "ceu1122", " ", "clq1111"}], "-", 
  RowBox[{"6.965313488272948`*^-10", " ", "ceu2211", " ", "clq1111"}], "+", 
  RowBox[{"960986.8090049014`", " ", "cld1111", " ", "clq1111"}], "-", 
  RowBox[{"2515.040169502965`", " ", "cld1122", " ", "clq1111"}], "-", 
  RowBox[{"1162.7381572136596`", " ", "cld1133", " ", "clq1111"}], "+", 
  RowBox[{"0.00006335322642078346`", " ", "cld2211", " ", "clq1111"}], "-", 
  RowBox[{"3.5890000921097674`*^-7", " ", "cle1111", " ", "clq1111"}], "+", 
  RowBox[{"1.955067718569592`*^-8", " ", "cle1122", " ", "clq1111"}], "-", 
  RowBox[{"2.1491307121127895`*^-7", " ", "cle1133", " ", "clq1111"}], "+", 
  RowBox[{"4.00509445577215`*^-8", " ", "cle2211", " ", "clq1111"}], "+", 
  RowBox[{"1.748919530729496`*^-11", " ", "cle2222", " ", "clq1111"}], "-", 
  RowBox[{"2.0200355699876844`*^-7", " ", "cle3311", " ", "clq1111"}], "+", 
  RowBox[{"0.4870140173404431`", " ", "cledq1111", " ", "clq1111"}], "-", 
  RowBox[{"0.0055899208947791535`", " ", "cledq2211", " ", "clq1111"}], "+", 
  RowBox[{"0.5437312658113522`", " ", "clequ1111", " ", "clq1111"}], "+", 
  RowBox[{"0.005589937886941527`", " ", "clequ2211", " ", "clq1111"}], "-", 
  RowBox[{"3.5238564887203374`*^-7", " ", "cll1111", " ", "clq1111"}], "+", 
  RowBox[{"1.1407295373086608`*^-7", " ", "cll1122", " ", "clq1111"}], "-", 
  RowBox[{"9.333219755566096`*^-7", " ", "cll1133", " ", "clq1111"}], "-", 
  RowBox[{"1.442899162606017`", " ", "cll1221", " ", "clq1111"}], "-", 
  RowBox[{"1.263779523003899`*^-6", " ", "cll1331", " ", "clq1111"}], "+", 
  RowBox[{"5.413112974537366`*^-11", " ", "cll2222", " ", "clq1111"}], "+", 
  RowBox[{"5.910699681220012`*^-9", " ", "cll2332", " ", "clq1111"}], "+", 
  RowBox[{"935382.4181250646`", " ", 
   SuperscriptBox["clq1111", "2"]}], "+", 
  RowBox[{"237.89508761365778`", " ", "clq1122"}], "-", 
  RowBox[{"3496.7828782238103`", " ", "ced1111", " ", "clq1122"}], "-", 
  RowBox[{"3496.7828782100114`", " ", "ced1122", " ", "clq1122"}], "-", 
  RowBox[{"97.45750919317652`", " ", "ced1133", " ", "clq1122"}], "-", 
  RowBox[{"1.2835352078127037`*^-11", " ", "ced2211", " ", "clq1122"}], "+", 
  RowBox[{"1.4731930188907948`*^-8", " ", "cee1111", " ", "clq1122"}], "-", 
  RowBox[{"6.840134397289048`*^-8", " ", "cee1122", " ", "clq1122"}], "-", 
  RowBox[{"4.6101270769460105`*^-8", " ", "cee1133", " ", "clq1122"}], "+", 
  RowBox[{"3496.7828781916833`", " ", "ceq1111", " ", "clq1122"}], "+", 
  RowBox[{"5463.194744878725`", " ", "ceq1122", " ", "clq1122"}], "-", 
  RowBox[{"47.14763369398861`", " ", "ceq1133", " ", "clq1122"}], "-", 
  RowBox[{"1.2835352078127037`*^-11", " ", "ceq2211", " ", "clq1122"}], "+", 
  RowBox[{"6993.565756415519`", " ", "ceu1111", " ", "clq1122"}], "+", 
  RowBox[{"26970.331321268168`", " ", "ceu1122", " ", "clq1122"}], "+", 
  RowBox[{"2.5670704156254075`*^-11", " ", "ceu2211", " ", "clq1122"}], "-", 
  RowBox[{"1432.989562845447`", " ", "cld1111", " ", "clq1122"}], "-", 
  RowBox[{"1432.989562858067`", " ", "cld1122", " ", "clq1122"}], "-", 
  RowBox[{"80.68755069277722`", " ", "cld1133", " ", "clq1122"}], "+", 
  RowBox[{"8.054502597341899`*^-10", " ", "cld2211", " ", "clq1122"}], "+", 
  RowBox[{"9.276922198452374`*^-9", " ", "cle1111", " ", "clq1122"}], "-", 
  RowBox[{"1.984269851648144`*^-8", " ", "cle1122", " ", "clq1122"}], "-", 
  RowBox[{"1.469842165831166`*^-8", " ", "cle1133", " ", "clq1122"}], "-", 
  RowBox[{"2.0271995372472197`*^-8", " ", "cle2211", " ", "clq1122"}], "+", 
  RowBox[{"3.3292428853626106`*^-12", " ", "cle2222", " ", "clq1122"}], "-", 
  RowBox[{"1.4841097521896043`*^-8", " ", "cle3311", " ", "clq1122"}], "+", 
  RowBox[{"0.001331331803498064`", " ", "cledq1111", " ", "clq1122"}], "-", 
  RowBox[{"6.56017228826277`*^-6", " ", "cledq2211", " ", "clq1122"}], "-", 
  RowBox[{"0.0013342604819718473`", " ", "clequ1111", " ", "clq1122"}], "+", 
  RowBox[{"6.5601922297815835`*^-6", " ", "clequ2211", " ", "clq1122"}], "-", 
  
  RowBox[{"1.4014842182077004`*^-9", " ", "cll1111", " ", "clq1122"}], "-", 
  RowBox[{"7.821648126163854`*^-8", " ", "cll1122", " ", "clq1122"}], "-", 
  RowBox[{"4.9788676258028986`*^-8", " ", "cll1133", " ", "clq1122"}], "-", 
  RowBox[{"2.6894812652332394`*^-6", " ", "cll1221", " ", "clq1122"}], "-", 
  RowBox[{"9.065339528170798`*^-8", " ", "cll1331", " ", "clq1122"}], "+", 
  RowBox[{"1.0304400826620953`*^-11", " ", "cll2222", " ", "clq1122"}], "-", 
  RowBox[{"4.767823765961141`*^-10", " ", "cll2332", " ", "clq1122"}], "+", 
  RowBox[{"1432.9895628763406`", " ", "clq1111", " ", "clq1122"}], "+", 
  RowBox[{"14959.796814599147`", " ", 
   SuperscriptBox["clq1122", "2"]}], "+", 
  RowBox[{"1043.789440063858`", " ", "clq1133"}], "+", 
  RowBox[{"16342.828272537698`", " ", "ced1111", " ", "clq1133"}], "+", 
  RowBox[{"16342.828272016817`", " ", "ced1122", " ", "clq1133"}], "+", 
  RowBox[{"127956.84835582778`", " ", "ced1133", " ", "clq1133"}], "+", 
  RowBox[{"1.1282175836699294`*^-11", " ", "ced2211", " ", "clq1133"}], "-", 
  RowBox[{"7.9185281154708`*^-9", " ", "cee1111", " ", "clq1133"}], "+", 
  RowBox[{"5.207047395641592`*^-8", " ", "cee1122", " ", "clq1133"}], "+", 
  RowBox[{"8.459480793516285`*^-8", " ", "cee1133", " ", "clq1133"}], "-", 
  RowBox[{"16342.828271027005`", " ", "ceq1111", " ", "clq1133"}], "-", 
  RowBox[{"15878.00983780177`", " ", "ceq1122", " ", "clq1133"}], "-", 
  RowBox[{"98941.42821909713`", " ", "ceq1133", " ", "clq1133"}], "+", 
  RowBox[{"1.1282175836699294`*^-11", " ", "ceq2211", " ", "clq1133"}], "-", 
  RowBox[{"32685.656543565183`", " ", "ceu1111", " ", "clq1133"}], "-", 
  RowBox[{"28038.040760329066`", " ", "ceu1122", " ", "clq1133"}], "-", 
  RowBox[{"2.2564351673398588`*^-11", " ", "ceu2211", " ", "clq1133"}], "+", 
  RowBox[{"6768.5725636164225`", " ", "cld1111", " ", "clq1133"}], "+", 
  RowBox[{"6768.572564141581`", " ", "cld1122", " ", "clq1133"}], "+", 
  RowBox[{"48975.40200463544`", " ", "cld1133", " ", "clq1133"}], "+", 
  RowBox[{"9.96696010590652`*^-10", " ", "cld2211", " ", "clq1133"}], "+", 
  RowBox[{"1.510243553096772`*^-9", " ", "cle1111", " ", "clq1133"}], "+", 
  RowBox[{"1.9616204414317733`*^-8", " ", "cle1122", " ", "clq1133"}], "+", 
  RowBox[{"4.192923287098193`*^-8", " ", "cle1133", " ", "clq1133"}], "+", 
  RowBox[{"2.202325061409646`*^-8", " ", "cle2211", " ", "clq1133"}], "-", 
  RowBox[{"3.692827536849752`*^-12", " ", "cle2222", " ", "clq1133"}], "+", 
  RowBox[{"4.221739749259127`*^-8", " ", "cle3311", " ", "clq1133"}], "-", 
  RowBox[{"0.001446715680409637`", " ", "cledq1111", " ", "clq1133"}], "+", 
  RowBox[{"7.188084801523883`*^-6", " ", "cledq2211", " ", "clq1133"}], "+", 
  RowBox[{"0.0014516677731109798`", " ", "clequ1111", " ", "clq1133"}], "-", 
  RowBox[{"7.188106651762267`*^-6", " ", "clequ2211", " ", "clq1133"}], "+", 
  RowBox[{"1.0356180030764216`*^-8", " ", "cll1111", " ", "clq1133"}], "+", 
  RowBox[{"6.522106093475605`*^-8", " ", "cll1122", " ", "clq1133"}], "+", 
  RowBox[{"9.150960995206379`*^-8", " ", "cll1133", " ", "clq1133"}], "+", 
  RowBox[{"2.6257991950531065`*^-6", " ", "cll1221", " ", "clq1133"}], "+", 
  RowBox[{"1.8172593731454892`*^-7", " ", "cll1331", " ", "clq1133"}], "-", 
  RowBox[{"1.1429738362011603`*^-11", " ", "cll2222", " ", "clq1133"}], "+", 
  RowBox[{"5.734180665903113`*^-9", " ", "cll2332", " ", "clq1133"}], "-", 
  RowBox[{"6768.572565130917`", " ", "clq1111", " ", "clq1133"}], "-", 
  RowBox[{"138.0771593033569`", " ", "clq1122", " ", "clq1133"}], "+", 
  RowBox[{"157235.69885825127`", " ", 
   SuperscriptBox["clq1133", "2"]}], "-", 
  RowBox[{"20.257906664923432`", " ", "clq2211"}], "+", 
  RowBox[{"4.923507377082561`*^-9", " ", "ced1111", " ", "clq2211"}], "+", 
  RowBox[{"2.8335386517064515`*^-10", " ", "ced1122", " ", "clq2211"}], "-", 
  RowBox[{"1.5016992050026228`*^-10", " ", "ced1133", " ", "clq2211"}], "-", 
  RowBox[{"1.6360088363630536`", " ", "ced2211", " ", "clq2211"}], "-", 
  RowBox[{"2.4736673919203546`*^-11", " ", "cee1111", " ", "clq2211"}], "-", 
  RowBox[{"1.5003706928032542`*^-10", " ", "cee1122", " ", "clq2211"}], "+", 
  RowBox[{"5.131438996202084`*^-10", " ", "cee1133", " ", "clq2211"}], "+", 
  RowBox[{"8.707751707410019`*^-9", " ", "ceq1111", " ", "clq2211"}], "-", 
  RowBox[{"3.099867046685345`*^-10", " ", "ceq1122", " ", "clq2211"}], "+", 
  RowBox[{"1.1562308114243815`*^-10", " ", "ceq1133", " ", "clq2211"}], "-", 
  RowBox[{"1.6360088363630536`", " ", "ceq2211", " ", "clq2211"}], "+", 
  RowBox[{"3.678710322746642`*^-9", " ", "ceu1111", " ", "clq2211"}], "-", 
  RowBox[{"8.403945489680537`*^-10", " ", "ceu1122", " ", "clq2211"}], "+", 
  RowBox[{"3.272017672726107`", " ", "ceu2211", " ", "clq2211"}], "+", 
  RowBox[{"0.0006735317632750427`", " ", "cld1111", " ", "clq2211"}], "+", 
  RowBox[{"1.1330881078778747`*^-10", " ", "cld1122", " ", "clq2211"}], "-", 
  RowBox[{"5.163363057421183`*^-11", " ", "cld1133", " ", "clq2211"}], "+", 
  RowBox[{"0.365002521838345`", " ", "cld2211", " ", "clq2211"}], "+", 
  RowBox[{"3.2510776136539775`*^-10", " ", "cle1111", " ", "clq2211"}], "-", 
  RowBox[{"5.578215038892476`*^-11", " ", "cle1122", " ", "clq2211"}], "+", 
  RowBox[{"1.483540742272984`*^-11", " ", "cle1133", " ", "clq2211"}], "-", 
  RowBox[{"6.971174608492703`*^-11", " ", "cle2211", " ", "clq2211"}], "+", 
  RowBox[{"3.05863636782371`*^-13", " ", "cle2222", " ", "clq2211"}], "+", 
  RowBox[{"1.717037012351724`*^-11", " ", "cle3311", " ", "clq2211"}], "+", 
  RowBox[{"1162.87202413719`", " ", "cledq1111", " ", "clq2211"}], "-", 
  RowBox[{"12.923829865806079`", " ", "cledq2211", " ", "clq2211"}], "+", 
  RowBox[{"1162.875370075612`", " ", "clequ1111", " ", "clq2211"}], "+", 
  RowBox[{"12.92386915148108`", " ", "clequ2211", " ", "clq2211"}], "+", 
  RowBox[{"2.6106689463739786`*^-10", " ", "cll1111", " ", "clq2211"}], "-", 
  RowBox[{"1.75405838073222`*^-10", " ", "cll1122", " ", "clq2211"}], "+", 
  RowBox[{"5.580024639127073`*^-10", " ", "cll1133", " ", "clq2211"}], "-", 
  RowBox[{"3255.668885823794`", " ", "cll1221", " ", "clq2211"}], "+", 
  RowBox[{"7.854853114863064`*^-10", " ", "cll1331", " ", "clq2211"}], "+", 
  RowBox[{"9.466841622011244`*^-13", " ", "cll2222", " ", "clq2211"}], "+", 
  RowBox[{"1.9166572227844452`*^-12", " ", "cll2332", " ", "clq2211"}], "-", 
  RowBox[{"0.0006735453630952461`", " ", "clq1111", " ", "clq2211"}], "-", 
  RowBox[{"4.5964195707362434`*^-10", " ", "clq1122", " ", "clq2211"}], "-", 
  RowBox[{"3.8499315450080883`*^-10", " ", "clq1133", " ", "clq2211"}], "+", 
  RowBox[{"2184.5668340743387`", " ", 
   SuperscriptBox["clq2211", "2"]}], "-", 
  RowBox[{"1251.781319893782`", " ", "clu1111"}], "-", 
  RowBox[{"473400.1608281352`", " ", "ced1111", " ", "clu1111"}], "-", 
  RowBox[{"12400.316336010881`", " ", "ced1122", " ", "clu1111"}], "-", 
  RowBox[{"5601.665597817806`", " ", "ced1133", " ", "clu1111"}], "+", 
  RowBox[{"1.472243711249033`*^-10", " ", "ced2211", " ", "clu1111"}], "-", 
  RowBox[{"1.6051885844924858`*^-8", " ", "cee1111", " ", "clu1111"}], "+", 
  RowBox[{"1.8351083553789264`*^-8", " ", "cee1122", " ", "clu1111"}], "-", 
  RowBox[{"4.596935505533539`*^-7", " ", "cee1133", " ", "clu1111"}], "-", 
  RowBox[{"890597.5027555332`", " ", "ceq1111", " ", "clu1111"}], "+", 
  RowBox[{"12244.400145578365`", " ", "ceq1122", " ", "clu1111"}], "+", 
  RowBox[{"4226.902253174788`", " ", "ceq1133", " ", "clu1111"}], "+", 
  RowBox[{"1.472243711249033`*^-10", " ", "ceq2211", " ", "clu1111"}], "-", 
  RowBox[{"417843.195158232`", " ", "ceu1111", " ", "clu1111"}], "+", 
  RowBox[{"23282.363080818075`", " ", "ceu1122", " ", "clu1111"}], "-", 
  RowBox[{"2.944487422498066`*^-10", " ", "ceu2211", " ", "clu1111"}], "+", 
  RowBox[{"456122.43021390366`", " ", "cld1111", " ", "clu1111"}], "-", 
  RowBox[{"5030.08033855403`", " ", "cld1122", " ", "clu1111"}], "-", 
  RowBox[{"2325.4763141694443`", " ", "cld1133", " ", "clu1111"}], "+", 
  RowBox[{"0.0001267226599965676`", " ", "cld2211", " ", "clu1111"}], "-", 
  RowBox[{"1.7087950849590528`*^-7", " ", "cle1111", " ", "clu1111"}], "-", 
  RowBox[{"2.0786869378551988`*^-10", " ", "cle1122", " ", "clu1111"}], "-", 
  RowBox[{"1.2544397710364556`*^-7", " ", "cle1133", " ", "clu1111"}], "+", 
  RowBox[{"8.392878974067741`*^-9", " ", "cle2211", " ", "clu1111"}], "-", 
  RowBox[{"7.699178003848269`*^-12", " ", "cle2222", " ", "clu1111"}], "-", 
  RowBox[{"1.194505848567446`*^-7", " ", "cle3311", " ", "clu1111"}], "+", 
  RowBox[{"1.0176166441622947`", " ", "cledq1111", " ", "clu1111"}], "-", 
  RowBox[{"0.011391783613733001`", " ", "cledq2211", " ", "clu1111"}], "+", 
  RowBox[{"1.043900520956624`", " ", "clequ1111", " ", "clu1111"}], "+", 
  RowBox[{"0.011391818242315502`", " ", "clequ2211", " ", "clu1111"}], "-", 
  RowBox[{"1.7258481937264657`*^-7", " ", "cll1111", " ", "clu1111"}], "+", 
  RowBox[{"2.070281063022414`*^-8", " ", "cll1122", " ", "clu1111"}], "-", 
  RowBox[{"5.001666171491732`*^-7", " ", "cll1133", " ", "clu1111"}], "-", 
  RowBox[{"2.8858068168997226`", " ", "cll1221", " ", "clu1111"}], "-", 
  RowBox[{"7.066202028579823`*^-7", " ", "cll1331", " ", "clu1111"}], "-", 
  RowBox[{"2.3829867305855958`*^-11", " ", "cll2222", " ", "clu1111"}], "+", 
  RowBox[{"6.657317345921548`*^-10", " ", "cll2332", " ", "clu1111"}], "+", 
  RowBox[{"908675.0441302329`", " ", "clq1111", " ", "clu1111"}], "+", 
  RowBox[{"2865.979125721831`", " ", "clq1122", " ", "clu1111"}], "-", 
  RowBox[{"13537.14512874782`", " ", "clq1133", " ", "clu1111"}], "-", 
  RowBox[{"0.0013470772319042962`", " ", "clq2211", " ", "clu1111"}], "+", 
  RowBox[{"225953.3803427476`", " ", 
   SuperscriptBox["clu1111", "2"]}], "+", 
  RowBox[{"264.0339784207954`", " ", "clu1122"}], "-", 
  RowBox[{"11641.181540380323`", " ", "ced1111", " ", "clu1122"}], "-", 
  RowBox[{"11641.181540107635`", " ", "ced1122", " ", "clu1122"}], "-", 
  RowBox[{"4842.530802095038`", " ", "ced1133", " ", "clu1122"}], "-", 
  RowBox[{"3.674897378891036`*^-12", " ", "ced2211", " ", "clu1122"}], "+", 
  RowBox[{"1.0213165625099006`*^-8", " ", "cee1111", " ", "clu1122"}], "-", 
  RowBox[{"4.759320520998857`*^-8", " ", "cee1122", " ", "clu1122"}], "-", 
  RowBox[{"6.744513163293849`*^-8", " ", "cee1133", " ", "clu1122"}], "+", 
  RowBox[{"11641.181539591937`", " ", "ceq1111", " ", "clu1122"}], "+", 
  RowBox[{"12234.253424246035`", " ", "ceq1122", " ", "clu1122"}], "+", 
  RowBox[{"3623.6836478889572`", " ", "ceq1133", " ", "clu1122"}], "-", 
  RowBox[{"3.674897378891036`*^-12", " ", "ceq2211", " ", "clu1122"}], "+", 
  RowBox[{"23282.36307997156`", " ", "ceu1111", " ", "clu1122"}], "+", 
  RowBox[{"27474.76612408035`", " ", "ceu1122", " ", "clu1122"}], "+", 
  RowBox[{"7.349794757782072`*^-12", " ", "ceu2211", " ", "clu1122"}], "-", 
  RowBox[{"4725.063342816477`", " ", "cld1111", " ", "clu1122"}], "-", 
  RowBox[{"4725.063343087382`", " ", "cld1122", " ", "clu1122"}], "-", 
  RowBox[{"2020.4593187637292`", " ", "cld1133", " ", "clu1122"}], "+", 
  RowBox[{"5.432144735433751`*^-10", " ", "cld2211", " ", "clu1122"}], "+", 
  RowBox[{"6.525491272965012`*^-9", " ", "cle1111", " ", "clu1122"}], "-", 
  RowBox[{"1.6091398423636593`*^-8", " ", "cle1122", " ", "clu1122"}], "-", 
  RowBox[{"2.9041311465918164`*^-8", " ", "cle1133", " ", "clu1122"}], "-", 
  RowBox[{"1.7533818229539336`*^-8", " ", "cle2211", " ", "clu1122"}], "+", 
  RowBox[{"2.255030827410082`*^-12", " ", "cle2222", " ", "clu1122"}], "-", 
  RowBox[{"2.9297290286335978`*^-8", " ", "cle3311", " ", "clu1122"}], "+", 
  RowBox[{"0.001204604859032552`", " ", "cledq1111", " ", "clu1122"}], "-", 
  RowBox[{"5.976855136102094`*^-6", " ", "cledq2211", " ", "clu1122"}], "-", 
  RowBox[{"0.0012089864908313174`", " ", "clequ1111", " ", "clu1122"}], "+", 
  RowBox[{"5.976873304461694`*^-6", " ", "clequ2211", " ", "clu1122"}], "-", 
  RowBox[{"5.880602033202489`*^-9", " ", "cll1111", " ", "clu1122"}], "-", 
  RowBox[{"5.878961003605209`*^-8", " ", "cll1122", " ", "clu1122"}], "-", 
  RowBox[{"7.266056552392158`*^-8", " ", "cll1133", " ", "clu1122"}], "-", 
  RowBox[{"3.0282742776059873`*^-6", " ", "cll1221", " ", "clu1122"}], "-", 
  RowBox[{"1.3947143620536895`*^-7", " ", "cll1331", " ", "clu1122"}], "+", 
  RowBox[{"6.979587348277633`*^-12", " ", "cll2222", " ", "clu1122"}], "-", 
  RowBox[{"2.8581229231890656`*^-9", " ", "cll2332", " ", "clu1122"}], "+", 
  RowBox[{"4725.063343603786`", " ", "clq1111", " ", "clu1122"}], "+", 
  RowBox[{"10704.514427664217`", " ", "clq1122", " ", "clu1122"}], "-", 
  RowBox[{"11678.060910905988`", " ", "clq1133", " ", "clu1122"}], "-", 
  RowBox[{"3.571107972639342`*^-10", " ", "clq2211", " ", "clu1122"}], "+", 
  RowBox[{"9450.126686419564`", " ", "clu1111", " ", "clu1122"}], "+", 
  RowBox[{"5956.9945521777645`", " ", 
   SuperscriptBox["clu1122", "2"]}], "-", 
  RowBox[{"104.42160436555895`", " ", "clu2211"}], "-", 
  RowBox[{"9.681504188449304`*^-9", " ", "ced1111", " ", "clu2211"}], "+", 
  RowBox[{"9.303256255988319`*^-10", " ", "ced1122", " ", "clu2211"}], "-", 
  RowBox[{"7.548405579784317`*^-10", " ", "ced1133", " ", "clu2211"}], "+", 
  RowBox[{"3.272017672724927`", " ", "ced2211", " ", "clu2211"}], "-", 
  RowBox[{"1.1734952603775424`*^-10", " ", "cee1111", " ", "clu2211"}], "+", 
  RowBox[{"3.2843483879763433`*^-10", " ", "cee1122", " ", "clu2211"}], "-", 
  RowBox[{"4.071586254026488`*^-10", " ", "cee1133", " ", "clu2211"}], "-", 
  RowBox[{"1.5324849280496993`*^-8", " ", "ceq1111", " ", "clu2211"}], "-", 
  RowBox[{"1.0155702099537624`*^-9", " ", "ceq1122", " ", "clu2211"}], "+", 
  RowBox[{"5.651358685318276`*^-10", " ", "ceq1133", " ", "clu2211"}], "+", 
  RowBox[{"3.272017672724927`", " ", "ceq2211", " ", "clu2211"}], "-", 
  RowBox[{"1.075671881399991`*^-8", " ", "ceu1111", " ", "clu2211"}], "-", 
  RowBox[{"2.70148002544776`*^-9", " ", "ceu1122", " ", "clu2211"}], "-", 
  RowBox[{"6.544035345449854`", " ", "ceu2211", " ", "clu2211"}], "+", 
  RowBox[{"0.0001267341348802697`", " ", "cld1111", " ", "clu2211"}], "+", 
  RowBox[{"3.758328865134585`*^-10", " ", "cld1122", " ", "clu2211"}], "-", 
  RowBox[{"2.5759110864568936`*^-10", " ", "cld1133", " ", "clu2211"}], "-", 
  RowBox[{"2777.118793599324`", " ", "cld2211", " ", "clu2211"}], "+", 
  RowBox[{"1.323265012712803`*^-9", " ", "cle1111", " ", "clu2211"}], "+", 
  RowBox[{"8.416950372793541`*^-11", " ", "cle1122", " ", "clu2211"}], "-", 
  RowBox[{"6.6283639192297`*^-11", " ", "cle1133", " ", "clu2211"}], "+", 
  RowBox[{"4.145749702982174`*^-11", " ", "cle2211", " ", "clu2211"}], "+", 
  RowBox[{"3.3753350480961413`*^-13", " ", "cle2222", " ", "clu2211"}], "-", 
  RowBox[{"6.301740666842502`*^-11", " ", "cle3311", " ", "clu2211"}], "+", 
  RowBox[{"218.7919531080567`", " ", "cledq1111", " ", "clu2211"}], "-", 
  RowBox[{"2.431592343649886`", " ", "cledq2211", " ", "clu2211"}], "+", 
  RowBox[{"218.7927827975193`", " ", "clequ1111", " ", "clu2211"}], "+", 
  RowBox[{"2.431599735169857`", " ", "clequ2211", " ", "clu2211"}], "+", 
  RowBox[{"7.965690837070594`*^-10", " ", "cll1111", " ", "clu2211"}], "+", 
  RowBox[{"4.1766818735252746`*^-10", " ", "cll1122", " ", "clu2211"}], "-", 
  RowBox[{"4.128705016130264`*^-10", " ", "cll1133", " ", "clu2211"}], "-", 
  RowBox[{"612.5476128116687`", " ", "cll1221", " ", "clu2211"}], "-", 
  RowBox[{"3.2501542716242305`*^-9", " ", "cll1331", " ", "clu2211"}], "+", 
  RowBox[{"1.0447061526403582`*^-12", " ", "cll2222", " ", "clu2211"}], "-", 
  RowBox[{"1.1936538286854048`*^-10", " ", "cll2332", " ", "clu2211"}], "-", 
  RowBox[{"0.00012670539201690132`", " ", "clq1111", " ", "clu2211"}], "-", 
  RowBox[{"1.5464533911902684`*^-9", " ", "clq1122", " ", "clu2211"}], "-", 
  RowBox[{"1.886405908588652`*^-9", " ", "clq1133", " ", "clu2211"}], "-", 
  RowBox[{"0.7300050436810452`", " ", "clq2211", " ", "clu2211"}], "-", 
  RowBox[{"0.00025344464027089297`", " ", "clu1111", " ", "clu2211"}], "-", 
  RowBox[{"1.0875053523693446`*^-9", " ", "clu1122", " ", "clu2211"}], "+", 
  RowBox[{"2821.9098242305517`", " ", 
   SuperscriptBox["clu2211", "2"]}], "-", 
  RowBox[{"26200.73719960451`", " ", "cplequ1111"}], "+", 
  RowBox[{"0.0001913516811915979`", " ", "ced1111", " ", "cplequ1111"}], "-", 
  
  RowBox[{"0.00001689627173052924`", " ", "ced1122", " ", "cplequ1111"}], "-", 
  RowBox[{"8.366143714984909`*^-6", " ", "ced1133", " ", "cplequ1111"}], "-", 
  
  RowBox[{"4.0234798376561465`*^-9", " ", "ced2211", " ", "cplequ1111"}], "+", 
  RowBox[{"1.0258102308153552`*^-6", " ", "cee1111", " ", "cplequ1111"}], "-", 
  RowBox[{"1.1877249865163882`*^-6", " ", "cee1122", " ", "cplequ1111"}], "+", 
  RowBox[{"4.203877400642729`*^-6", " ", "cee1133", " ", "cplequ1111"}], "+", 
  
  RowBox[{"0.0004205720719002949`", " ", "ceq1111", " ", "cplequ1111"}], "+", 
  
  RowBox[{"0.00001767492253123617`", " ", "ceq1122", " ", "cplequ1111"}], "+", 
  RowBox[{"6.292067990387251`*^-6", " ", "ceq1133", " ", "cplequ1111"}], "-", 
  
  RowBox[{"4.0234798376561465`*^-9", " ", "ceq2211", " ", "cplequ1111"}], "+", 
  RowBox[{"0.0002306158730708596`", " ", "ceu1111", " ", "cplequ1111"}], "+", 
  
  RowBox[{"0.00004215205049249091`", " ", "ceu1122", " ", "cplequ1111"}], "+", 
  RowBox[{"8.046959675312293`*^-9", " ", "ceu2211", " ", "cplequ1111"}], "+", 
  
  RowBox[{"0.007030329224418358`", " ", "cld1111", " ", "cplequ1111"}], "-", 
  RowBox[{"6.8286178755739875`*^-6", " ", "cld1122", " ", "cplequ1111"}], "-", 
  RowBox[{"3.423121934396993`*^-6", " ", "cld1133", " ", "cplequ1111"}], "+", 
  
  RowBox[{"1.537332115092683`", " ", "cld2211", " ", "cplequ1111"}], "+", 
  RowBox[{"2.7180267537798997`*^-6", " ", "cle1111", " ", "cplequ1111"}], "-", 
  RowBox[{"6.54541576439796`*^-7", " ", "cle1122", " ", "cplequ1111"}], "+", 
  RowBox[{"8.741426060502354`*^-7", " ", "cle1133", " ", "cplequ1111"}], "-", 
  
  RowBox[{"6.95219306501946`*^-7", " ", "cle2211", " ", "cplequ1111"}], "-", 
  RowBox[{"9.454246963919995`*^-9", " ", "cle2222", " ", "cplequ1111"}], "+", 
  
  RowBox[{"8.85794713742938`*^-7", " ", "cle3311", " ", "cplequ1111"}], "+", 
  RowBox[{"3.4214403929179236`*^11", " ", "cledq1111", " ", "cplequ1111"}], 
  "-", 
  RowBox[{"1.6784185498771222`*^9", " ", "cledq2211", " ", "cplequ1111"}], 
  "-", 
  RowBox[{"3.421451337706227`*^11", " ", "clequ1111", " ", "cplequ1111"}], 
  "+", 
  RowBox[{"1.6784236519100606`*^9", " ", "clequ2211", " ", "cplequ1111"}], 
  "+", 
  RowBox[{"9.997264752562935`*^-7", " ", "cll1111", " ", "cplequ1111"}], "-", 
  
  RowBox[{"1.1048919567760476`*^-6", " ", "cll1122", " ", "cplequ1111"}], "+", 
  RowBox[{"4.558176034819876`*^-6", " ", "cll1133", " ", "cplequ1111"}], "-", 
  
  RowBox[{"35008.55091770208`", " ", "cll1221", " ", "cplequ1111"}], "+", 
  RowBox[{"5.410843772755915`*^-6", " ", "cll1331", " ", "cplequ1111"}], "-", 
  
  RowBox[{"2.926201349214123`*^-8", " ", "cll2222", " ", "cplequ1111"}], "-", 
  
  RowBox[{"7.481139362528888`*^-8", " ", "cll2332", " ", "cplequ1111"}], "-", 
  
  RowBox[{"0.0076408506791000984`", " ", "clq1111", " ", "cplequ1111"}], "+", 
  
  RowBox[{"0.00001867947231430621`", " ", "clq1122", " ", "cplequ1111"}], "-", 
  RowBox[{"0.00002030599067540768`", " ", "clq1133", " ", "cplequ1111"}], "-", 
  RowBox[{"16.34172398056927`", " ", "clq2211", " ", "cplequ1111"}], "-", 
  RowBox[{"0.014669784421156294`", " ", "clu1111", " ", "cplequ1111"}], "+", 
  RowBox[{"0.000016900936745708973`", " ", "clu1122", " ", "cplequ1111"}], 
  "-", 
  RowBox[{"3.0746641975926545`", " ", "clu2211", " ", "cplequ1111"}], "+", 
  RowBox[{"2.4043241577314115`*^9", " ", 
   SuperscriptBox["cplequ1111", "2"]}], "+", 
  RowBox[{"140.2540018941489`", " ", "cplequ2211"}], "-", 
  RowBox[{"9.29464917822405`*^-7", " ", "ced1111", " ", "cplequ2211"}], "+", 
  RowBox[{"8.416322034720799`*^-8", " ", "ced1122", " ", "cplequ2211"}], "+", 
  
  RowBox[{"4.162357660731222`*^-8", " ", "ced1133", " ", "cplequ2211"}], "+", 
  
  RowBox[{"1.5780959945902916`*^-11", " ", "ced2211", " ", "cplequ2211"}], 
  "-", 
  RowBox[{"5.025361768274807`*^-9", " ", "cee1111", " ", "cplequ2211"}], "+", 
  
  RowBox[{"5.743154714741364`*^-9", " ", "cee1122", " ", "cplequ2211"}], "-", 
  
  RowBox[{"1.914036841969228`*^-8", " ", "cee1133", " ", "cplequ2211"}], "-", 
  
  RowBox[{"2.048969713517863`*^-6", " ", "ceq1111", " ", "cplequ2211"}], "-", 
  
  RowBox[{"8.797771556836146`*^-8", " ", "ceq1122", " ", "cplequ2211"}], "-", 
  
  RowBox[{"3.130483563707913`*^-8", " ", "ceq1133", " ", "cplequ2211"}], "+", 
  
  RowBox[{"1.5780959945902916`*^-11", " ", "ceq2211", " ", "cplequ2211"}], 
  "-", 
  RowBox[{"1.1263986785489053`*^-6", " ", "ceu1111", " ", "cplequ2211"}], "-", 
  RowBox[{"2.0944560750202858`*^-7", " ", "ceu1122", " ", "cplequ2211"}], "-", 
  RowBox[{"3.156191989180583`*^-11", " ", "ceu2211", " ", "cplequ2211"}], "+", 
  RowBox[{"0.00008152611452725686`", " ", "cld1111", " ", "cplequ2211"}], "+", 
  RowBox[{"3.3990888936973434`*^-8", " ", "cld1122", " ", "cplequ2211"}], "+", 
  RowBox[{"1.70361739457117`*^-8", " ", "cld1133", " ", "cplequ2211"}], "+", 
  RowBox[{"0.01708546439244436`", " ", "cld2211", " ", "cplequ2211"}], "-", 
  RowBox[{"1.337735734147299`*^-8", " ", "cle1111", " ", "cplequ2211"}], "+", 
  
  RowBox[{"3.182552887352816`*^-9", " ", "cle1122", " ", "cplequ2211"}], "-", 
  
  RowBox[{"3.950182828993451`*^-9", " ", "cle1133", " ", "cplequ2211"}], "+", 
  
  RowBox[{"3.38304125657647`*^-9", " ", "cle2211", " ", "cplequ2211"}], "-", 
  RowBox[{"1.2393816544157105`*^-11", " ", "cle2222", " ", "cplequ2211"}], 
  "-", 
  RowBox[{"4.041643867126162`*^-9", " ", "cle3311", " ", "cplequ2211"}], "-", 
  
  RowBox[{"1.6784182719345188`*^9", " ", "cledq1111", " ", "cplequ2211"}], 
  "+", 
  RowBox[{"8.266414067601453`*^6", " ", "cledq2211", " ", "cplequ2211"}], "+", 
  RowBox[{"1.6784236519100611`*^9", " ", "clequ1111", " ", "cplequ2211"}], 
  "-", 
  RowBox[{"8.266439195729869`*^6", " ", "clequ2211", " ", "cplequ2211"}], "-", 
  RowBox[{"4.934529787574865`*^-9", " ", "cll1111", " ", "cplequ2211"}], "+", 
  
  RowBox[{"5.328341274512332`*^-9", " ", "cll1122", " ", "cplequ2211"}], "-", 
  
  RowBox[{"2.0794690449354025`*^-8", " ", "cll1133", " ", "cplequ2211"}], "-", 
  RowBox[{"500.17546740795626`", " ", "cll1221", " ", "cplequ2211"}], "-", 
  RowBox[{"2.5008463619441137`*^-8", " ", "cll1331", " ", "cplequ2211"}], "-", 
  RowBox[{"3.836032931213763`*^-11", " ", "cll2222", " ", "cplequ2211"}], "+", 
  RowBox[{"4.0645107437181605`*^-10", " ", "cll2332", " ", "cplequ2211"}], 
  "-", 
  RowBox[{"0.00007855461071785928`", " ", "clq1111", " ", "cplequ2211"}], "-", 
  RowBox[{"9.218945849982909`*^-8", " ", "clq1122", " ", "cplequ2211"}], "+", 
  
  RowBox[{"1.0101345153525252`*^-7", " ", "clq1133", " ", "cplequ2211"}], "-", 
  RowBox[{"0.18161731502147663`", " ", "clq2211", " ", "cplequ2211"}], "-", 
  RowBox[{"0.0001600876191279696`", " ", "clu1111", " ", "cplequ2211"}], "-", 
  
  RowBox[{"8.399215970516649`*^-8", " ", "clu1122", " ", "cplequ2211"}], "-", 
  
  RowBox[{"0.03417092899442371`", " ", "clu2211", " ", "cplequ2211"}], "-", 
  RowBox[{"2.358665145518848`*^7", " ", "cplequ1111", " ", "cplequ2211"}], 
  "+", 
  RowBox[{"58083.5535364694`", " ", 
   SuperscriptBox["cplequ2211", "2"]}], "-", 
  RowBox[{"11661.659650083631`", " ", "cplq1111"}], "+", 
  RowBox[{"37247.83631037117`", " ", "ced1111", " ", "cplq1111"}], "+", 
  RowBox[{"81142.17000351165`", " ", "ced1122", " ", "cplq1111"}], "+", 
  RowBox[{"35486.4893410439`", " ", "ced1133", " ", "cplq1111"}], "+", 
  RowBox[{"8.904026753516294`*^-10", " ", "ced2211", " ", "cplq1111"}], "+", 
  RowBox[{"7.044448878680331`*^-8", " ", "cee1111", " ", "cplq1111"}], "+", 
  RowBox[{"7.536510881733555`*^-7", " ", "cee1122", " ", "cplq1111"}], "+", 
  RowBox[{"2.3075716016584444`*^-6", " ", "cee1133", " ", "cplq1111"}], "-", 
  RowBox[{"140050.3860924273`", " ", "ceq1111", " ", "cplq1111"}], "-", 
  RowBox[{"80134.57503968637`", " ", "ceq1122", " ", "cplq1111"}], "-", 
  RowBox[{"26873.328828371414`", " ", "ceq1133", " ", "cplq1111"}], "+", 
  RowBox[{"8.904026753516294`*^-10", " ", "ceq2211", " ", "cplq1111"}], "-", 
  RowBox[{"174939.87954469447`", " ", "ceu1111", " ", "cplq1111"}], "-", 
  RowBox[{"152229.9736421777`", " ", "ceu1122", " ", "cplq1111"}], "-", 
  RowBox[{"1.7808053507032588`*^-9", " ", "ceu2211", " ", "cplq1111"}], "+", 
  RowBox[{"73322.791808027`", " ", "cld1111", " ", "cplq1111"}], "+", 
  RowBox[{"32767.30333179859`", " ", "cld1122", " ", "cplq1111"}], "+", 
  RowBox[{"14699.88328454049`", " ", "cld1133", " ", "cplq1111"}], "+", 
  RowBox[{"505.01474891488687`", " ", "cld2211", " ", "cplq1111"}], "-", 
  RowBox[{"5.10930496860066`*^-7", " ", "cle1111", " ", "cplq1111"}], "+", 
  RowBox[{"2.499466050329289`*^-7", " ", "cle1122", " ", "cplq1111"}], "+", 
  RowBox[{"8.95035319774338`*^-7", " ", "cle1133", " ", "cplq1111"}], "+", 
  RowBox[{"2.774874033065967`*^-7", " ", "cle2211", " ", "cplq1111"}], "-", 
  RowBox[{"7.23322210553081`*^-10", " ", "cle2222", " ", "cplq1111"}], "+", 
  RowBox[{"8.960106099494973`*^-7", " ", "cle3311", " ", "cplq1111"}], "+", 
  RowBox[{"5.770184643550162`*^9", " ", "cledq1111", " ", "cplq1111"}], "-", 
  RowBox[{"2.837216163182455`*^7", " ", "cledq2211", " ", "cplq1111"}], "-", 
  RowBox[{"5.780185275350833`*^9", " ", "clequ1111", " ", "cplq1111"}], "+", 
  RowBox[{"2.837224787711968`*^7", " ", "clequ2211", " ", "cplq1111"}], "-", 
  RowBox[{"3.885775657401533`*^-7", " ", "cll1111", " ", "cplq1111"}], "+", 
  RowBox[{"8.662838750796899`*^-7", " ", "cll1122", " ", "cplq1111"}], "+", 
  RowBox[{"2.497105506192632`*^-6", " ", "cll1133", " ", "cplq1111"}], "-", 
  RowBox[{"1.2136182579285149`*^7", " ", "cll1221", " ", "cplq1111"}], "+", 
  RowBox[{"1.5637175191610592`*^-6", " ", "cll1331", " ", "cplq1111"}], "-", 
  RowBox[{"2.2387678643412247`*^-9", " ", "cll2222", " ", "cplq1111"}], "-", 
  RowBox[{"5.817943140183448`*^-8", " ", "cll2332", " ", "cplq1111"}], "+", 
  RowBox[{"23779.280855524907`", " ", "clq1111", " ", "cplq1111"}], "-", 
  RowBox[{"18424.261913111433`", " ", "clq1122", " ", "cplq1111"}], "+", 
  RowBox[{"85835.13302297781`", " ", "clq1133", " ", "cplq1111"}], "-", 
  RowBox[{"5368.2710398986255`", " ", "clq2211", " ", "cplq1111"}], "-", 
  RowBox[{"47185.16809439812`", " ", "clu1111", " ", "cplq1111"}], "-", 
  RowBox[{"61511.42123278186`", " ", "clu1122", " ", "cplq1111"}], "-", 
  RowBox[{"1010.0294978173421`", " ", "clu2211", " ", "cplq1111"}], "+", 
  RowBox[{"8.122813050266677`*^7", " ", "cplequ1111", " ", "cplq1111"}], "-", 
  
  RowBox[{"398711.2079338673`", " ", "cplequ2211", " ", "cplq1111"}], "+", 
  RowBox[{"1.3072439912299711`*^7", " ", 
   SuperscriptBox["cplq1111", "2"]}], "-", 
  RowBox[{"1620.4538816568675`", " ", "cplq1122"}], "+", 
  RowBox[{"78438.79472114508`", " ", "ced1111", " ", "cplq1122"}], "+", 
  RowBox[{"78438.79471924427`", " ", "ced1122", " ", "cplq1122"}], "+", 
  RowBox[{"32783.11405324446`", " ", "ced1133", " ", "cplq1122"}], "+", 
  RowBox[{"4.154326289420436`*^-11", " ", "ced2211", " ", "cplq1122"}], "-", 
  RowBox[{"5.808490462896698`*^-8", " ", "cee1111", " ", "cplq1122"}], "+", 
  RowBox[{"2.7047496165159996`*^-7", " ", "cee1122", " ", "cplq1122"}], "+", 
  RowBox[{"4.3080382865399603`*^-7", " ", "cee1133", " ", "cplq1122"}], "-", 
  RowBox[{"78438.7947156426`", " ", "ceq1111", " ", "cplq1122"}], "-", 
  RowBox[{"79475.56971748726`", " ", "ceq1122", " ", "cplq1122"}], "-", 
  RowBox[{"24712.730069528418`", " ", "ceq1133", " ", "cplq1122"}], "+", 
  RowBox[{"4.154326289420436`*^-11", " ", "ceq2211", " ", "cplq1122"}], "-", 
  RowBox[{"156877.58943678296`", " ", "ceu1111", " ", "cplq1122"}], "-", 
  RowBox[{"167559.1234359629`", " ", "ceu1122", " ", "cplq1122"}], "-", 
  RowBox[{"8.308652578840872`*^-11", " ", "ceu2211", " ", "cplq1122"}], "+", 
  RowBox[{"31685.25272572696`", " ", "cld1111", " ", "cplq1122"}], "+", 
  RowBox[{"31685.25272761629`", " ", "cld1122", " ", "cplq1122"}], "+", 
  RowBox[{"13617.832678963954`", " ", "cld1133", " ", "cplq1122"}], "-", 
  RowBox[{"3.036166729617996`*^-9", " ", "cld2211", " ", "cplq1122"}], "-", 
  RowBox[{"3.7111521308719056`*^-8", " ", "cle1111", " ", "cplq1122"}], "+", 
  RowBox[{"9.448482733881639`*^-8", " ", "cle1122", " ", "cplq1122"}], "+", 
  RowBox[{"1.901730082449466`*^-7", " ", "cle1133", " ", "cplq1122"}], "+", 
  RowBox[{"1.041894912789923`*^-7", " ", "cle2211", " ", "cplq1122"}], "-", 
  RowBox[{"1.4724822555074316`*^-11", " ", "cle2222", " ", "cplq1122"}], "+", 
  
  RowBox[{"1.9176351214358672`*^-7", " ", "cle3311", " ", "cplq1122"}], "-", 
  RowBox[{"0.007214479155134346`", " ", "cledq1111", " ", "cplq1122"}], "+", 
  RowBox[{"0.00003583370103554466`", " ", "cledq2211", " ", "cplq1122"}], "+", 
  RowBox[{"0.007243397634461401`", " ", "clequ1111", " ", "cplq1122"}], "-", 
  RowBox[{"0.00003583380996232159`", " ", "clequ2211", " ", "cplq1122"}], "+", 
  RowBox[{"3.994571437883313`*^-8", " ", "cll1111", " ", "cplq1122"}], "+", 
  RowBox[{"3.3982340959630194`*^-7", " ", "cll1122", " ", "cplq1122"}], "+", 
  RowBox[{"4.6419017926807443`*^-7", " ", "cll1133", " ", "cplq1122"}], "+", 
  RowBox[{"0.0000187216244398913`", " ", "cll1221", " ", "cplq1122"}], "+", 
  RowBox[{"8.945344952826656`*^-7", " ", "cll1331", " ", "cplq1122"}], "-", 
  RowBox[{"4.557506884687049`*^-11", " ", "cll2222", " ", "cplq1122"}], "+", 
  RowBox[{"1.951640569887337`*^-8", " ", "cll2332", " ", "cplq1122"}], "-", 
  RowBox[{"31685.25273122268`", " ", "clq1111", " ", "cplq1122"}], "-", 
  RowBox[{"46910.8659843381`", " ", "clq1122", " ", "cplq1122"}], "+", 
  RowBox[{"79204.63762255103`", " ", "clq1133", " ", "cplq1122"}], "+", 
  RowBox[{"1.8501049295881086`*^-9", " ", "clq2211", " ", "cplq1122"}], "-", 
  RowBox[{"63370.50545694493`", " ", "clu1111", " ", "cplq1122"}], "-", 
  RowBox[{"67490.87232243957`", " ", "clu1122", " ", "cplq1122"}], "+", 
  RowBox[{"6.093253335311024`*^-9", " ", "clu2211", " ", "cplq1122"}], "-", 
  RowBox[{"0.00010124310570504984`", " ", "cplequ1111", " ", "cplq1122"}], 
  "+", 
  RowBox[{"5.035674902048096`*^-7", " ", "cplequ2211", " ", "cplq1122"}], "+", 
  RowBox[{"415052.67123092175`", " ", "cplq1111", " ", "cplq1122"}], "+", 
  RowBox[{"215139.1422593387`", " ", 
   SuperscriptBox["cplq1122", "2"]}], "+", 
  RowBox[{"1043.789440063858`", " ", "cplq1133"}], "+", 
  RowBox[{"16342.828272537698`", " ", "ced1111", " ", "cplq1133"}], "+", 
  RowBox[{"16342.828272016817`", " ", "ced1122", " ", "cplq1133"}], "+", 
  RowBox[{"127956.84835582778`", " ", "ced1133", " ", "cplq1133"}], "+", 
  RowBox[{"1.1282175836699294`*^-11", " ", "ced2211", " ", "cplq1133"}], "-", 
  
  RowBox[{"7.9185281154708`*^-9", " ", "cee1111", " ", "cplq1133"}], "+", 
  RowBox[{"5.207047395641592`*^-8", " ", "cee1122", " ", "cplq1133"}], "+", 
  RowBox[{"8.459480793516285`*^-8", " ", "cee1133", " ", "cplq1133"}], "-", 
  RowBox[{"16342.828271027005`", " ", "ceq1111", " ", "cplq1133"}], "-", 
  RowBox[{"15878.00983780177`", " ", "ceq1122", " ", "cplq1133"}], "-", 
  RowBox[{"98941.42821909713`", " ", "ceq1133", " ", "cplq1133"}], "+", 
  RowBox[{"1.1282175836699294`*^-11", " ", "ceq2211", " ", "cplq1133"}], "-", 
  
  RowBox[{"32685.656543565183`", " ", "ceu1111", " ", "cplq1133"}], "-", 
  RowBox[{"28038.040760329066`", " ", "ceu1122", " ", "cplq1133"}], "-", 
  RowBox[{"2.2564351673398588`*^-11", " ", "ceu2211", " ", "cplq1133"}], "+", 
  
  RowBox[{"6768.5725636164225`", " ", "cld1111", " ", "cplq1133"}], "+", 
  RowBox[{"6768.572564141581`", " ", "cld1122", " ", "cplq1133"}], "+", 
  RowBox[{"48975.40200463544`", " ", "cld1133", " ", "cplq1133"}], "+", 
  RowBox[{"9.96696010590652`*^-10", " ", "cld2211", " ", "cplq1133"}], "+", 
  RowBox[{"1.510243553096772`*^-9", " ", "cle1111", " ", "cplq1133"}], "+", 
  RowBox[{"1.9616204414317733`*^-8", " ", "cle1122", " ", "cplq1133"}], "+", 
  RowBox[{"4.192923287098193`*^-8", " ", "cle1133", " ", "cplq1133"}], "+", 
  RowBox[{"2.202325061409646`*^-8", " ", "cle2211", " ", "cplq1133"}], "-", 
  RowBox[{"3.692827536849752`*^-12", " ", "cle2222", " ", "cplq1133"}], "+", 
  RowBox[{"4.221739749259127`*^-8", " ", "cle3311", " ", "cplq1133"}], "-", 
  RowBox[{"0.001446715680409637`", " ", "cledq1111", " ", "cplq1133"}], "+", 
  RowBox[{"7.188084801523883`*^-6", " ", "cledq2211", " ", "cplq1133"}], "+", 
  
  RowBox[{"0.0014516677731109798`", " ", "clequ1111", " ", "cplq1133"}], "-", 
  
  RowBox[{"7.188106651762267`*^-6", " ", "clequ2211", " ", "cplq1133"}], "+", 
  
  RowBox[{"1.0356180030764216`*^-8", " ", "cll1111", " ", "cplq1133"}], "+", 
  RowBox[{"6.522106093475605`*^-8", " ", "cll1122", " ", "cplq1133"}], "+", 
  RowBox[{"9.150960995206379`*^-8", " ", "cll1133", " ", "cplq1133"}], "+", 
  RowBox[{"2.6257991950531065`*^-6", " ", "cll1221", " ", "cplq1133"}], "+", 
  RowBox[{"1.8172593731454892`*^-7", " ", "cll1331", " ", "cplq1133"}], "-", 
  RowBox[{"1.1429738362011603`*^-11", " ", "cll2222", " ", "cplq1133"}], "+", 
  
  RowBox[{"5.734180665903113`*^-9", " ", "cll2332", " ", "cplq1133"}], "-", 
  RowBox[{"6768.572565130917`", " ", "clq1111", " ", "cplq1133"}], "-", 
  RowBox[{"138.0771593033569`", " ", "clq1122", " ", "cplq1133"}], "+", 
  RowBox[{"314471.39771650254`", " ", "clq1133", " ", "cplq1133"}], "-", 
  RowBox[{"3.8499315450080883`*^-10", " ", "clq2211", " ", "cplq1133"}], "-", 
  
  RowBox[{"13537.14512874782`", " ", "clu1111", " ", "cplq1133"}], "-", 
  RowBox[{"11678.060910905988`", " ", "clu1122", " ", "cplq1133"}], "-", 
  RowBox[{"1.886405908588652`*^-9", " ", "clu2211", " ", "cplq1133"}], "-", 
  RowBox[{"0.00002030599067540768`", " ", "cplequ1111", " ", "cplq1133"}], 
  "+", 
  RowBox[{"1.0101345153525252`*^-7", " ", "cplequ2211", " ", "cplq1133"}], 
  "+", 
  RowBox[{"85835.13302297781`", " ", "cplq1111", " ", "cplq1133"}], "+", 
  RowBox[{"79204.63762255103`", " ", "cplq1122", " ", "cplq1133"}], "+", 
  RowBox[{"157235.69885825127`", " ", 
   SuperscriptBox["cplq1133", "2"]}], "+", 
  RowBox[{"308.4772284440696`", " ", "cplq2211"}], "-", 
  RowBox[{"3.2354695910537333`*^-6", " ", "ced1111", " ", "cplq2211"}], "+", 
  RowBox[{"2.8894179049565533`*^-7", " ", "ced1122", " ", "cplq2211"}], "+", 
  RowBox[{"1.4289528410737673`*^-7", " ", "ced1133", " ", "cplq2211"}], "+", 
  RowBox[{"4.908026509184079`", " ", "ced2211", " ", "cplq2211"}], "-", 
  RowBox[{"1.7257922572047516`*^-8", " ", "cee1111", " ", "cplq2211"}], "+", 
  RowBox[{"2.0936123728782875`*^-8", " ", "cee1122", " ", "cplq2211"}], "-", 
  RowBox[{"6.997663658420614`*^-8", " ", "cee1133", " ", "cplq2211"}], "-", 
  RowBox[{"7.11796627613729`*^-6", " ", "ceq1111", " ", "cplq2211"}], "-", 
  RowBox[{"3.022111699466206`*^-7", " ", "ceq1122", " ", "cplq2211"}], "-", 
  RowBox[{"1.0747394502615947`*^-7", " ", "ceq1133", " ", "cplq2211"}], "+", 
  RowBox[{"4.908026509184079`", " ", "ceq2211", " ", "cplq2211"}], "-", 
  RowBox[{"3.908196951415636`*^-6", " ", "ceu1111", " ", "cplq2211"}], "-", 
  RowBox[{"7.196521944147239`*^-7", " ", "ceu1122", " ", "cplq2211"}], "-", 
  RowBox[{"9.816053018368159`", " ", "ceu2211", " ", "cplq2211"}], "-", 
  RowBox[{"0.0011538515181592846`", " ", "cld1111", " ", "cplq2211"}], "+", 
  RowBox[{"1.1670404591625243`*^-7", " ", "cld1122", " ", "cplq2211"}], "+", 
  RowBox[{"5.8568824753889826`*^-8", " ", "cld1133", " ", "cplq2211"}], "-", 
  RowBox[{"1119.597365740029`", " ", "cld2211", " ", "cplq2211"}], "-", 
  RowBox[{"4.606912947275314`*^-8", " ", "cle1111", " ", "cplq2211"}], "+", 
  RowBox[{"1.1322142807448093`*^-8", " ", "cle1122", " ", "cplq2211"}], "-", 
  RowBox[{"1.454598425221875`*^-8", " ", "cle1133", " ", "cplq2211"}], "+", 
  RowBox[{"1.2013067309161525`*^-8", " ", "cle2211", " ", "cplq2211"}], "+", 
  RowBox[{"3.12979715597232`*^-11", " ", "cle2222", " ", "cplq2211"}], "-", 
  RowBox[{"1.4879403766557061`*^-8", " ", "cle3311", " ", "cplq2211"}], "-", 
  RowBox[{"5.775178172646078`*^9", " ", "cledq1111", " ", "cplq2211"}], "+", 
  RowBox[{"2.844347002851172`*^7", " ", "cledq2211", " ", "cplq2211"}], "+", 
  RowBox[{"5.77519173124266`*^9", " ", "clequ1111", " ", "cplq2211"}], "-", 
  RowBox[{"2.8443556490569104`*^7", " ", "clequ2211", " ", "cplq2211"}], "-", 
  
  RowBox[{"1.7098969634876572`*^-8", " ", "cll1111", " ", "cplq2211"}], "+", 
  RowBox[{"1.9626285275520973`*^-8", " ", "cll1122", " ", "cplq2211"}], "-", 
  RowBox[{"7.580354705153197`*^-8", " ", "cll1133", " ", "cplq2211"}], "+", 
  RowBox[{"5212.455413674461`", " ", "cll1221", " ", "cplq2211"}], "-", 
  RowBox[{"9.236245143777184`*^-8", " ", "cll1331", " ", "cplq2211"}], "+", 
  RowBox[{"9.687092684931718`*^-11", " ", "cll2222", " ", "cplq2211"}], "+", 
  RowBox[{"1.2855057400382032`*^-9", " ", "cll2332", " ", "cplq2211"}], "+", 
  RowBox[{"0.0011641829087834664`", " ", "clq1111", " ", "cplq2211"}], "-", 
  RowBox[{"3.1755343475699737`*^-7", " ", "clq1122", " ", "cplq2211"}], "+", 
  RowBox[{"3.467873593774439`*^-7", " ", "clq1133", " ", "cplq2211"}], "-", 
  RowBox[{"3268.8895374895287`", " ", "clq2211", " ", "cplq2211"}], "+", 
  RowBox[{"0.002318008726676419`", " ", "clu1111", " ", "cplq2211"}], "-", 
  RowBox[{"2.885791660626021`*^-7", " ", "clu1122", " ", "cplq2211"}], "+", 
  RowBox[{"2239.1947314791996`", " ", "clu2211", " ", "cplq2211"}], "-", 
  RowBox[{"8.115795692981955`*^7", " ", "cplequ1111", " ", "cplq2211"}], "+", 
  
  RowBox[{"399713.2978467867`", " ", "cplequ2211", " ", "cplq2211"}], "-", 
  RowBox[{"1.3604705140057905`*^6", " ", "cplq1111", " ", "cplq2211"}], "+", 
  RowBox[{"1.7298143842186838`*^-6", " ", "cplq1122", " ", "cplq2211"}], "+", 
  
  RowBox[{"3.467873593774439`*^-7", " ", "cplq1133", " ", "cplq2211"}], "+", 
  RowBox[{"692056.4963607166`", " ", 
   SuperscriptBox["cplq2211", "2"]}], "-", 
  RowBox[{"5272.479289788753`", " ", "\[Delta]gWeL"}], "-", 
  RowBox[{"4.259483317722094`*^-6", " ", "ced1111", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"2.1693688855674075`*^-6", " ", "ced1122", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"7.638117776433099`*^-7", " ", "ced1133", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"1.0359840714339`*^-10", " ", "ced2211", " ", "\[Delta]gWeL"}], "-", 
  RowBox[{"2.832951142804474`*^-8", " ", "cee1111", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"2.9315160312736422`*^-8", " ", "cee1122", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"1.5679965508929344`*^-7", " ", "cee1133", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"1.983921015025203`*^-6", " ", "ceq1111", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"2.1697742329399453`*^-6", " ", "ceq1122", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"5.601516011531639`*^-7", " ", "ceq1133", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"1.0359840714339`*^-10", " ", "ceq2211", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"2.2415669091351344`*^-6", " ", "ceu1111", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"4.323149203360074`*^-6", " ", "ceu1122", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"2.0719681428678`*^-10", " ", "ceu2211", " ", "\[Delta]gWeL"}], "-", 
  RowBox[{"10.535308273661034`", " ", "cld1111", " ", "\[Delta]gWeL"}], "-", 
  RowBox[{"8.758357882786774`*^-7", " ", "cld1122", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"3.145151719915287`*^-7", " ", "cld1133", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"1117.5619338573197`", " ", "cld2211", " ", "\[Delta]gWeL"}], "-", 
  RowBox[{"6.742472386606149`*^-9", " ", "cle1111", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"1.7673568188813833`*^-8", " ", "cle1122", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"9.638363103376597`*^-8", " ", "cle1133", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"1.6352264868351166`*^-8", " ", "cle2211", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"30.748602217685`", " ", "cle2222", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"9.559840573866765`*^-8", " ", "cle3311", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"5.775167034701815`*^9", " ", "cledq1111", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"2.8443346244684268`*^7", " ", "cledq2211", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"5.775202869178467`*^9", " ", "clequ1111", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"2.8443432706365373`*^7", " ", "clequ2211", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"1.9131368742059088`*^-8", " ", "cll1111", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"2.9165868786474696`*^-8", " ", "cll1122", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"1.6853951457269137`*^-7", " ", "cll1133", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"7.119545961741377`*^6", " ", "cll1221", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"1.7011809743620134`*^-7", " ", "cll1331", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"95.17056370455909`", " ", "cll2222", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"12345.679012347338`", " ", "cll2332", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"10.535314510250606`", " ", "clq1111", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"8.507884604041749`*^-7", " ", "clq1122", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"1.841058849073679`*^-6", " ", "clq1133", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"11879.604263363884`", " ", "clq2211", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"21.070622749916247`", " ", "clu1111", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"1.7394788928055977`*^-6", " ", "clu1122", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"2235.123867714761`", " ", "clu2211", " ", "\[Delta]gWeL"}], "-", 
  RowBox[{"8.11581134496646`*^7", " ", "cplequ1111", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"399711.55832478596`", " ", "cplequ2211", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"1.4119023691846486`*^6", " ", "cplq1111", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"0.000011455834144364348`", " ", "cplq1122", " ", "\[Delta]gWeL"}], 
  "-", 
  RowBox[{"1.841058849073679`*^-6", " ", "cplq1133", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"1.3500456109930985`*^6", " ", "cplq2211", " ", "\[Delta]gWeL"}], 
  "+", 
  RowBox[{"8.2561572876224285`*^6", " ", 
   SuperscriptBox["\[Delta]gWeL", "2"]}], "+", 
  RowBox[{"9695.35951139278`", " ", "\[Delta]gWq1R"}], "+", 
  RowBox[{"4.986654013176758`*^-6", " ", "ced1111", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"5.0326982053018074`*^-6", " ", "ced1122", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"1.6703051975294172`*^-6", " ", "ced1133", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"1.0954902194280626`*^-9", " ", "ced2211", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"1.0139475212453252`*^-7", " ", "cee1111", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"5.474533827718698`*^-7", " ", "cee1122", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"1.8510302545702914`*^-6", " ", "cee1133", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"5.56575044940999`*^-6", " ", "ceq1111", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"5.207091388305897`*^-6", " ", "ceq1122", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"1.2376048659314343`*^-6", " ", "ceq1133", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"1.0954902194280626`*^-9", " ", "ceq2211", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"0.000010584313728867342`", " ", "ceu1111", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"0.000011843491707692946`", " ", "ceu1122", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"2.190980438856125`*^-9", " ", "ceu2211", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"2.3789242957820056`", " ", "cld1111", " ", "\[Delta]gWq1R"}], "+", 
  
  RowBox[{"2.0369731902774013`*^-6", " ", "cld1122", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"7.060690973383316`*^-7", " ", "cld1133", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"504.9560497558263`", " ", "cld2211", " ", "\[Delta]gWq1R"}], "+", 
  RowBox[{"5.169292772607311`*^-7", " ", "cle1111", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"1.7856203423582768`*^-7", " ", "cle1122", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"6.984595122159817`*^-7", " ", "cle1133", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"1.9567423708866335`*^-7", " ", "cle2211", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"4.928773206304449`*^-10", " ", "cle2222", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"6.965839120902733`*^-7", " ", "cle3311", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"4.992008195444081`*^6", " ", "cledq1111", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"154314.53072982814`", " ", "cledq2211", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"4.99202321279909`*^6", " ", "clequ1111", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"154314.9998129533`", " ", "clequ2211", " ", "\[Delta]gWq1R"}], "+", 
  RowBox[{"4.2910435270219646`*^-7", " ", "cll1111", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"5.932147673356689`*^-7", " ", "cll1122", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"2.004787642280396`*^-6", " ", "cll1133", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"1.2134463586537361`*^7", " ", "cll1221", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"6.545060155331358`*^-7", " ", "cll1331", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"1.52551365130391`*^-9", " ", "cll2222", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"8.05981313066976`*^-8", " ", "cll2332", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"2.378924930757044`", " ", "clq1111", " ", "\[Delta]gWq1R"}], "-", 
  RowBox[{"4.5620640159880075`*^-6", " ", "clq1122", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"4.010181281406179`*^-6", " ", "clq1133", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"5367.647072085929`", " ", "clq2211", " ", "\[Delta]gWq1R"}], "+", 
  RowBox[{"4.757849194629783`", " ", "clu1111", " ", "\[Delta]gWq1R"}], "-", 
  RowBox[{"4.767956081608657`*^-6", " ", "clu1122", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"1009.9120995042197`", " ", "clu2211", " ", "\[Delta]gWq1R"}], "-", 
  
  RowBox[{"70152.19991807608`", " ", "cplequ1111", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"2168.5669829268136`", " ", "cplequ2211", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"2.431635255156734`*^7", " ", "cplq1111", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"0.000029139756560059758`", " ", "cplq1122", " ", "\[Delta]gWq1R"}],
   "+", 
  RowBox[{"4.010181281406179`*^-6", " ", "cplq1133", " ", "\[Delta]gWq1R"}], 
  "-", 
  RowBox[{"3969.584410662027`", " ", "cplq2211", " ", "\[Delta]gWq1R"}], "+", 
  
  RowBox[{"47441.44272071005`", " ", "\[Delta]gWeL", " ", "\[Delta]gWq1R"}], 
  "+", 
  RowBox[{"1.2165545320822833`*^7", " ", 
   SuperscriptBox["\[Delta]gWq1R", "2"]}], "-", 
  RowBox[{"14316.430485477205`", " ", "\[Delta]gW\[Mu]L"}], "+", 
  RowBox[{"6.951960979386102`*^-7", " ", "ced1111", " ", "\[Delta]gW\[Mu]L"}],
   "-", 
  RowBox[{"7.67866005141999`*^-6", " ", "ced1122", " ", "\[Delta]gW\[Mu]L"}], 
  "-", 
  RowBox[{"2.76334051078619`*^-6", " ", "ced1133", " ", "\[Delta]gW\[Mu]L"}], 
  "+", 
  RowBox[{"1.022245429364252`*^-9", " ", "ced2211", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{
  "1.0738172211542186`*^-7", " ", "cee1111", " ", "\[Delta]gW\[Mu]L"}], "+", 
  RowBox[{"5.299962637437289`*^-7", " ", "cee1122", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{"2.206565993436006`*^-6", " ", "cee1133", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{
  "0.00002425910065539938`", " ", "ceq1111", " ", "\[Delta]gW\[Mu]L"}], "+", 
  RowBox[{"7.865426065391949`*^-6", " ", "ceq1122", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{
  "2.0588207555115656`*^-6", " ", "ceq1133", " ", "\[Delta]gW\[Mu]L"}], "+", 
  RowBox[{"1.022245429364252`*^-9", " ", "ceq2211", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{
  "0.000023607264275475787`", " ", "ceu1111", " ", "\[Delta]gW\[Mu]L"}], "+", 
  
  RowBox[{
  "0.00001725476426415578`", " ", "ceu1122", " ", "\[Delta]gW\[Mu]L"}], "-", 
  RowBox[{"2.044490858728504`*^-9", " ", "ceu2211", " ", "\[Delta]gW\[Mu]L"}],
   "-", 
  RowBox[{"2.8810835707540017`", " ", "cld1111", " ", "\[Delta]gW\[Mu]L"}], 
  "-", 
  RowBox[{
  "3.1054800442069943`*^-6", " ", "cld1122", " ", "\[Delta]gW\[Mu]L"}], "-", 
  RowBox[{
  "1.1598076614759233`*^-6", " ", "cld1133", " ", "\[Delta]gW\[Mu]L"}], "-", 
  RowBox[{"1730.2281578043753`", " ", "cld2211", " ", "\[Delta]gW\[Mu]L"}], 
  "-", 
  RowBox[{"4.296849104317159`*^-7", " ", "cle1111", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{
  "1.7213330965359517`*^-7", " ", "cle1122", " ", "\[Delta]gW\[Mu]L"}], "+", 
  RowBox[{"8.724844636425065`*^-7", " ", "cle1133", " ", "\[Delta]gW\[Mu]L"}],
   "-", 
  RowBox[{"4684.6890466937875`", " ", "cle2211", " ", "\[Delta]gW\[Mu]L"}], 
  "-", 
  RowBox[{"19.418067624346637`", " ", "cle2222", " ", "\[Delta]gW\[Mu]L"}], 
  "+", 
  RowBox[{"8.726795701339111`*^-7", " ", "cle3311", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{
  "5.770201954462795`*^9", " ", "cledq1111", " ", "\[Delta]gW\[Mu]L"}], "-", 
  RowBox[{
  "2.8372354020327467`*^7", " ", "cledq2211", " ", "\[Delta]gW\[Mu]L"}], "-", 
  
  RowBox[{
  "5.7801679644110565`*^9", " ", "clequ1111", " ", "\[Delta]gW\[Mu]L"}], "+", 
  
  RowBox[{
  "2.8372440266207416`*^7", " ", "clequ2211", " ", "\[Delta]gW\[Mu]L"}], "-", 
  
  RowBox[{"3.745757275253144`*^-7", " ", "cll1111", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{"5566.639956476565`", " ", "cll1122", " ", "\[Delta]gW\[Mu]L"}], 
  "+", 
  RowBox[{
  "2.3913409842049357`*^-6", " ", "cll1133", " ", "\[Delta]gW\[Mu]L"}], "-", 
  RowBox[{"1.945475832004641`*^7", " ", "cll1221", " ", "\[Delta]gW\[Mu]L"}], 
  "+", 
  RowBox[{"189035.91682527063`", " ", "cll1331", " ", "\[Delta]gW\[Mu]L"}], 
  "-", 
  RowBox[{"60.101217895343154`", " ", "cll2222", " ", "\[Delta]gW\[Mu]L"}], 
  "-", 
  RowBox[{"8.091020718874082`*^-8", " ", "cll2332", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{"2.8810585997204483`", " ", "clq1111", " ", "\[Delta]gW\[Mu]L"}], 
  "+", 
  RowBox[{"5.793293761826168`*^-6", " ", "clq1122", " ", "\[Delta]gW\[Mu]L"}],
   "-", 
  RowBox[{"6.652274415798884`*^-6", " ", "clq1133", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{"18392.202863142506`", " ", "clq2211", " ", "\[Delta]gW\[Mu]L"}], 
  "+", 
  RowBox[{"5.762142213834168`", " ", "clu1111", " ", "\[Delta]gW\[Mu]L"}], 
  "+", 
  RowBox[{"6.947018222161375`*^-6", " ", "clu1122", " ", "\[Delta]gW\[Mu]L"}],
   "+", 
  RowBox[{"3460.456315619692`", " ", "clu2211", " ", "\[Delta]gW\[Mu]L"}], 
  "+", 
  RowBox[{
  "8.122788723446485`*^7", " ", "cplequ1111", " ", "\[Delta]gW\[Mu]L"}], "-", 
  
  RowBox[{"398713.9115506515`", " ", "cplequ2211", " ", "\[Delta]gW\[Mu]L"}], 
  "+", 
  RowBox[{
  "2.5604322734476857`*^7", " ", "cplq1111", " ", "\[Delta]gW\[Mu]L"}], "-", 
  RowBox[{
  "0.00004330463073987331`", " ", "cplq1122", " ", "\[Delta]gW\[Mu]L"}], "-", 
  
  RowBox[{
  "6.652274415798884`*^-6", " ", "cplq1133", " ", "\[Delta]gW\[Mu]L"}], "-", 
  RowBox[{
  "1.4110816457167463`*^6", " ", "cplq2211", " ", "\[Delta]gW\[Mu]L"}], "+", 
  RowBox[{
  "1.3742534771836389`*^7", " ", "\[Delta]gWeL", " ", "\[Delta]gW\[Mu]L"}], 
  "-", 
  RowBox[{
  "2.4236447964701477`*^7", " ", "\[Delta]gWq1R", " ", "\[Delta]gW\[Mu]L"}], 
  "+", 
  RowBox[{"2.064701950187915`*^7", " ", 
   SuperscriptBox["\[Delta]gW\[Mu]L", "2"]}], "+", 
  RowBox[{"685.0391128293877`", " ", "\[Delta]gW\[Tau]L"}], "-", 
  RowBox[{
  "6.259460716208815`*^-7", " ", "ced1111", " ", "\[Delta]gW\[Tau]L"}], "-", 
  RowBox[{
  "1.5948895133531037`*^-7", " ", "ced1122", " ", "\[Delta]gW\[Tau]L"}], "-", 
  
  RowBox[{
  "1.3178459390850437`*^-7", " ", "ced1133", " ", "\[Delta]gW\[Tau]L"}], "+", 
  
  RowBox[{
  "2.525420931025417`*^-11", " ", "ced2211", " ", "\[Delta]gW\[Tau]L"}], "-", 
  
  RowBox[{
  "8.034000040032565`*^-9", " ", "cee1111", " ", "\[Delta]gW\[Tau]L"}], "+", 
  RowBox[{
  "1.9811715411447095`*^-8", " ", "cee1122", " ", "\[Delta]gW\[Tau]L"}], "-", 
  
  RowBox[{
  "2.0546268307525102`*^-7", " ", "cee1133", " ", "\[Delta]gW\[Tau]L"}], "-", 
  
  RowBox[{
  "7.713505953965628`*^-7", " ", "ceq1111", " ", "\[Delta]gW\[Tau]L"}], "+", 
  RowBox[{
  "1.5767566554305507`*^-7", " ", "ceq1122", " ", "\[Delta]gW\[Tau]L"}], "+", 
  
  RowBox[{
  "1.0413989015960224`*^-7", " ", "ceq1133", " ", "\[Delta]gW\[Tau]L"}], "+", 
  
  RowBox[{
  "2.525420931025417`*^-11", " ", "ceq2211", " ", "\[Delta]gW\[Tau]L"}], "-", 
  
  RowBox[{
  "1.4837489132613072`*^-7", " ", "ceu1111", " ", "\[Delta]gW\[Tau]L"}], "+", 
  
  RowBox[{
  "2.9500848343041343`*^-7", " ", "ceu1122", " ", "\[Delta]gW\[Tau]L"}], "-", 
  
  RowBox[{
  "5.050841862050834`*^-11", " ", "ceu2211", " ", "\[Delta]gW\[Tau]L"}], "+", 
  
  RowBox[{
  "3.9774890094669225`*^-7", " ", "cld1111", " ", "\[Delta]gW\[Tau]L"}], "-", 
  
  RowBox[{
  "6.451339112636652`*^-8", " ", "cld1122", " ", "\[Delta]gW\[Tau]L"}], "-", 
  RowBox[{
  "5.414411197849409`*^-8", " ", "cld1133", " ", "\[Delta]gW\[Tau]L"}], "+", 
  RowBox[{
  "2.7321976507219577`*^-9", " ", "cld2211", " ", "\[Delta]gW\[Tau]L"}], "+", 
  
  RowBox[{
  "3.452460007578584`*^-8", " ", "cle1111", " ", "\[Delta]gW\[Tau]L"}], "+", 
  RowBox[{
  "4.490873945472852`*^-9", " ", "cle1122", " ", "\[Delta]gW\[Tau]L"}], "-", 
  RowBox[{
  "4.241236016801377`*^-8", " ", "cle1133", " ", "\[Delta]gW\[Tau]L"}], "+", 
  RowBox[{"3.3537156720251`*^-9", " ", "cle2211", " ", "\[Delta]gW\[Tau]L"}], 
  "-", 
  RowBox[{
  "3.5070390028941157`*^-11", " ", "cle2222", " ", "\[Delta]gW\[Tau]L"}], "-", 
  RowBox[{
  "4.2806499899872077`*^-8", " ", "cle3311", " ", "\[Delta]gW\[Tau]L"}], "+", 
  
  RowBox[{
  "0.0057149534738980875`", " ", "cledq1111", " ", "\[Delta]gW\[Tau]L"}], "-", 
  RowBox[{
  "0.00002796971316891383`", " ", "cledq2211", " ", "\[Delta]gW\[Tau]L"}], 
  "-", 
  RowBox[{
  "0.005713122261353885`", " ", "clequ1111", " ", "\[Delta]gW\[Tau]L"}], "+", 
  
  RowBox[{
  "0.00002796979819085182`", " ", "clequ2211", " ", "\[Delta]gW\[Tau]L"}], 
  "+", 
  RowBox[{"3.00281893441411`*^-8", " ", "cll1111", " ", "\[Delta]gW\[Tau]L"}],
   "+", 
  RowBox[{
  "2.1523354796796132`*^-8", " ", "cll1122", " ", "\[Delta]gW\[Tau]L"}], "-", 
  
  RowBox[{
  "2.2278193719245274`*^-7", " ", "cll1133", " ", "\[Delta]gW\[Tau]L"}], "+", 
  
  RowBox[{"201381.5958372693`", " ", "cll1221", " ", "\[Delta]gW\[Tau]L"}], 
  "-", 
  RowBox[{"189035.91682444426`", " ", "cll1331", " ", "\[Delta]gW\[Tau]L"}], 
  "-", 
  RowBox[{
  "1.0854700856852036`*^-10", " ", "cll2222", " ", "\[Delta]gW\[Tau]L"}], "-", 
  RowBox[{"12345.679012347988`", " ", "cll2332", " ", "\[Delta]gW\[Tau]L"}], 
  "+", 
  RowBox[{
  "9.983938404529758`*^-7", " ", "clq1111", " ", "\[Delta]gW\[Tau]L"}], "+", 
  RowBox[{
  "2.6263290011979476`*^-8", " ", "clq1122", " ", "\[Delta]gW\[Tau]L"}], "-", 
  
  RowBox[{
  "3.221725223040896`*^-7", " ", "clq1133", " ", "\[Delta]gW\[Tau]L"}], "+", 
  RowBox[{
  "5.921613897554647`*^-9", " ", "clq2211", " ", "\[Delta]gW\[Tau]L"}], "+", 
  RowBox[{"5.97674571955834`*^-7", " ", "clu1111", " ", "\[Delta]gW\[Tau]L"}],
   "+", 
  RowBox[{
  "1.1689861120763676`*^-7", " ", "clu1122", " ", "\[Delta]gW\[Tau]L"}], "-", 
  
  RowBox[{"5.76793023410148`*^-9", " ", "clu2211", " ", "\[Delta]gW\[Tau]L"}],
   "+", 
  RowBox[{
  "0.00008029705603258639`", " ", "cplequ1111", " ", "\[Delta]gW\[Tau]L"}], 
  "-", 
  RowBox[{
  "3.930556391104374`*^-7", " ", "cplequ2211", " ", "\[Delta]gW\[Tau]L"}], 
  "-", 
  RowBox[{
  "1.99685452626067`*^-6", " ", "cplq1111", " ", "\[Delta]gW\[Tau]L"}], "-", 
  RowBox[{
  "8.053346419416595`*^-7", " ", "cplq1122", " ", "\[Delta]gW\[Tau]L"}], "-", 
  
  RowBox[{
  "3.221725223040896`*^-7", " ", "cplq1133", " ", "\[Delta]gW\[Tau]L"}], "-", 
  
  RowBox[{
  "1.3637448128991177`*^-6", " ", "cplq2211", " ", "\[Delta]gW\[Tau]L"}], "+", 
  RowBox[{
  "802636.8479374509`", " ", "\[Delta]gWeL", " ", "\[Delta]gW\[Tau]L"}], "+", 
  
  RowBox[{
  "2.4964937814527996`*^-6", " ", "\[Delta]gWq1R", " ", "\[Delta]gW\[Tau]L"}],
   "+", 
  RowBox[{
  "446429.3042666042`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gW\[Tau]L"}], 
  "+", 
  RowBox[{"624426.2131554969`", " ", 
   SuperscriptBox["\[Delta]gW\[Tau]L", "2"]}], "+", 
  RowBox[{"2415.1469243528045`", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{"5002.909922589226`", " ", "ced1111", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{"5002.909918069542`", " ", "ced1122", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{"49318.987031705736`", " ", "ced1133", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{"8.140680525509042`*^-11", " ", "ced2211", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"1.9124621379415514`*^-8", " ", "cee1111", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"5.167821708710793`*^-8", " ", "cee1122", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"2.9838450795006333`*^-7", " ", "cee1133", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"5002.909909356246`", " ", "ceq1111", " ", "\[Delta]gZbL"}], "+", 
  RowBox[{"4823.438608385255`", " ", "ceq1122", " ", "\[Delta]gZbL"}], "+", 
  RowBox[{"42279.98604608963`", " ", "ceq1133", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{"8.140680525509042`*^-11", " ", "ceq2211", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"10005.819831947963`", " ", "ceu1111", " ", "\[Delta]gZbL"}], "+", 
  RowBox[{"8231.978084029422`", " ", "ceu1122", " ", "\[Delta]gZbL"}], "+", 
  RowBox[{"1.6281361051018084`*^-10", " ", "ceu2211", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"2025.8459406888921`", " ", "cld1111", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{"2025.8459452188686`", " ", "cld1122", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{"20321.8355470627`", " ", "cld1133", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{"1.230339905809911`*^-8", " ", "cld2211", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"7.414564511054483`*^-8", " ", "cle1111", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"1.4075541808778593`*^-8", " ", "cle1122", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"1.5007805400134433`*^-7", " ", "cle1133", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"1.2485178109943665`*^-8", " ", "cle2211", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"1.792175466416889`*^-10", " ", "cle2222", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"1.4993492540403026`*^-7", " ", "cle3311", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"0.011780151160558156`", " ", "cledq1111", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"0.00005762163368364019`", " ", "cledq2211", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"0.011772529578205649`", " ", "clequ1111", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"0.00005762180884106624`", " ", "clequ2211", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"6.669065968203461`*^-8", " ", "cll1111", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"5.8758841269095825`*^-8", " ", "cll1122", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"3.2312661580759934`*^-7", " ", "cll1133", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"5.775672891200695`*^-6", " ", "cll1221", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"3.4371711119388045`*^-7", " ", "cll1331", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"5.546995215876116`*^-10", " ", "cll2222", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"2.2198052429836226`*^-9", " ", "cll2332", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"2025.8459539295973`", " ", "clq1111", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{"503.81646819362504`", " ", "clq1122", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{"121738.15633524451`", " ", "clq1133", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{"1.7853953526883478`*^-8", " ", "clq2211", " ", "\[Delta]gZbL"}], 
  "+", 
  RowBox[{"4051.6918946209807`", " ", "clu1111", " ", "\[Delta]gZbL"}], "+", 
  RowBox[{"3340.7637666197506`", " ", "clu1122", " ", "\[Delta]gZbL"}], "+", 
  RowBox[{"2.374778315151521`*^-8", " ", "clu2211", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"0.00016546994102526318`", " ", "cplequ1111", " ", "\[Delta]gZbL"}],
   "+", 
  RowBox[{"8.097511732541742`*^-7", " ", "cplequ2211", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"26453.561560098722`", " ", "cplq1111", " ", "\[Delta]gZbL"}], "-", 
  
  RowBox[{"23923.899157982163`", " ", "cplq1122", " ", "\[Delta]gZbL"}], "-", 
  
  RowBox[{"121738.15633524451`", " ", "cplq1133", " ", "\[Delta]gZbL"}], "+", 
  
  RowBox[{"2.8224046314174283`*^-6", " ", "cplq2211", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{"876917.4590777415`", " ", "\[Delta]gWeL", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{
  "0.000013733600410289024`", " ", "\[Delta]gWq1R", " ", "\[Delta]gZbL"}], 
  "-", 
  RowBox[{
  "876917.4590695836`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZbL"}], "-", 
  RowBox[{
  "876917.4590784821`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZbL"}], "+", 
  
  RowBox[{"2.875413706336077`*^6", " ", 
   SuperscriptBox["\[Delta]gZbL", "2"]}], "-", 
  RowBox[{"951.6953309499486`", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"742.6179985640376`", " ", "ced1111", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"742.6179983843936`", " ", "ced1122", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"7731.077988969727`", " ", "ced1133", " ", "\[Delta]gZbR"}], "-", 
  RowBox[{"2.033476448527915`*^-11", " ", "ced2211", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"3.4526796638666147`*^-9", " ", "cee1111", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"9.67033196245746`*^-9", " ", "cee1122", " ", "\[Delta]gZbR"}], "-", 
  RowBox[{"3.087212660661273`*^-8", " ", "cee1133", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"742.6179980416349`", " ", "ceq1111", " ", "\[Delta]gZbR"}], "-", 
  RowBox[{"714.982213954789`", " ", "ceq1122", " ", "\[Delta]gZbR"}], "-", 
  RowBox[{"4162.837058286021`", " ", "ceq1133", " ", "\[Delta]gZbR"}], "-", 
  RowBox[{"2.033476448527915`*^-11", " ", "ceq2211", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"1485.235996606583`", " ", "ceu1111", " ", "\[Delta]gZbR"}], "-", 
  RowBox[{"1216.8157639912338`", " ", "ceu1122", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"4.06695289705583`*^-11", " ", "ceu2211", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"299.6007966195423`", " ", "cld1111", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"299.6007968003016`", " ", "cld1122", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"2020.105314838941`", " ", "cld1133", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"9.794712402982314`*^-10", " ", "cld2211", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"1.4099559862977668`*^-8", " ", "cle1111", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"2.6777994179177783`*^-9", " ", "cle1122", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"1.0117918656898433`*^-8", " ", "cle1133", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"2.347862825931379`*^-9", " ", "cle2211", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"1.5506469282047806`*^-11", " ", "cle2222", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"1.0158467377852698`*^-8", " ", "cle3311", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"0.001939768945431356`", " ", "cledq1111", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"9.489105609058335`*^-6", " ", "cledq2211", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"0.0019382491699360426`", " ", "clequ1111", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"9.489134453907182`*^-6", " ", "clequ2211", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"1.2510071754908963`*^-8", " ", "cll1111", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"1.0908492249802138`*^-8", " ", "cll1122", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"3.357461678575079`*^-8", " ", "cll1133", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"1.2827663178615216`*^-6", " ", "cll1221", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"3.878064880722231`*^-8", " ", "cll1331", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"4.799435799365017`*^-11", " ", "cll2222", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"5.479311255370857`*^-10", " ", "cll2332", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"299.6007971422298`", " ", "clq1111", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"82.9647162324859`", " ", "clq1122", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"19233.610638710074`", " ", "clq1133", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"3.5321930711090972`*^-9", " ", "clq2211", " ", "\[Delta]gZbR"}], 
  "-", 
  RowBox[{"599.2015937626826`", " ", "clu1111", " ", "\[Delta]gZbR"}], "-", 
  RowBox[{"491.30432638993125`", " ", "clu1122", " ", "\[Delta]gZbR"}], "-", 
  RowBox[{"2.037552908769616`*^-9", " ", "clu2211", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{
  "0.000027244332575138692`", " ", "cplequ1111", " ", "\[Delta]gZbR"}], "-", 
  RowBox[{"1.3334947152408356`*^-7", " ", "cplequ2211", " ", "\[Delta]gZbR"}],
   "+", 
  RowBox[{"3930.960613904246`", " ", "cplq1111", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"3548.395103438756`", " ", "cplq1122", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"19233.610638710074`", " ", "cplq1133", " ", "\[Delta]gZbR"}], "-", 
  
  RowBox[{"4.6504623315471194`*^-7", " ", "cplq2211", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{"161728.20981216544`", " ", "\[Delta]gWeL", " ", "\[Delta]gZbR"}], 
  "+", 
  RowBox[{
  "3.0042518204918592`*^-6", " ", "\[Delta]gWq1R", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{
  "161728.20981008455`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZbR"}], "+", 
  
  RowBox[{
  "161728.20981220357`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZbR"}], "-", 
  RowBox[{
  "1.0104685873167593`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZbR"}], "+", 
  RowBox[{"106434.1918961957`", " ", 
   SuperscriptBox["\[Delta]gZbR", "2"]}], "-", 
  RowBox[{"1188.817534654292`", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"10725.78287134063`", " ", "ced1111", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"10725.782867149306`", " ", "ced1122", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"3507.5811599759845`", " ", "ced1133", " ", "\[Delta]gZcL"}], "-", 
  RowBox[{"2.2686078072399546`*^-10", " ", "ced2211", " ", "\[Delta]gZcL"}], 
  "-", 
  RowBox[{"3.1084919239630876`*^-8", " ", "cee1111", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"9.198131389891412`*^-8", " ", "cee1122", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"9.304342128101278`*^-10", " ", "cee1133", " ", "\[Delta]gZcL"}], 
  "-", 
  RowBox[{"10725.782859072173`", " ", "ceq1111", " ", "\[Delta]gZcL"}], "-", 
  RowBox[{"11156.747579184812`", " ", "ceq1122", " ", "\[Delta]gZcL"}], "-", 
  RowBox[{"2740.9731596683987`", " ", "ceq1133", " ", "\[Delta]gZcL"}], "-", 
  RowBox[{"2.2686078072399546`*^-10", " ", "ceq2211", " ", "\[Delta]gZcL"}], 
  "-", 
  RowBox[{"21451.56573041596`", " ", "ceu1111", " ", "\[Delta]gZcL"}], "-", 
  RowBox[{"25692.12991024836`", " ", "ceu1122", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"4.537215614479909`*^-10", " ", "ceu2211", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"4238.090181051542`", " ", "cld1111", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"4238.090185249161`", " ", "cld1122", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"1424.7297200945286`", " ", "cld1133", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"9.37425115304239`*^-9", " ", "cld2211", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"8.635886693018394`*^-8", " ", "cle1111", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"2.607123898948215`*^-8", " ", "cle1122", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"4.225975800646712`*^-8", " ", "cle1133", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"2.44266054063259`*^-8", " ", "cle2211", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"4.470771689155062`*^-10", " ", "cle2222", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"4.2529160394246676`*^-8", " ", "cle3311", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"0.016139343662048916`", " ", "cledq1111", " ", "\[Delta]gZcL"}], 
  "-", 
  RowBox[{"0.00007892883428179766`", " ", "cledq2211", " ", "\[Delta]gZcL"}], 
  "-", 
  RowBox[{"0.016127467583522875`", " ", "clequ1111", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"0.00007892907420855033`", " ", "clequ2211", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"8.565339818943526`*^-8", " ", "cll1111", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"1.06523381126265`*^-7", " ", "cll1122", " ", "\[Delta]gZcL"}], "-", 
  RowBox[{"5.307666195087321`*^-11", " ", "cll1133", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"7.676954276422621`*^-6", " ", "cll1221", " ", "\[Delta]gZcL"}], 
  "-", 
  RowBox[{"2.782595855423992`*^-10", " ", "cll1331", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"1.3837567601903988`*^-9", " ", "cll2222", " ", "\[Delta]gZcL"}], 
  "-", 
  RowBox[{"3.3008216086213812`*^-9", " ", "cll2332", " ", "\[Delta]gZcL"}], 
  "-", 
  RowBox[{"4238.090193323449`", " ", "clq1111", " ", "\[Delta]gZcL"}], "-", 
  RowBox[{"10316.007580737642`", " ", "clq1122", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"8552.596431057085`", " ", "clq1133", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"2.1312001087592805`*^-8", " ", "clq2211", " ", "\[Delta]gZcL"}], 
  "-", 
  RowBox[{"8476.18037437815`", " ", "clu1111", " ", "\[Delta]gZcL"}], "-", 
  RowBox[{"10115.426487311019`", " ", "clu1122", " ", "\[Delta]gZcL"}], "-", 
  RowBox[{"1.9578009600320464`*^-8", " ", "clu2211", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"0.00022673664806378637`", " ", "cplequ1111", " ", "\[Delta]gZcL"}],
   "-", 
  RowBox[{"1.1091791759006633`*^-6", " ", "cplequ2211", " ", "\[Delta]gZcL"}],
   "+", 
  RowBox[{"57118.21391762909`", " ", "cplq1111", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"63196.13132702786`", " ", "cplq1122", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"8552.596431057085`", " ", "cplq1133", " ", "\[Delta]gZcL"}], "-", 
  RowBox[{"3.856471972514729`*^-6", " ", "cplq2211", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"706341.5024156615`", " ", "\[Delta]gWeL", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{
  "0.000017390667610250243`", " ", "\[Delta]gWq1R", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{
  "705746.9958373421`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{
  "709367.5089217061`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZcL"}], "-", 
  
  RowBox[{
  "1.5981723932633267`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZcL"}], "+", 
  RowBox[{"309314.98490970733`", " ", "\[Delta]gZbR", " ", "\[Delta]gZcL"}], 
  "+", 
  RowBox[{"1.0445449160491562`*^6", " ", 
   SuperscriptBox["\[Delta]gZcL", "2"]}], "+", 
  RowBox[{"623.9688220257849`", " ", "\[Delta]gZcR"}], "-", 
  RowBox[{"3801.1664987185586`", " ", "ced1111", " ", "\[Delta]gZcR"}], "-", 
  RowBox[{"3801.166498130612`", " ", "ced1122", " ", "\[Delta]gZcR"}], "-", 
  RowBox[{"1216.8157645382666`", " ", "ced1133", " ", "\[Delta]gZcR"}], "+", 
  RowBox[{"8.90298395146931`*^-12", " ", "ced2211", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"1.2979335963723423`*^-8", " ", "cee1111", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"3.7123125465746636`*^-8", " ", "cee1122", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"2.9478294192979065`*^-8", " ", "cee1133", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"3801.166497005054`", " ", "ceq1111", " ", "\[Delta]gZcR"}], "+", 
  RowBox[{"3931.2686930126233`", " ", "ceq1122", " ", "\[Delta]gZcR"}], "+", 
  RowBox[{"959.7185492478907`", " ", "ceq1133", " ", "\[Delta]gZcR"}], "+", 
  RowBox[{"8.90298395146931`*^-12", " ", "ceq2211", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"7602.332995726119`", " ", "ceu1111", " ", "\[Delta]gZcR"}], "+", 
  RowBox[{"9112.89320184879`", " ", "ceu1122", " ", "\[Delta]gZcR"}], "-", 
  RowBox[{"1.780596790293862`*^-11", " ", "ceu2211", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"1498.4044556228082`", " ", "cld1111", " ", "\[Delta]gZcR"}], "-", 
  RowBox[{"1498.4044562124673`", " ", "cld1122", " ", "\[Delta]gZcR"}], "-", 
  RowBox[{"491.3043266069242`", " ", "cld1133", " ", "\[Delta]gZcR"}], "-", 
  RowBox[{"6.056217935020732`*^-9", " ", "cld2211", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"3.917830448827699`*^-8", " ", "cle1111", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"1.0308606959920069`*^-8", " ", "cle1122", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"5.216664376189444`*^-9", " ", "cle1133", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"9.451390125151419`*^-9", " ", "cle2211", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"4.710778530952496`*^-11", " ", "cle2222", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"5.293295152292814`*^-9", " ", "cle3311", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"0.006172529769789298`", " ", "cledq1111", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"0.000030178639313741786`", " ", "cledq2211", " ", "\[Delta]gZcR"}],
   "+", 
  RowBox[{"0.006167959825118156`", " ", "clequ1111", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"0.000030178731050342188`", " ", "clequ2211", " ", "\[Delta]gZcR"}],
   "-", 
  RowBox[{"3.7761685251420806`*^-8", " ", "cll1111", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"4.2677176386604944`*^-8", " ", "cll1122", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"3.2289435452387435`*^-8", " ", "cll1133", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"3.3808649197340845`*^-6", " ", "cll1221", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"3.866851023143648`*^-8", " ", "cll1331", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"1.4580417187882092`*^-10", " ", "cll2222", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"1.3533932112565904`*^-9", " ", "cll2332", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"1498.4044573356505`", " ", "clq1111", " ", "\[Delta]gZcR"}], "+", 
  RowBox[{"3690.64780722493`", " ", "clq1122", " ", "\[Delta]gZcR"}], "-", 
  RowBox[{"2974.126062149976`", " ", "clq1133", " ", "\[Delta]gZcR"}], "-", 
  RowBox[{"9.581776389135399`*^-9", " ", "clq2211", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"2996.8089129609652`", " ", "clu1111", " ", "\[Delta]gZcR"}], "+", 
  RowBox[{"3348.1404793446213`", " ", "clu1122", " ", "\[Delta]gZcR"}], "+", 
  RowBox[{"1.2205664810906834`*^-8", " ", "clu2211", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"0.00008671117398262875`", " ", "cplequ1111", " ", "\[Delta]gZcR"}],
   "+", 
  RowBox[{"4.240974618263055`*^-7", " ", "cplequ2211", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"20256.088658105735`", " ", "cplq1111", " ", "\[Delta]gZcR"}], "-", 
  
  RowBox[{"22448.3320155044`", " ", "cplq1122", " ", "\[Delta]gZcR"}], "-", 
  RowBox[{"2974.126062149976`", " ", "cplq1133", " ", "\[Delta]gZcR"}], "+", 
  RowBox[{"1.4783202011862583`*^-6", " ", "cplq2211", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"323456.4196234895`", " ", "\[Delta]gWeL", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{
  "7.782321480095112`*^-6", " ", "\[Delta]gWq1R", " ", "\[Delta]gZcR"}], "-", 
  
  RowBox[{
  "323456.4196187019`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZcR"}], "-", 
  RowBox[{
  "323456.4196241116`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZcR"}], "+", 
  
  RowBox[{"762256.7959964407`", " ", "\[Delta]gZbL", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"140165.1511808567`", " ", "\[Delta]gZbR", " ", "\[Delta]gZcR"}], 
  "-", 
  RowBox[{"890877.7553626754`", " ", "\[Delta]gZcL", " ", "\[Delta]gZcR"}], 
  "+", 
  RowBox[{"231615.79256999184`", " ", 
   SuperscriptBox["\[Delta]gZcR", "2"]}], "-", 
  RowBox[{"11536.410063998177`", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"1.0187611533381222`*^6", " ", "ced1111", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{"13513.286998687183`", " ", "ced1122", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"5002.909920574139`", " ", "ced1133", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"14.35455079437176`", " ", "ced2211", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"8.69603765404194`*^-8", " ", "cee1111", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"5.702392604019427`*^-7", " ", "cee1122", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"1.2468831169725654`*^-6", " ", "cee1133", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{"1.9130648244014895`*^6", " ", "ceq1111", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"13333.815689152243`", " ", "ceq1122", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"3928.282002412346`", " ", "ceq1133", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"14.35455079437176`", " ", "ceq2211", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"893555.0606719455`", " ", "ceu1111", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"25252.732246794694`", " ", "ceu1122", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"28.70910158874352`", " ", "ceu2211", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"999095.7619072816`", " ", "cld1111", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"5342.756477865304`", " ", "cld1122", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"2025.8459462909773`", " ", "cld1133", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"615.8533884871315`", " ", "cld2211", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"9.998760106596372`*^-7", " ", "cle1111", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"1.788874936998238`*^-7", " ", "cle1122", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"5.206462538805725`*^-7", " ", "cle1133", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"2.2041920415618338`*^-7", " ", "cle2211", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{"2.6392147493207824`*^-9", " ", "cle2222", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"5.31506807604954`*^-7", " ", "cle3311", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"4.9946925278197825`*^6", " ", "cledq1111", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"71321.32646115824`", " ", "cledq2211", " ", "\[Delta]gZdL"}], "-", 
  
  RowBox[{"4.99470745448784`*^6", " ", "clequ1111", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{"71321.54326271638`", " ", "clequ2211", " ", "\[Delta]gZdL"}], "-", 
  
  RowBox[{"9.044099096004867`*^-7", " ", "cll1111", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"6.267649461989153`*^-7", " ", "cll1122", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"1.3449602126023591`*^-6", " ", "cll1133", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{"1.2127713012103688`*^7", " ", "cll1221", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{"3.175808562617223`*^-7", " ", "cll1331", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{"8.168682064051104`*^-9", " ", "cll2222", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{"6.409896888531107`*^-8", " ", "cll2332", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"1.9311683245394633`*^6", " ", "clq1111", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"2813.0940666331735`", " ", "clq1122", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"12213.857819243902`", " ", "clq1133", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"13007.199277800204`", " ", "clq2211", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"932821.1730236036`", " ", "clu1111", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"9974.584832510403`", " ", "clu1122", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"1231.7067769834298`", " ", "clu2211", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"70189.92118896724`", " ", "cplequ1111", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"1002.2716137665469`", " ", "cplequ2211", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{"2.4341862476515487`*^7", " ", "cplq1111", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{"69420.4566514209`", " ", "cplq1122", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"12213.857819243902`", " ", "cplq1133", " ", "\[Delta]gZdL"}], "+", 
  
  RowBox[{"26914.084223549446`", " ", "cplq2211", " ", "\[Delta]gZdL"}], "-", 
  
  RowBox[{"941816.6099756019`", " ", "\[Delta]gWeL", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{
  "2.432569216202486`*^7", " ", "\[Delta]gWq1R", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{
  "2.3307370799202412`*^7", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{
  "871095.7187353802`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZdL"}], "+", 
  
  RowBox[{"1.880766247097278`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZdL"}],
   "-", 
  RowBox[{"357593.900348215`", " ", "\[Delta]gZbR", " ", "\[Delta]gZdL"}], 
  "-", 
  RowBox[{"2.39985093875888`*^6", " ", "\[Delta]gZcL", " ", "\[Delta]gZdL"}], 
  "+", 
  RowBox[{
  "1.0691105755116418`*^6", " ", "\[Delta]gZcR", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"1.4699355686720695`*^7", " ", 
   SuperscriptBox["\[Delta]gZdL", "2"]}], "-", 
  RowBox[{"3691.328910351529`", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"1.0030658801365916`*^6", " ", "ced1111", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"2034.7933648186106`", " ", "ced1122", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"742.6179983125683`", " ", "ced1133", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"14.35455079217061`", " ", "ced2211", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"5.5424662623439145`*^-8", " ", "cee1111", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"1.3460570698981396`*^-7", " ", "cee1122", " ", "\[Delta]gZdR"}], 
  "-", 
  RowBox[{"8.704926705655812`*^-7", " ", "cee1133", " ", "\[Delta]gZdR"}], 
  "-", 
  RowBox[{"1.9286866051019859`*^6", " ", "ceq1111", " ", "\[Delta]gZdR"}], 
  "-", 
  RowBox[{"2007.1575804131542`", " ", "ceq1122", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"586.4336062599208`", " ", "ceq1133", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"14.35455079217061`", " ", "ceq2211", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"924943.4256263776`", " ", "ceu1111", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"3801.166497101548`", " ", "ceu1122", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"28.70910158434122`", " ", "ceu2211", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"1.0052899041913082`*^6", " ", "cld1111", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"803.1508614558393`", " ", "cld1122", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"299.60079674420365`", " ", "cld1133", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"2954.044866201106`", " ", "cld2211", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"3.4899586450891316`*^-7", " ", "cle1111", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"3.207053612018264`*^-8", " ", "cle1122", " ", "\[Delta]gZdR"}], 
  "-", 
  RowBox[{"1.9963378792570277`*^-7", " ", "cle1133", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"5.3916395446191276`*^-8", " ", "cle2211", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"3.786208104124562`*^-14", " ", "cle2222", " ", "\[Delta]gZdR"}], 
  "-", 
  RowBox[{"1.8623059552039087`*^-7", " ", "cle3311", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"219.79862153053745`", " ", "cledq1111", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"2.4429310035836576`", " ", "cledq2211", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"219.84762928657273`", " ", "clequ1111", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"2.442938429570726`", " ", "clequ2211", " ", "\[Delta]gZdR"}], "-", 
  
  RowBox[{"3.464420474065248`*^-7", " ", "cll1111", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"1.638844933881078`*^-7", " ", "cll1122", " ", "\[Delta]gZdR"}], 
  "-", 
  RowBox[{"9.483886076772711`*^-7", " ", "cll1133", " ", "\[Delta]gZdR"}], 
  "-", 
  RowBox[{"615.433412525331`", " ", "cll1221", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"1.269423072931152`*^-6", " ", "cll1331", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"1.171876227157598`*^-13", " ", "cll2222", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"6.75295425736772`*^-9", " ", "cll2332", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"1.9251726528792714`*^6", " ", "clq1111", " ", "\[Delta]gZdR"}], 
  "-", 
  RowBox[{"420.58534876816157`", " ", "clq1122", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"1815.6799095275105`", " ", "clq1133", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"1.506571080568592`", " ", "clq2211", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"920560.0480269799`", " ", "clu1111", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"1498.404455795845`", " ", "clu1122", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"5549.761487353128`", " ", "clu2211", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"3.089487616081941`", " ", "cplequ1111", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"0.03433027007168144`", " ", "cplequ2211", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"94049.45373159344`", " ", "cplq1111", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"10456.661208657193`", " ", "cplq1122", " ", "\[Delta]gZdR"}], "+", 
  
  RowBox[{"1815.6799095275105`", " ", "cplq1133", " ", "\[Delta]gZdR"}], "+", 
  
  RowBox[{"2232.4832824795258`", " ", "cplq2211", " ", "\[Delta]gZdR"}], "+", 
  
  RowBox[{"163984.40430197923`", " ", "\[Delta]gWeL", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"1014.6699561805215`", " ", "\[Delta]gWq1R", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{
  "165194.42825317796`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZdR"}], "+", 
  
  RowBox[{
  "161728.20981297904`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"346717.99900283414`", " ", "\[Delta]gZbL", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"65928.02643983832`", " ", "\[Delta]gZbR", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{"439524.2599225983`", " ", "\[Delta]gZcL", " ", "\[Delta]gZdR"}], 
  "-", 
  RowBox[{"197048.76483035315`", " ", "\[Delta]gZcR", " ", "\[Delta]gZdR"}], 
  "+", 
  RowBox[{
  "1.4578411296313605`*^6", " ", "\[Delta]gZdL", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"1.0589196724582857`*^6", " ", 
   SuperscriptBox["\[Delta]gZdR", "2"]}], "+", 
  RowBox[{"11687.993015611966`", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"413233.17188912793`", " ", "ced1111", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"65304.73570284901`", " ", "ced1122", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"81117.14262856603`", " ", "ced1133", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"6.340065256785418`*^-10", " ", "ced2211", " ", "\[Delta]gZeL"}], 
  "-", 
  RowBox[{"248376.1124123658`", " ", "cee1111", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"52908.608691464775`", " ", "cee1122", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"27663.967059898532`", " ", "cee1133", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"578072.140612303`", " ", "ceq1111", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"64979.5060853642`", " ", "ceq1122", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"63163.96875067458`", " ", "ceq1133", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"6.340065256785418`*^-10", " ", "ceq2211", " ", "\[Delta]gZeL"}], 
  "-", 
  RowBox[{"161824.508063003`", " ", "ceu1111", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"127558.83112421822`", " ", "ceu1122", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"1.2680130513570837`*^-9", " ", "ceu2211", " ", "\[Delta]gZeL"}], 
  "+", 
  RowBox[{"317006.39842226345`", " ", "cld1111", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"25929.45370078679`", " ", "cld1122", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"30950.546808803098`", " ", "cld1133", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"0.0010343299415106143`", " ", "cld2211", " ", "\[Delta]gZeL"}], 
  "-", 
  RowBox[{"368640.137995285`", " ", "cle1111", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"6991.747800599075`", " ", "cle1122", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"5671.94813462554`", " ", "cle1133", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"7650.99228368044`", " ", "cle2211", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"1.1696393283776104`*^-9", " ", "cle2222", " ", "\[Delta]gZeL"}], 
  "+", 
  RowBox[{"6052.557935573658`", " ", "cle3311", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"8.474818304020053`", " ", "cledq1111", " ", "\[Delta]gZeL"}], "-", 
  
  RowBox[{"0.09380210831097534`", " ", "cledq2211", " ", "\[Delta]gZeL"}], 
  "+", 
  RowBox[{"8.350785727867745`", " ", "clequ1111", " ", "\[Delta]gZeL"}], "+", 
  
  RowBox[{"0.09380239344929578`", " ", "clequ2211", " ", "\[Delta]gZeL"}], 
  "+", 
  RowBox[{"36539.524516567995`", " ", "cll1111", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"67466.19931450598`", " ", "cll1122", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"29832.288472002598`", " ", "cll1133", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"57441.957194266484`", " ", "cll1221", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"29832.28847262114`", " ", "cll1331", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"3.6201721764346192`*^-9", " ", "cll2222", " ", "\[Delta]gZeL"}], 
  "-", 
  RowBox[{"3.261396470920315`*^-8", " ", "cll2332", " ", "\[Delta]gZeL"}], 
  "+", 
  RowBox[{"666302.4099539906`", " ", "clq1111", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"21609.974362916604`", " ", "clq1122", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"199582.61376344837`", " ", "clq1133", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"0.010994360199326859`", " ", "clq2211", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"352310.4721918993`", " ", "clu1111", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"50449.106872787204`", " ", "clu1122", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"0.0020686654002495526`", " ", "clu2211", " ", "\[Delta]gZeL"}], 
  "-", 
  RowBox[{"0.11735282298079261`", " ", "cplequ1111", " ", "\[Delta]gZeL"}], 
  "-", 
  RowBox[{"0.0013181918387727485`", " ", "cplequ2211", " ", "\[Delta]gZeL"}], 
  "-", 
  RowBox[{"291845.221385162`", " ", "cplq1111", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"342966.5102978634`", " ", "cplq1122", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"199582.61376344837`", " ", "cplq1133", " ", "\[Delta]gZeL"}], "+", 
  
  RowBox[{"0.01887860864612463`", " ", "cplq2211", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"6.543013744067027`*^6", " ", "\[Delta]gWeL", " ", "\[Delta]gZeL"}],
   "+", 
  RowBox[{"38.83225775190253`", " ", "\[Delta]gWq1R", " ", "\[Delta]gZeL"}], 
  "+", 
  RowBox[{
  "6.531755520805929`*^6", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZeL"}], 
  "+", 
  RowBox[{
  "6.542841771778913`*^6", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZeL"}], 
  "-", 
  RowBox[{"5.528961135704618`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZeL"}],
   "+", 
  RowBox[{
  "1.3394974984825323`*^6", " ", "\[Delta]gZbR", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"4.884141983536555`*^6", " ", "\[Delta]gZcL", " ", "\[Delta]gZeL"}],
   "-", 
  RowBox[{"2.272295011407545`*^6", " ", "\[Delta]gZcR", " ", "\[Delta]gZeL"}],
   "-", 
  RowBox[{"5.310623083646068`*^6", " ", "\[Delta]gZdL", " ", "\[Delta]gZeL"}],
   "+", 
  RowBox[{"1.799555522782164`*^6", " ", "\[Delta]gZdR", " ", "\[Delta]gZeL"}],
   "+", 
  RowBox[{"4.166300485724633`*^7", " ", 
   SuperscriptBox["\[Delta]gZeL", "2"]}], "-", 
  RowBox[{"8838.065950368615`", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"365171.5149944924`", " ", "ced1111", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"22976.740840849867`", " ", "ced1122", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"31014.614185721082`", " ", "ced1133", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"8.838396114462079`*^-10", " ", "ced2211", " ", "\[Delta]gZeR"}], 
  "+", 
  RowBox[{"2942.727806656866`", " ", "cee1111", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"37911.32045932079`", " ", "cee1122", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"19937.3759542989`", " ", "cee1133", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"623763.6048998702`", " ", "ceq1111", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"22808.317388481504`", " ", "ceq1122", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"30730.40736642126`", " ", "ceq1133", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"8.838396114462079`*^-10", " ", "ceq2211", " ", "\[Delta]gZeR"}], 
  "+", 
  RowBox[{"258832.0585122517`", " ", "ceu1111", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"44227.82785609664`", " ", "ceu1122", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"1.7676792228924158`*^-9", " ", "ceu2211", " ", "\[Delta]gZeR"}], 
  "-", 
  RowBox[{"335362.34594145615`", " ", "cld1111", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"9039.979623837828`", " ", "cld1122", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"14991.28333592559`", " ", "cld1133", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"3.608376995680772`*^-8", " ", "cld2211", " ", "\[Delta]gZeR"}], 
  "+", 
  RowBox[{"440812.2649377316`", " ", "cle1111", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"13950.888150939034`", " ", "cle1122", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"9657.16817348552`", " ", "cle1133", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"23043.915503900535`", " ", "cle2211", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"2.545552354962664`*^-10", " ", "cle2222", " ", "\[Delta]gZeR"}], 
  "-", 
  RowBox[{"9232.218772874341`", " ", "cle3311", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"0.01447425003992116`", " ", "cledq1111", " ", "\[Delta]gZeR"}], 
  "+", 
  RowBox[{"0.00007108919025083586`", " ", "cledq2211", " ", "\[Delta]gZeR"}], 
  "+", 
  RowBox[{"0.014481641116904632`", " ", "clequ1111", " ", "\[Delta]gZeR"}], 
  "-", 
  RowBox[{"0.00007108940634674963`", " ", "clequ2211", " ", "\[Delta]gZeR"}], 
  "+", 
  RowBox[{"267287.3961393044`", " ", "cll1111", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"41802.78591809831`", " ", "cll1122", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"21837.99073411535`", " ", "cll1133", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"41143.54143452195`", " ", "cll1221", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"21837.990734457228`", " ", "cll1331", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"7.878785866302835`*^-10", " ", "cll2222", " ", "\[Delta]gZeR"}], 
  "+", 
  RowBox[{"1.688652678132291`*^-8", " ", "cll2332", " ", "\[Delta]gZeR"}], 
  "-", 
  RowBox[{"656020.2939714326`", " ", "clq1111", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"6614.145175399783`", " ", "clq1122", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"76470.04779238845`", " ", "clq1133", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"2.0401328932080267`*^-8", " ", "clq2211", " ", "\[Delta]gZeR"}], 
  "-", 
  RowBox[{"320417.97942310246`", " ", "clu1111", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"17343.278977342685`", " ", "clu1122", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"6.942790378731348`*^-8", " ", "clu2211", " ", "\[Delta]gZeR"}], 
  "-", 
  RowBox[{"0.00020338116812992172`", " ", "cplequ1111", " ", "\[Delta]gZeR"}],
   "+", 
  RowBox[{"9.99009426344105`*^-7", " ", "cplequ2211", " ", "\[Delta]gZeR"}], 
  "+", 
  RowBox[{"85098.57025538338`", " ", "cplq1111", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"120081.96976519341`", " ", "cplq1122", " ", "\[Delta]gZeR"}], "+", 
  
  RowBox[{"76470.04779238845`", " ", "cplq1133", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"3.478258753859976`*^-6", " ", "cplq2211", " ", "\[Delta]gZeR"}], 
  "-", 
  RowBox[{"5.042138883543974`*^6", " ", "\[Delta]gWeL", " ", "\[Delta]gZeR"}],
   "-", 
  RowBox[{
  "4.806379720307472`*^-6", " ", "\[Delta]gWq1R", " ", "\[Delta]gZeR"}], "-", 
  
  RowBox[{
  "5.032769505449874`*^6", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZeR"}], 
  "-", 
  RowBox[{
  "5.042138883539928`*^6", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZeR"}], 
  "+", 
  RowBox[{"5.040165394492324`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZeR"}],
   "-", 
  RowBox[{"569245.4371590443`", " ", "\[Delta]gZbR", " ", "\[Delta]gZeR"}], 
  "-", 
  RowBox[{
  "3.7048624385990654`*^6", " ", "\[Delta]gZcL", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{
  "1.6106099336285274`*^6", " ", "\[Delta]gZcR", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{
  "3.8427612249902934`*^6", " ", "\[Delta]gZdL", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{
  "1.5228188675835351`*^6", " ", "\[Delta]gZdR", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"4.11801165745548`*^7", " ", "\[Delta]gZeL", " ", "\[Delta]gZeR"}], 
  "+", 
  RowBox[{"3.179468348127284`*^7", " ", 
   SuperscriptBox["\[Delta]gZeR", "2"]}], "+", 
  RowBox[{"1469.363136604261`", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{"13513.286995460192`", " ", "ced1111", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{"13513.286991969373`", " ", "ced1122", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{"5002.909918090158`", " ", "ced1133", " ", "\[Delta]gZsL"}], "+", 
  RowBox[{"5.351051669399897`*^-11", " ", "ced2211", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"3.463346510535531`*^-8", " ", "cee1111", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"9.549065469529248`*^-8", " ", "cee1122", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"2.955480738558865`*^-7", " ", "cee1133", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"13513.286985344825`", " ", "ceq1111", " ", "\[Delta]gZsL"}], "+", 
  RowBox[{"13333.815682304388`", " ", "ceq1122", " ", "\[Delta]gZsL"}], "+", 
  RowBox[{"3928.2820004960668`", " ", "ceq1133", " ", "\[Delta]gZsL"}], "+", 
  RowBox[{"5.351051669399897`*^-11", " ", "ceq2211", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"27026.573980815527`", " ", "ceu1111", " ", "\[Delta]gZsL"}], "+", 
  RowBox[{"25252.732232042086`", " ", "ceu1122", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{"1.0702103338799794`*^-10", " ", "ceu2211", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"5342.756471656665`", " ", "cld1111", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{"5342.756475146782`", " ", "cld1122", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{"2025.845945222551`", " ", "cld1133", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{"1.44197353835787`*^-8", " ", "cld2211", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{"1.1134523378195904`*^-7", " ", "cle1111", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"2.7240217531338842`*^-8", " ", "cle1122", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"1.2814079889966217`*^-7", " ", "cle1133", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"2.5175445298625335`*^-8", " ", "cle2211", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"2.905723798509067`*^-11", " ", "cle2222", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"1.2818046511579893`*^-7", " ", "cle3311", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"0.015867375839175343`", " ", "cledq1111", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"0.00007753009853447374`", " ", "cledq2211", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"0.015852173997359335`", " ", "clequ1111", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"0.00007753033420936928`", " ", "clequ2211", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"1.0783207424123988`*^-7", " ", "cll1111", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"1.1133461575821568`*^-7", " ", "cll1122", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"3.219083392889765`*^-7", " ", "cll1133", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"9.415849035747612`*^-6", " ", "cll1221", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"3.3043465394537376`*^-7", " ", "cll1331", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"8.993559119081175`*^-11", " ", "cll2222", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"3.6398858330982837`*^-9", " ", "cll2332", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"5342.756481761369`", " ", "clq1111", " ", "\[Delta]gZsL"}], "+", 
  RowBox[{"2813.094062043907`", " ", "clq1122", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{"12213.857813128252`", " ", "clq1133", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{"2.676437043261725`*^-8", " ", "clq2211", " ", "\[Delta]gZsL"}], 
  "+", 
  RowBox[{"10685.512953428544`", " ", "clu1111", " ", "\[Delta]gZsL"}], "+", 
  RowBox[{"9974.584826558788`", " ", "clu1122", " ", "\[Delta]gZsL"}], "+", 
  RowBox[{"2.9452056709427743`*^-8", " ", "clu2211", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"0.00022287154991803125`", " ", "cplequ1111", " ", "\[Delta]gZsL"}],
   "+", 
  RowBox[{"1.0895228794706356`*^-6", " ", "cplequ2211", " ", "\[Delta]gZsL"}],
   "-", 
  RowBox[{"71950.1190089469`", " ", "cplq1111", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{"69420.45661402214`", " ", "cplq1122", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{"12213.857813128252`", " ", "cplq1133", " ", "\[Delta]gZsL"}], "+", 
  
  RowBox[{"3.800616022987501`*^-6", " ", "cplq2211", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"868069.7122283884`", " ", "\[Delta]gWeL", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{
  "0.000021524565353577737`", " ", "\[Delta]gWq1R", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{
  "867475.2056457726`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZsL"}], "-", 
  RowBox[{
  "871095.7187337936`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZsL"}], "+", 
  
  RowBox[{"1.880766247074111`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZsL"}],
   "-", 
  RowBox[{"357593.9003447918`", " ", "\[Delta]gZbR", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{
  "2.4004759387324667`*^6", " ", "\[Delta]gZcL", " ", "\[Delta]gZsL"}], "+", 
  RowBox[{"1.069110575502451`*^6", " ", "\[Delta]gZcR", " ", "\[Delta]gZsL"}],
   "+", 
  RowBox[{"3.017270058498225`*^6", " ", "\[Delta]gZdL", " ", "\[Delta]gZsL"}],
   "-", 
  RowBox[{"553303.6549524609`", " ", "\[Delta]gZdR", " ", "\[Delta]gZsL"}], 
  "-", 
  RowBox[{"6.001761212965046`*^6", " ", "\[Delta]gZeL", " ", "\[Delta]gZsL"}],
   "+", 
  RowBox[{
  "4.5292132091082465`*^6", " ", "\[Delta]gZeR", " ", "\[Delta]gZsL"}], "+", 
  RowBox[{"1.5089586104285377`*^6", " ", 
   SuperscriptBox["\[Delta]gZsL", "2"]}], "-", 
  RowBox[{"291.6041583688211`", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{"2034.7933657244034`", " ", "ced1111", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{"2034.7933653470016`", " ", "ced1122", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{"742.6179985780705`", " ", "ced1133", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{"6.46484700408405`*^-12", " ", "ced2211", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"6.099860047116513`*^-9", " ", "cee1111", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"1.638817654140097`*^-8", " ", "cee1122", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"6.934461095336793`*^-9", " ", "cee1133", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"2034.7933646367833`", " ", "ceq1111", " ", "\[Delta]gZsR"}], "-", 
  RowBox[{"2007.1575809192932`", " ", "ceq1122", " ", "\[Delta]gZsR"}], "-", 
  RowBox[{"586.4336065197587`", " ", "ceq1133", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{"6.46484700408405`*^-12", " ", "ceq2211", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"4069.586730363339`", " ", "ceu1111", " ", "\[Delta]gZsR"}], "-", 
  RowBox[{"3801.1664979374927`", " ", "ceu1122", " ", "\[Delta]gZsR"}], "-", 
  RowBox[{"1.29296940081681`*^-11", " ", "ceu2211", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"803.1508612917189`", " ", "cld1111", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{"803.1508616690885`", " ", "cld1122", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{"299.60079687656156`", " ", "cld1133", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{"2.3102145389266554`*^-9", " ", "cld2211", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"2.0651963867777353`*^-8", " ", "cle1111", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"4.570567599400325`*^-9", " ", "cle1122", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"1.6481209066097556`*^-9", " ", "cle1133", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"4.135822573121401`*^-9", " ", "cle2211", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"1.3070118306696882`*^-11", " ", "cle2222", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"1.5261031570888544`*^-9", " ", "cle3311", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"0.0038546801784747095`", " ", "cledq1111", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"0.00001885998357193217`", " ", "cledq2211", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"0.003852296857441765`", " ", "clequ1111", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"0.000018860040902243143`", " ", "clequ2211", " ", "\[Delta]gZsR"}],
   "+", 
  RowBox[{"1.959672245464099`*^-8", " ", "cll1111", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"1.8960807246062848`*^-8", " ", "cll1122", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"7.607031127853358`*^-9", " ", "cll1133", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"1.6633374124206128`*^-6", " ", "cll1221", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"1.1744886591432451`*^-8", " ", "cll1331", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"4.045356332387032`*^-11", " ", "cll2222", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"7.661741467827878`*^-10", " ", "cll2332", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"803.1508623771495`", " ", "clq1111", " ", "\[Delta]gZsR"}], "-", 
  RowBox[{"420.58534866746413`", " ", "clq1122", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{"1815.6799103084172`", " ", "clq1133", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{"4.79162135645595`*^-9", " ", "clq2211", " ", "\[Delta]gZsR"}], "-", 
  RowBox[{"1606.3017236710207`", " ", "clu1111", " ", "\[Delta]gZsR"}], "-", 
  RowBox[{"1498.4044561360251`", " ", "clu1122", " ", "\[Delta]gZsR"}], "-", 
  RowBox[{"4.516148157421066`*^-9", " ", "clu2211", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"0.00005415103224061878`", " ", "cplequ1111", " ", "\[Delta]gZsR"}],
   "-", 
  RowBox[{"2.65037501518505`*^-7", " ", "cplequ2211", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"10839.22672113428`", " ", "cplq1111", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{"10456.66121113993`", " ", "cplq1122", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{"1815.6799103084172`", " ", "cplq1133", " ", "\[Delta]gZsR"}], "-", 
  
  RowBox[{"9.211985410658262`*^-7", " ", "cplq2211", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"161728.20981159562`", " ", "\[Delta]gWeL", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{
  "3.866154644683493`*^-6", " ", "\[Delta]gWq1R", " ", "\[Delta]gZsR"}], "+", 
  
  RowBox[{
  "161728.2098095817`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZsR"}], "+", 
  RowBox[{
  "161728.2098120586`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZsR"}], "-", 
  
  RowBox[{"346717.9990118326`", " ", "\[Delta]gZbL", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"65928.02644018979`", " ", "\[Delta]gZbR", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"439524.25993082667`", " ", "\[Delta]gZcL", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"197048.7648314801`", " ", "\[Delta]gZcR", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"553303.6549640256`", " ", "\[Delta]gZdL", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"101978.01050777182`", " ", "\[Delta]gZdR", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"1.108987114349157`*^6", " ", "\[Delta]gZeL", " ", "\[Delta]gZsR"}],
   "-", 
  RowBox[{"836076.6522690901`", " ", "\[Delta]gZeR", " ", "\[Delta]gZsR"}], 
  "-", 
  RowBox[{"553183.4867758849`", " ", "\[Delta]gZsL", " ", "\[Delta]gZsR"}], 
  "+", 
  RowBox[{"51314.79126943694`", " ", 
   SuperscriptBox["\[Delta]gZsR", "2"]}], "+", 
  RowBox[{"8.379535990485468`", " ", "\[Delta]gZtL"}], "+", 
  RowBox[{"3.734049451014933`*^-11", " ", "ced1111", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.206170870374589`*^-10", " ", "ced1122", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"4.373586949892972`*^-11", " ", "ced1133", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"1.1605105583698958`*^-15", " ", "ced2211", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"1.9778870896965337`*^-14", " ", "cee1111", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.2445786034451958`*^-14", " ", "cee1122", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.6047853745117446`*^-11", " ", "cee1133", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"4.28234680412415`*^-10", " ", "ceq1111", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"1.207884360158119`*^-10", " ", "ceq1122", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"3.5015888290284454`*^-11", " ", "ceq1133", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"1.1605105583698958`*^-15", " ", "ceq2211", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"3.910730606326369`*^-10", " ", "ceu1111", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"2.432931206529529`*^-10", " ", "ceu1122", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"2.3210211167397915`*^-15", " ", "ceu2211", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"2.067440351946117`*^-10", " ", "cld1111", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"4.8700000146708886`*^-11", " ", "cld1122", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.9016485948484872`*^-11", " ", "cld1133", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"2.720079393919818`*^-13", " ", "cld2211", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"3.7004309870427514`*^-14", " ", "cle1111", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"1.6384108496097686`*^-14", " ", "cle1122", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"5.283903175473631`*^-12", " ", "cle1133", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"1.1741198322962092`*^-14", " ", "cle2211", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"3.810460782021835`*^-14", " ", "cle2222", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"5.236535795464404`*^-12", " ", "cle3311", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.1544902717805138`*^-7", " ", "cledq1111", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"5.676877673888835`*^-10", " ", "cledq2211", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"1.1645095855712265`*^-7", " ", "clequ1111", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"5.676894930381193`*^-10", " ", "clequ2211", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.0860463714232399`*^-14", " ", "cll1111", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"6.291956254019438`*^-15", " ", "cll1122", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.7433621160720764`*^-11", " ", "cll1133", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"2.505723081323808`*^-10", " ", "cll1221", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.7384095962637368`*^-11", " ", "cll1331", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.1793827180559096`*^-13", " ", "cll2222", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"8.435682305318392`*^-14", " ", "cll2332", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"2.591023199585232`*^-10", " ", "clq1111", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"5.177518638119905`*^-11", " ", "clq1122", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.0593201291216865`*^-10", " ", "clq1133", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.6770292952779182`*^-14", " ", "clq2211", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"5.217941003354023`*^-11", " ", "clu1111", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"9.814850949188629`*^-11", " ", "clu1122", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"4.908571207990334`*^-13", " ", "clu2211", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.637887707129055`*^-9", " ", "cplequ1111", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"7.977660581596877`*^-12", " ", "cplequ2211", " ", "\[Delta]gZtL"}],
   "-", 
  RowBox[{"1.1726983087594156`*^-9", " ", "cplq1111", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"6.413998358103511`*^-10", " ", "cplq1122", " ", "\[Delta]gZtL"}], 
  "-", 
  RowBox[{"1.0593201291216865`*^-10", " ", "cplq1133", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{"2.7357874119304984`*^-11", " ", "cplq2211", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{
  "3.931858075494802`*^-11", " ", "\[Delta]gWeL", " ", "\[Delta]gZtL"}], "+", 
  
  RowBox[{
  "4.977244804579344`*^-10", " ", "\[Delta]gWq1R", " ", "\[Delta]gZtL"}], "-", 
  RowBox[{
  "5.124111918345525`*^-10", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{
  "1.3268071112500342`*^-11", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZtL"}],
   "-", 
  RowBox[{"1389.7679952409253`", " ", "\[Delta]gZbL", " ", "\[Delta]gZtL"}], 
  "+", 
  RowBox[{
  "1.0615508567277032`*^-12", " ", "\[Delta]gZbR", " ", "\[Delta]gZtL"}], "-", 
  RowBox[{
  "5.6365787856908404`*^-11", " ", "\[Delta]gZcL", " ", "\[Delta]gZtL"}], "+", 
  RowBox[{
  "1.7012833218054702`*^-11", " ", "\[Delta]gZcR", " ", "\[Delta]gZtL"}], "-", 
  RowBox[{
  "7.608251651846258`*^-10", " ", "\[Delta]gZdL", " ", "\[Delta]gZtL"}], "-", 
  
  RowBox[{
  "3.2414478727095085`*^-10", " ", "\[Delta]gZdR", " ", "\[Delta]gZtL"}], "+", 
  RowBox[{
  "4.995639498210782`*^-10", " ", "\[Delta]gZeL", " ", "\[Delta]gZtL"}], "-", 
  
  RowBox[{
  "1.503565139816877`*^-10", " ", "\[Delta]gZeR", " ", "\[Delta]gZtL"}], "+", 
  
  RowBox[{
  "6.304092708283022`*^-11", " ", "\[Delta]gZsL", " ", "\[Delta]gZtL"}], "-", 
  
  RowBox[{
  "8.176550197081242`*^-12", " ", "\[Delta]gZsR", " ", "\[Delta]gZtL"}], "+", 
  
  RowBox[{"694.8839976204639`", " ", 
   SuperscriptBox["\[Delta]gZtL", "2"]}], "+", 
  RowBox[{"5590.931853198541`", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"908659.0823253489`", " ", "ced1111", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"11478.493631026982`", " ", "ced1122", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"4260.291920827874`", " ", "ced1133", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"28.709101586375564`", " ", "ced2211", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"1.7640883105130245`*^-7", " ", "cee1111", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"3.6571044023172`*^-7", " ", "cee1122", " ", "\[Delta]gZuL"}], "-", 
  
  RowBox[{"2.803536781248389`*^-6", " ", "cee1133", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"1.8186689886242393`*^6", " ", "ceq1111", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"11326.658105971554`", " ", "ceq1122", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"3341.848394894481`", " ", "ceq1133", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"28.709101586375564`", " ", "ceq2211", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"912457.7335686309`", " ", "ceu1111", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"21451.56574476343`", " ", "ceu1122", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"57.41820317275113`", " ", "ceu2211", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"927187.0365264837`", " ", "cld1111", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"4539.605615262226`", " ", "cld1122", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"1726.2451488893885`", " ", "cld1133", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"617.3611799034602`", " ", "cld2211", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"2.5622591953766367`*^-7", " ", "cle1111", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"1.3184916886526772`*^-7", " ", "cle1122", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"9.759645836437044`*^-7", " ", "cle1133", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"1.3035639963100836`*^-7", " ", "cle2211", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{"1.6305578509146998`*^-9", " ", "cle2222", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"9.611162776374925`*^-7", " ", "cle3311", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{"4.992365698747173`*^6", " ", "cledq1111", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"71295.46708216338`", " ", "cledq2211", " ", "\[Delta]gZuL"}], "+", 
  
  RowBox[{"4.992380727206882`*^6", " ", "clequ1111", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{"71295.68380511453`", " ", "clequ2211", " ", "\[Delta]gZuL"}], "+", 
  
  RowBox[{"1.8557279497418616`*^-7", " ", "cll1111", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"3.737655018986692`*^-7", " ", "cll1122", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"3.0428637268591307`*^-6", " ", "cll1133", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{"1.2134227235692292`*^7", " ", "cll1221", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"1.976511097783518`*^-6", " ", "cll1331", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{"5.046769564542816`*^-9", " ", "cll2222", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{"8.367784589536619`*^-8", " ", "cll2332", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{"1.8051013594726173`*^6", " ", "clq1111", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"2392.5087177890164`", " ", "clq1122", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"10398.177905844987`", " ", "clq1133", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"4271.171211754325`", " ", "clq2211", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"875466.495676393`", " ", "clu1111", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"8476.180374711814`", " ", "clu1122", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"1234.7223598159935`", " ", "clu2211", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"70157.22401745152`", " ", "cplequ1111", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"1001.9082144468454`", " ", "cplequ2211", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"2.4226655521776043`*^7", " ", "cplq1111", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{"58963.79542879653`", " ", "cplq1122", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"10398.177905844987`", " ", "cplq1133", " ", "\[Delta]gZuL"}], "-", 
  
  RowBox[{"20383.021220168666`", " ", "cplq2211", " ", "\[Delta]gZuL"}], "+", 
  
  RowBox[{"756308.1210250135`", " ", "\[Delta]gWeL", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{
  "2.4314952110025838`*^7", " ", "\[Delta]gWq1R", " ", "\[Delta]gZuL"}], "-", 
  
  RowBox[{
  "2.350588917691475`*^7", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{
  "709367.5089251704`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZuL"}], "-", 
  
  RowBox[{
  "1.5323091210952005`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"291345.13004595647`", " ", "\[Delta]gZbR", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{"1.963072444270203`*^6", " ", "\[Delta]gZcL", " ", "\[Delta]gZuL"}],
   "-", 
  RowBox[{"873303.6294905153`", " ", "\[Delta]gZcR", " ", "\[Delta]gZuL"}], 
  "-", 
  RowBox[{"2.496497700770683`*^7", " ", "\[Delta]gZdL", " ", "\[Delta]gZuL"}],
   "+", 
  RowBox[{"2.292152280179346`*^6", " ", "\[Delta]gZdR", " ", "\[Delta]gZuL"}],
   "+", 
  RowBox[{"5.485156043481164`*^6", " ", "\[Delta]gZeL", " ", "\[Delta]gZuL"}],
   "-", 
  RowBox[{"4.300421007386044`*^6", " ", "\[Delta]gZeR", " ", "\[Delta]gZuL"}],
   "-", 
  RowBox[{"2.462227276552491`*^6", " ", "\[Delta]gZsL", " ", "\[Delta]gZuL"}],
   "+", 
  RowBox[{"451004.9005926605`", " ", "\[Delta]gZsR", " ", "\[Delta]gZuL"}], 
  "+", 
  RowBox[{
  "1.4386580266152336`*^-10", " ", "\[Delta]gZtL", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"1.4062759614382414`*^7", " ", 
   SuperscriptBox["\[Delta]gZuL", "2"]}], "-", 
  RowBox[{"2257.2075236147457`", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"924436.8778530632`", " ", "ced1111", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"4069.586731571935`", " ", "ced1122", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"1485.2359975833301`", " ", "ced1133", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"28.709101585451933`", " ", "ced2211", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"3.396260939255964`*^-8", " ", "cee1111", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"6.933744751248347`*^-8", " ", "cee1122", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"7.506304701435314`*^-7", " ", "cee1133", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"1.80297350758642`*^6", " ", "ceq1111", " ", "\[Delta]gZuR"}], "+", 
  
  RowBox[{"4014.31516269835`", " ", "ceq1122", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"1172.8672134158928`", " ", "ceq1133", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"28.709101585451933`", " ", "ceq2211", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"880841.8348983374`", " ", "ceu1111", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"7602.332997448457`", " ", "ceu1122", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"57.418203170903865`", " ", "ceu2211", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"921004.1067379062`", " ", "cld1111", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"1606.3017236927221`", " ", "cld1122", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"599.201593949577`", " ", "cld1133", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"5549.761487337069`", " ", "cld2211", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"3.9533662770904274`*^-7", " ", "cle1111", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"1.4789561897453928`*^-8", " ", "cle1122", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"2.047946684634796`*^-7", " ", "cle1133", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"3.5983960103207795`*^-8", " ", "cle2211", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"2.0282856432224256`*^-11", " ", "cle2222", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"1.9251455477391746`*^-7", " ", "cle3311", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"439.6821102814587`", " ", "cledq1111", " ", "\[Delta]gZuR"}], "+", 
  
  RowBox[{"4.886274527652538`", " ", "cledq2211", " ", "\[Delta]gZuR"}], "-", 
  
  RowBox[{"439.6104447390127`", " ", "clequ1111", " ", "\[Delta]gZuR"}], "-", 
  
  RowBox[{"4.886289380880649`", " ", "clequ2211", " ", "\[Delta]gZuR"}], "-", 
  
  RowBox[{"3.7272114352511414`*^-7", " ", "cll1111", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"8.843847736343756`*^-8", " ", "cll1122", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"8.180142999782268`*^-7", " ", "cll1133", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"1230.866841944589`", " ", "cll1221", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"1.0865617335024338`*^-6", " ", "cll1331", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"6.277784162439743`*^-11", " ", "cll2222", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"9.109068191502538`*^-9", " ", "cll2332", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"1.8109520185215122`*^6", " ", "clq1111", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"841.1706974303997`", " ", "clq1122", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"3631.3598217770814`", " ", "clq1133", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"3.0131421879450073`", " ", "clq2211", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"887642.7066186254`", " ", "clu1111", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"2996.8089129099717`", " ", "clu1122", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"11278.687097198042`", " ", "clu2211", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"6.177783865088983`", " ", "cplequ1111", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"0.06866633725332916`", " ", "cplequ2211", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"11741.04447460344`", " ", "cplq1111", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"20913.32242666666`", " ", "cplq1122", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"3631.3598217770814`", " ", "cplq1133", " ", "\[Delta]gZuR"}], "-", 
  
  RowBox[{"4464.966544809969`", " ", "cplq2211", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"327968.8085920094`", " ", "\[Delta]gWeL", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"2029.3399112399356`", " ", "\[Delta]gWq1R", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{
  "330388.8565556726`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{
  "323456.4196231664`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZuR"}], "+", 
  
  RowBox[{"692649.4484798273`", " ", "\[Delta]gZbL", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"131710.99105112263`", " ", "\[Delta]gZbR", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"880290.3386823327`", " ", "\[Delta]gZcL", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"394659.1632001143`", " ", "\[Delta]gZcR", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{
  "2.9446748234337075`*^6", " ", "\[Delta]gZdL", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{
  "1.6270441131345402`*^6", " ", "\[Delta]gZdR", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"1.624626265707978`*^6", " ", "\[Delta]gZeL", " ", "\[Delta]gZuR"}],
   "+", 
  RowBox[{
  "1.0651906343401587`*^6", " ", "\[Delta]gZeR", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"1.105820760372654`*^6", " ", "\[Delta]gZsL", " ", "\[Delta]gZuR"}],
   "-", 
  RowBox[{"203810.95918809125`", " ", "\[Delta]gZsR", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{
  "2.8431167975913515`*^-10", " ", "\[Delta]gZtL", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"875077.7931276447`", " ", "\[Delta]gZuL", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"1.1040503593847244`*^6", " ", 
   SuperscriptBox["\[Delta]gZuR", "2"]}], "-", 
  RowBox[{"3809.6948162655135`", " ", "\[Delta]gZ\[Mu]L"}], "-", 
  RowBox[{"7.823472020427382`*^-7", " ", "ced1111", " ", "\[Delta]gZ\[Mu]L"}],
   "-", 
  RowBox[{"1.974111298442992`*^-6", " ", "ced1122", " ", "\[Delta]gZ\[Mu]L"}],
   "-", 
  RowBox[{"8.767448362743267`*^-7", " ", "ced1133", " ", "\[Delta]gZ\[Mu]L"}],
   "+", 
  RowBox[{"9.816053018016724`", " ", "ced2211", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{"3.177853515850557`*^-8", " ", "cee1111", " ", "\[Delta]gZ\[Mu]L"}],
   "-", 
  RowBox[{"52908.6086913888`", " ", "cee1122", " ", "\[Delta]gZ\[Mu]L"}], "-", 
  RowBox[{
  "1.0519439501041645`*^-6", " ", "cee1133", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{"4.211225741446861`*^-6", " ", "ceq1111", " ", "\[Delta]gZ\[Mu]L"}],
   "+", 
  RowBox[{
  "2.0051102702404865`*^-6", " ", "ceq1122", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{"6.743083719286506`*^-7", " ", "ceq1133", " ", "\[Delta]gZ\[Mu]L"}],
   "+", 
  RowBox[{"9.816053018016724`", " ", "ceq2211", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{"4.973599377654588`*^-6", " ", "ceu1111", " ", "\[Delta]gZ\[Mu]L"}],
   "+", 
  RowBox[{"4.24293619735131`*^-6", " ", "ceu1122", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{"19.63210603603345`", " ", "ceu2211", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{"0.010021634992584587`", " ", "cld1111", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{"7.975144649722561`*^-7", " ", "cld1122", " ", "\[Delta]gZ\[Mu]L"}],
   "-", 
  RowBox[{"3.666529131012599`*^-7", " ", "cld1133", " ", "\[Delta]gZ\[Mu]L"}],
   "-", 
  RowBox[{"2236.575730597777`", " ", "cld2211", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{
  "1.4084460681250475`*^-7", " ", "cle1111", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{"6991.747800636316`", " ", "cle1122", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "2.6451928877710794`*^-7", " ", "cle1133", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{"2307.0587537515703`", " ", "cle2211", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{"19.41806762436414`", " ", "cle2222", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{"2.655517533603487`*^-7", " ", "cle3311", " ", "\[Delta]gZ\[Mu]L"}],
   "+", 
  RowBox[{"17305.988012735055`", " ", "cledq1111", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{"192.33372242190646`", " ", "cledq2211", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{"17305.999224190888`", " ", "clequ1111", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{"192.3343070752321`", " ", "clequ2211", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{"1.214913311132129`*^-7", " ", "cll1111", " ", "\[Delta]gZ\[Mu]L"}],
   "-", 
  RowBox[{"51851.76413346913`", " ", "cll1122", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "1.1410946020058774`*^-6", " ", "cll1133", " ", "\[Delta]gZ\[Mu]L"}], "-", 
  RowBox[{"105809.46749146486`", " ", "cll1221", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "1.2282036344412588`*^-6", " ", "cll1331", " ", "\[Delta]gZ\[Mu]L"}], "-", 
  RowBox[{"60.101217895397326`", " ", "cll2222", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{"7.318702422089199`*^-9", " ", "cll2332", " ", "\[Delta]gZ\[Mu]L"}],
   "-", 
  RowBox[{"0.0100250499984343`", " ", "clq1111", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{
  "1.2013473822206038`*^-6", " ", "clq1122", " ", "\[Delta]gZ\[Mu]L"}], "-", 
  RowBox[{"2.12560411009794`*^-6", " ", "clq1133", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{"23759.14813180637`", " ", "clq2211", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{"0.02004670496458472`", " ", "clu1111", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{
  "1.7015679269061102`*^-6", " ", "clu1122", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{"4473.151461194634`", " ", "clu2211", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{"243.19877243030555`", " ", "cplequ1111", " ", "\[Delta]gZ\[Mu]L"}],
   "-", 
  RowBox[{"2.702846959226348`", " ", "cplequ2211", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{"79891.10476003762`", " ", "cplq1111", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "0.000010849399433209238`", " ", "cplq1122", " ", "\[Delta]gZ\[Mu]L"}], "-", 
  RowBox[{"2.12560411009794`*^-6", " ", "cplq1133", " ", "\[Delta]gZ\[Mu]L"}],
   "-", 
  RowBox[{"50607.146138008706`", " ", "cplq2211", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{
  "931677.6696602547`", " ", "\[Delta]gWeL", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{
  "79881.8188073269`", " ", "\[Delta]gWq1R", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{
  "1.0390862437849108`*^6", " ", "\[Delta]gW\[Mu]L", " ", 
   "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{
  "755004.5057934141`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "3.5164395391699267`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{
  "648530.2187738975`", " ", "\[Delta]gZbR", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{
  "2.867909320393936`*^6", " ", "\[Delta]gZcL", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "1.2970604375465466`*^6", " ", "\[Delta]gZcR", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "3.6706914939310104`*^6", " ", "\[Delta]gZdL", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{
  "652989.9226456534`", " ", "\[Delta]gZdR", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{
  "6.266881947708204`*^6", " ", "\[Delta]gZeL", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "4.508247762877354`*^6", " ", "\[Delta]gZeR", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "3.51643953916759`*^6", " ", "\[Delta]gZsL", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{
  "648530.2187733303`", " ", "\[Delta]gZsR", " ", "\[Delta]gZ\[Mu]L"}], "+", 
  RowBox[{
  "5.374339310780603`*^-11", " ", "\[Delta]gZtL", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{
  "2.9746295713976407`*^6", " ", "\[Delta]gZuL", " ", "\[Delta]gZ\[Mu]L"}], 
  "-", 
  RowBox[{
  "1.305979845298159`*^6", " ", "\[Delta]gZuR", " ", "\[Delta]gZ\[Mu]L"}], 
  "+", 
  RowBox[{"7.426730942645624`*^6", " ", 
   SuperscriptBox["\[Delta]gZ\[Mu]L", "2"]}], "+", 
  RowBox[{"5353.266838094205`", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{"5.716898493644898`*^-6", " ", "ced1111", " ", "\[Delta]gZ\[Mu]R"}],
   "-", 
  RowBox[{
  "1.6708191795552032`*^-7", " ", "ced1122", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{
  "1.2678369823338727`*^-7", " ", "ced1133", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{"79.47370933391184`", " ", "ced2211", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{
  "2.0139939682146348`*^-8", " ", "cee1111", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{"37911.320459329734`", " ", "cee1122", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{
  "3.3866508902062036`*^-7", " ", "cee1133", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{
  "0.000010580667241942146`", " ", "ceq1111", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  
  RowBox[{
  "1.4877754009688258`*^-7", " ", "ceq1122", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{
  "1.1439179081215673`*^-7", " ", "ceq1133", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{"79.47370933391184`", " ", "ceq2211", " ", "\[Delta]gZ\[Mu]R"}], 
  "-", 
  RowBox[{"4.863459185735607`*^-6", " ", "ceu1111", " ", "\[Delta]gZ\[Mu]R"}],
   "+", 
  RowBox[{
  "1.6795411476346223`*^-7", " ", "ceu1122", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{"158.94741866782368`", " ", "ceu2211", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{"5.495289808212469`*^-6", " ", "cld1111", " ", "\[Delta]gZ\[Mu]R"}],
   "-", 
  RowBox[{"6.732946229719133`*^-8", " ", "cld1122", " ", "\[Delta]gZ\[Mu]R"}],
   "+", 
  RowBox[{
  "5.2111622314282736`*^-8", " ", "cld1133", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{"9.816053009699994`", " ", "cld2211", " ", "\[Delta]gZ\[Mu]R"}], 
  "-", 
  RowBox[{"8.862358163492485`*^-8", " ", "cle1111", " ", "\[Delta]gZ\[Mu]R"}],
   "-", 
  RowBox[{"13950.888150950948`", " ", "cle1122", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{"7.96638819442136`*^-8", " ", "cle1133", " ", "\[Delta]gZ\[Mu]R"}], 
  "-", 
  RowBox[{"13950.888150948173`", " ", "cle2211", " ", "\[Delta]gZ\[Mu]R"}], 
  "-", 
  RowBox[{"9.934548053104859`", " ", "cle2222", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{"7.891464506894892`*^-8", " ", "cle3311", " ", "\[Delta]gZ\[Mu]R"}],
   "-", 
  RowBox[{"0.01942255641878599`", " ", "cledq1111", " ", "\[Delta]gZ\[Mu]R"}],
   "+", 
  RowBox[{
  "0.00009512627770833697`", " ", "cledq2211", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{
  "0.019419727415958446`", " ", "clequ1111", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{
  "0.00009512656687184879`", " ", "clequ2211", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{"7.667668556395737`*^-8", " ", "cll1111", " ", "\[Delta]gZ\[Mu]R"}],
   "+", 
  RowBox[{"41143.54143501079`", " ", "cll1122", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{
  "3.6740324207086074`*^-7", " ", "cll1133", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{"41174.290036539925`", " ", "cll1221", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{"4.267906916073015`*^-7", " ", "cll1331", " ", "\[Delta]gZ\[Mu]R"}],
   "-", 
  RowBox[{"30.74860221841988`", " ", "cll2222", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{"4.32204618425812`*^-9", " ", "cll2332", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{
  "0.00001081499828029053`", " ", "clq1111", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{
  "1.5987619043905209`*^-7", " ", "clq1122", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{"3.181784248313493`*^-7", " ", "clq1133", " ", "\[Delta]gZ\[Mu]R"}],
   "+", 
  RowBox[{"9.81605300143158`", " ", "clq2211", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{"5.320018034639699`*^-6", " ", "clu1111", " ", "\[Delta]gZ\[Mu]R"}],
   "+", 
  RowBox[{"7.433895244922306`*^-8", " ", "clu1122", " ", "\[Delta]gZ\[Mu]R"}],
   "-", 
  RowBox[{"19.632106019360734`", " ", "clu2211", " ", "\[Delta]gZ\[Mu]R"}], 
  "-", 
  RowBox[{
  "0.0002729108744391087`", " ", "cplequ1111", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{
  "1.3368002615916468`*^-6", " ", "cplequ2211", " ", "\[Delta]gZ\[Mu]R"}], 
  "-", 
  RowBox[{
  "4.2981959531084874`*^-7", " ", "cplq1111", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  
  RowBox[{
  "6.575219774931223`*^-7", " ", "cplq1122", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{
  "3.181784248313493`*^-7", " ", "cplq1133", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{"29.448154423015435`", " ", "cplq2211", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{
  "62610.35787960829`", " ", "\[Delta]gWeL", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{
  "4.6767705143969716`*^-6", " ", "\[Delta]gWq1R", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{
  "62710.69121472821`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{
  "62671.85508269533`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{
  "2.3016139222578565`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZ\[Mu]R"}], 
  "-", 
  RowBox[{
  "424482.2536852818`", " ", "\[Delta]gZbR", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{
  "1.8771316685720293`*^6", " ", "\[Delta]gZcL", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{
  "848964.5073700489`", " ", "\[Delta]gZcR", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{
  "2.3015277949683764`*^6", " ", "\[Delta]gZdL", " ", "\[Delta]gZ\[Mu]R"}], 
  "-", 
  RowBox[{
  "424396.1263691651`", " ", "\[Delta]gZdR", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  RowBox[{"469759.671106194`", " ", "\[Delta]gZeL", " ", "\[Delta]gZ\[Mu]R"}],
   "-", 
  RowBox[{
  "175219.26060284238`", " ", "\[Delta]gZeR", " ", "\[Delta]gZ\[Mu]R"}], "+", 
  
  RowBox[{
  "2.30161392225729`*^6", " ", "\[Delta]gZsL", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{"424482.253685058`", " ", "\[Delta]gZsR", " ", "\[Delta]gZ\[Mu]R"}],
   "-", 
  RowBox[{
  "3.3387773204323196`*^-11", " ", "\[Delta]gZtL", " ", "\[Delta]gZ\[Mu]R"}], 
  "-", 
  RowBox[{
  "1.8769594139570196`*^6", " ", "\[Delta]gZuL", " ", "\[Delta]gZ\[Mu]R"}], 
  "+", 
  RowBox[{
  "848792.2527709436`", " ", "\[Delta]gZuR", " ", "\[Delta]gZ\[Mu]R"}], "-", 
  RowBox[{
  "1.144855246706282`*^7", " ", "\[Delta]gZ\[Mu]L", " ", "\[Delta]gZ\[Mu]R"}],
   "+", 
  RowBox[{"5.3501998247553315`*^6", " ", 
   SuperscriptBox["\[Delta]gZ\[Mu]R", "2"]}], "-", 
  RowBox[{"1057.4460818516054`", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  RowBox[{
  "1.230514540558061`*^-6", " ", "ced1111", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "1.7551991498247667`*^-6", " ", "ced1122", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{
  "7.505927782320957`*^-7", " ", "ced1133", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "1.9047551628336633`*^-10", " ", "ced2211", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  RowBox[{
  "1.6356554731960853`*^-8", " ", "cee1111", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{
  "4.443310065413428`*^-8", " ", "cee1122", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  RowBox[{"27610.414633154753`", " ", "cee1133", " ", "\[Delta]gZ\[Tau]L"}], 
  "-", 
  RowBox[{
  "7.582077743780224`*^-6", " ", "ceq1111", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  RowBox[{
  "1.6831734705318562`*^-6", " ", "ceq1122", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  
  RowBox[{
  "5.714721173005588`*^-7", " ", "ceq1133", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "1.9047551628336633`*^-10", " ", "ceq2211", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  RowBox[{
  "6.364536607707271`*^-6", " ", "ceu1111", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  RowBox[{
  "2.8002351755891018`*^-6", " ", "ceu1122", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  
  RowBox[{
  "3.8095103256673265`*^-10", " ", "ceu2211", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "3.703235016417569`*^-6", " ", "cld1111", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "7.110103369652784`*^-7", " ", "cld1122", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "3.154005524730368`*^-7", " ", "cld1133", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "8.695931125480376`*^-9", " ", "cld2211", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{"7.70078322802486`*^-8", " ", "cle1111", " ", "\[Delta]gZ\[Tau]L"}],
   "+", 
  RowBox[{
  "1.4464414490027285`*^-8", " ", "cle1122", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{"5993.6808421580745`", " ", "cle1133", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{
  "1.1906409149201536`*^-8", " ", "cle2211", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  
  RowBox[{
  "1.398742365017087`*^-10", " ", "cle2222", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{"5726.97746801778`", " ", "cle3311", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{
  "0.013819954988951706`", " ", "cledq1111", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  
  RowBox[{
  "0.00006769231971059754`", " ", "cledq2211", " ", "\[Delta]gZ\[Tau]L"}], 
  "-", 
  RowBox[{
  "0.013814915206937853`", " ", "clequ1111", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{
  "0.00006769252548075236`", " ", "clequ2211", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{
  "6.242599530330684`*^-8", " ", "cll1111", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "4.826949294403386`*^-8", " ", "cll1122", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  RowBox[{"29883.902329961034`", " ", "cll1133", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{
  "7.572917119458295`*^-6", " ", "cll1221", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  RowBox[{"29883.902330014076`", " ", "cll1331", " ", "\[Delta]gZ\[Tau]L"}], 
  "-", 
  RowBox[{
  "4.329273194719762`*^-10", " ", "cll2222", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  
  RowBox[{"3.33900259673631`*^-9", " ", "cll2332", " ", "\[Delta]gZ\[Tau]L"}],
   "+", 
  RowBox[{
  "5.129351750370009`*^-6", " ", "clq1111", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "2.9089740764035655`*^-7", " ", "clq1122", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{
  "1.8109878161642068`*^-6", " ", "clq1133", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{"2.00007492715278`*^-8", " ", "clq2211", " ", "\[Delta]gZ\[Tau]L"}],
   "+", 
  RowBox[{
  "1.4131433294673322`*^-6", " ", "clu1111", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  
  RowBox[{
  "1.1452032294197362`*^-6", " ", "clu1122", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  
  RowBox[{
  "1.795581983541295`*^-8", " ", "clu2211", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "0.0001940906757518093`", " ", "cplequ1111", " ", "\[Delta]gZ\[Tau]L"}], 
  "-", 
  RowBox[{
  "9.512735374164804`*^-7", " ", "cplequ2211", " ", "\[Delta]gZ\[Tau]L"}], 
  "-", 
  RowBox[{
  "5.0815571648723675`*^-6", " ", "cplq1111", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "8.27790151138244`*^-6", " ", "cplq1122", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "1.8109878161642068`*^-6", " ", "cplq1133", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  RowBox[{
  "3.3116999588766732`*^-6", " ", "cplq2211", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "566724.3177696834`", " ", "\[Delta]gWeL", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{
  "0.000017743477860818572`", " ", "\[Delta]gWq1R", " ", 
   "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "566724.3177585442`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{
  "566724.3177702865`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZ\[Tau]L"}], 
  "-", 
  RowBox[{
  "2.0016267422473454`*^6", " ", "\[Delta]gZbL", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{
  "369156.19182226446`", " ", "\[Delta]gZbR", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "1.632470550424967`*^6", " ", "\[Delta]gZcL", " ", "\[Delta]gZ\[Tau]L"}], 
  "-", 
  RowBox[{
  "738312.3836442232`", " ", "\[Delta]gZcR", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  
  RowBox[{
  "2.001626742259434`*^6", " ", "\[Delta]gZdL", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{
  "369156.1918281353`", " ", "\[Delta]gZdR", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  
  RowBox[{
  "4.651852252249727`*^6", " ", "\[Delta]gZeL", " ", "\[Delta]gZ\[Tau]L"}], 
  "-", 
  RowBox[{
  "3.4246896658527907`*^6", " ", "\[Delta]gZeR", " ", "\[Delta]gZ\[Tau]L"}], 
  "-", 
  RowBox[{
  "2.00162674224759`*^6", " ", "\[Delta]gZsL", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{
  "369156.19182217587`", " ", "\[Delta]gZsR", " ", "\[Delta]gZ\[Tau]L"}], "+", 
  RowBox[{
  "3.4127129061492445`*^-11", " ", "\[Delta]gZtL", " ", "\[Delta]gZ\[Tau]L"}],
   "+", 
  RowBox[{
  "1.6324705504488337`*^6", " ", "\[Delta]gZuL", " ", "\[Delta]gZ\[Tau]L"}], 
  "-", 
  RowBox[{
  "738312.3836386311`", " ", "\[Delta]gZuR", " ", "\[Delta]gZ\[Tau]L"}], "-", 
  
  RowBox[{
  "110733.73103653095`", " ", "\[Delta]gZ\[Mu]L", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{
  "579246.7025648145`", " ", "\[Delta]gZ\[Mu]R", " ", "\[Delta]gZ\[Tau]L"}], 
  "+", 
  RowBox[{"4.651808938301034`*^6", " ", 
   SuperscriptBox["\[Delta]gZ\[Tau]L", "2"]}], "+", 
  RowBox[{"31.048687951328247`", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  RowBox[{
  "6.145842604779769`*^-7", " ", "ced1111", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  RowBox[{
  "2.1276898664986058`*^-7", " ", "ced1122", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "2.9568891364659522`*^-8", " ", "ced1133", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{
  "2.9970358241401416`*^-10", " ", "ced2211", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  RowBox[{"7.51812674726659`*^-9", " ", "cee1111", " ", "\[Delta]gZ\[Tau]R"}],
   "-", 
  RowBox[{
  "2.2354008769339898`*^-8", " ", "cee1122", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{"19998.464408845215`", " ", "cee1133", " ", "\[Delta]gZ\[Tau]R"}], 
  "+", 
  RowBox[{
  "1.8344221941789012`*^-6", " ", "ceq1111", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{
  "1.8542172373995793`*^-7", " ", "ceq1122", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{
  "2.0258273325330283`*^-8", " ", "ceq1133", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{
  "2.9970358241401416`*^-10", " ", "ceq2211", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  RowBox[{
  "1.2251873418588788`*^-6", " ", "ceu1111", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{
  "1.5637249405169552`*^-7", " ", "ceu1122", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "5.994071648280283`*^-10", " ", "ceu2211", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "9.177560632216394`*^-7", " ", "cld1111", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  RowBox[{
  "8.607276314433637`*^-8", " ", "cld1122", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  RowBox[{
  "1.4645323850181839`*^-8", " ", "cld1133", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{
  "6.164677681717094`*^-9", " ", "cld2211", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  RowBox[{
  "3.7271758083740893`*^-8", " ", "cle1111", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "8.589976336527962`*^-9", " ", "cle1122", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  RowBox[{"9290.160426133687`", " ", "cle1133", " ", "\[Delta]gZ\[Tau]R"}], 
  "-", 
  RowBox[{
  "7.398433378424511`*^-9", " ", "cle2211", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  RowBox[{
  "1.4280325627084424`*^-11", " ", "cle2222", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  RowBox[{"9603.615750240453`", " ", "cle3311", " ", "\[Delta]gZ\[Tau]R"}], 
  "-", 
  RowBox[{
  "0.00508532577576295`", " ", "cledq1111", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  RowBox[{
  "0.000024848790466142307`", " ", "cledq2211", " ", "\[Delta]gZ\[Tau]R"}], 
  "+", 
  RowBox[{
  "0.005084959918569478`", " ", "clequ1111", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "0.000024848866001143663`", " ", "clequ2211", " ", "\[Delta]gZ\[Tau]R"}], 
  "-", 
  RowBox[{
  "2.9049868731179384`*^-8", " ", "cll1111", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "2.4200336151649506`*^-8", " ", "cll1122", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{"21779.11363754161`", " ", "cll1133", " ", "\[Delta]gZ\[Tau]R"}], 
  "-", 
  RowBox[{
  "9.619027470680914`*^-8", " ", "cll1221", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  RowBox[{"21779.113637566665`", " ", "cll1331", " ", "\[Delta]gZ\[Tau]R"}], 
  "-", 
  RowBox[{
  "4.4199298237778794`*^-11", " ", "cll2222", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  RowBox[{
  "1.3631249872464252`*^-9", " ", "cll2332", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "1.540610130671195`*^-6", " ", "clq1111", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  RowBox[{
  "2.9397638110010674`*^-7", " ", "clq1122", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "6.654377384608951`*^-8", " ", "clq1133", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  RowBox[{
  "7.1606367469128035`*^-9", " ", "clq2211", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "6.175046592916014`*^-7", " ", "clu1111", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  RowBox[{
  "6.930187275361393`*^-8", " ", "clu1122", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  RowBox[{"1.0922895949836`*^-8", " ", "clu2211", " ", "\[Delta]gZ\[Tau]R"}], 
  "-", 
  RowBox[{
  "0.0000714324127736485`", " ", "cplequ1111", " ", "\[Delta]gZ\[Tau]R"}], 
  "+", 
  RowBox[{
  "3.491976181095101`*^-7", " ", "cplequ2211", " ", "\[Delta]gZ\[Tau]R"}], 
  "-", 
  RowBox[{
  "8.631330774529461`*^-7", " ", "cplq1111", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "7.453205671665656`*^-7", " ", "cplq1122", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "6.654377384608951`*^-8", " ", "cplq1133", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{
  "1.2043712749159866`*^-6", " ", "cplq2211", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  RowBox[{
  "227834.0927334833`", " ", "\[Delta]gWeL", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "1.4803629266787472`*^-6", " ", "\[Delta]gWq1R", " ", "\[Delta]gZ\[Tau]R"}],
   "+", 
  RowBox[{
  "227834.092732544`", " ", "\[Delta]gW\[Mu]L", " ", "\[Delta]gZ\[Tau]R"}], 
  "+", 
  RowBox[{
  "227834.0927336081`", " ", "\[Delta]gW\[Tau]L", " ", "\[Delta]gZ\[Tau]R"}], 
  "+", 
  RowBox[{
  "983740.6405181201`", " ", "\[Delta]gZbL", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "181429.4048583432`", " ", "\[Delta]gZbR", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "802311.2356593884`", " ", "\[Delta]gZcL", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{
  "362858.80971641163`", " ", "\[Delta]gZcR", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  RowBox[{
  "983740.6405176437`", " ", "\[Delta]gZdL", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "181429.40485990152`", " ", "\[Delta]gZdR", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  RowBox[{
  "1.765716526733027`*^6", " ", "\[Delta]gZeL", " ", "\[Delta]gZ\[Tau]R"}], 
  "-", 
  RowBox[{
  "1.2710612405247842`*^6", " ", "\[Delta]gZeR", " ", "\[Delta]gZ\[Tau]R"}], 
  "+", 
  RowBox[{
  "983740.6405177959`", " ", "\[Delta]gZsL", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  
  RowBox[{
  "181429.40485822878`", " ", "\[Delta]gZsR", " ", "\[Delta]gZ\[Tau]R"}], "-", 
  RowBox[{
  "1.6399003625896265`*^-11", " ", "\[Delta]gZtL", " ", "\[Delta]gZ\[Tau]R"}],
   "-", 
  RowBox[{
  "802311.2356626076`", " ", "\[Delta]gZuL", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{
  "362858.8097148989`", " ", "\[Delta]gZuR", " ", "\[Delta]gZ\[Tau]R"}], "+", 
  
  RowBox[{
  "735644.5062028035`", " ", "\[Delta]gZ\[Mu]L", " ", "\[Delta]gZ\[Tau]R"}], 
  "-", 
  RowBox[{
  "457750.3605661215`", " ", "\[Delta]gZ\[Mu]R", " ", "\[Delta]gZ\[Tau]R"}], 
  "-", 
  RowBox[{
  "4.246930546106674`*^6", " ", "\[Delta]gZ\[Tau]L", " ", 
   "\[Delta]gZ\[Tau]R"}], "+", 
  RowBox[{"3.8930468240694436`*^6", " ", 
   SuperscriptBox["\[Delta]gZ\[Tau]R", "2"]}]}]], "Output",
 CellChangeTimes->{{3.707289719316497*^9, 3.7072897231776667`*^9}, 
   3.707289883563682*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Likelihood in Warsaw basis (with flat directions)\
\>", "Subsection",
 CellChangeTimes->{{3.7072916121300077`*^9, 3.707291619129368*^9}, {
  3.707294092194107*^9, 3.707294092626042*^9}, {3.707294156600107*^9, 
  3.707294156776144*^9}, {3.707295002696785*^9, 3.707295020598874*^9}}],

Cell["\<\
The  likelihood expressed by Warsaw basis parameters
Warning: in these variables the likelihood contains several flat directions. \
Don\[CloseCurlyQuote]t try to minimize the likelihood as it stands. It can be \
only used after imposing additional  constraints on the Wilson coefficients \
or/and combining with additonal experimental constraints  \
\>", "Text",
 CellChangeTimes->{{3.706001995940216*^9, 3.7060020007320538`*^9}, {
  3.706002055283717*^9, 3.706002086975748*^9}, {3.706002163125127*^9, 
  3.706002163821361*^9}, {3.706271275467723*^9, 3.706271342782051*^9}, {
  3.707291633778759*^9, 3.707291699622367*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]gWB", "[", 
    RowBox[{"c_", ",", "T3_", ",", "Q_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"c", "+", " ", 
     RowBox[{"x", " ", "T3"}], " ", "+", " ", 
     RowBox[{"y", " ", "Q"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "cpHl11"}], "-", 
          RowBox[{"2", " ", "cpHl22"}], "-", "cHD", "+", "cll1221"}], 
         ")"}]}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"gY", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "gL", " ", "cHWB"}], "+", 
            RowBox[{"gY", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "cpHl11"}], "+", 
               RowBox[{"2", " ", "cpHl22"}], "+", "cHD", "-", "cll1221"}], 
              ")"}]}]}], ")"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["gL", "2"], "-", 
            SuperscriptBox["gY", "2"]}], ")"}]}]]}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HiggsBasisToWarsawBasis", "=", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]gZeR", "->", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "cHe11"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], ",", 
      RowBox[{"\[Delta]gZ\[Mu]R", "\[Rule]", " ", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "cHe22"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], ",", 
      RowBox[{"\[Delta]gZ\[Tau]R", "\[Rule]", " ", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "cHe33"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Delta]gZeL", "->", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "cpHl11"}], "/", "2"}], "-", 
          RowBox[{"cHl11", "/", "2"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], ",", 
      RowBox[{"\[Delta]gZ\[Mu]L", "->", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "cpHl22"}], "/", "2"}], "-", 
          RowBox[{"cHl22", "/", "2"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], ",", 
      RowBox[{"\[Delta]gZ\[Tau]L", "->", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "cpHl33"}], "/", "2"}], "-", 
          RowBox[{"cHl33", "/", "2"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Delta]gWeL", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Delta]gWB", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cpHl11", "/", "2"}], "-", 
           RowBox[{"cHl11", "/", "2"}]}], ",", 
          RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
        RowBox[{"\[Delta]gWB", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "cpHl11"}], "/", "2"}], "-", 
           RowBox[{"cHl11", "/", "2"}]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
      RowBox[{"\[Delta]gW\[Mu]L", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Delta]gWB", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cpHl22", "/", "2"}], "-", 
           RowBox[{"cHl22", "/", "2"}]}], ",", 
          RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
        RowBox[{"\[Delta]gWB", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "cpHl22"}], "/", "2"}], "-", 
           RowBox[{"cHl22", "/", "2"}]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
      RowBox[{"\[Delta]gW\[Tau]L", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Delta]gWB", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cpHl33", "/", "2"}], "-", 
           RowBox[{"cHl33", "/", "2"}]}], ",", 
          RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
        RowBox[{"\[Delta]gWB", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "cpHl33"}], "/", "2"}], "-", 
           RowBox[{"cHl33", "/", "2"}]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Delta]gZuR", "\[Rule]", " ", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "cHu11"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"2", "/", "3"}]}], "]"}]}], ",", 
      RowBox[{"\[Delta]gZcR", "\[Rule]", " ", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "cHu22"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"2", "/", "3"}]}], "]"}]}], ",", 
      RowBox[{"\[Delta]gZtR", "\[Rule]", " ", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "cHu33"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"2", "/", "3"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Delta]gZdR", "->", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "cHd11"}], "/", "2"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "3"}]}], "]"}]}], ",", 
      RowBox[{"\[Delta]gZsR", "->", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "cHd22"}], "/", "2"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "3"}]}], "]"}]}], ",", 
      RowBox[{"\[Delta]gZbR", "->", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "cHd33"}], "/", "2"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "3"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Delta]gZuL", "->", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"cpHq11", "/", "2"}], "-", 
          RowBox[{"cHq11", "/", "2"}]}], ",", 
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"2", "/", "3"}]}], "]"}]}], ",", 
      RowBox[{"\[Delta]gZcL", "->", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"cpHq22", "/", "2"}], "-", 
          RowBox[{"cHq22", "/", "2"}]}], ",", 
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"2", "/", "3"}]}], "]"}]}], ",", 
      RowBox[{"\[Delta]gZtL", "->", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"cpHq33", "/", "2"}], "-", 
          RowBox[{"cHq33", "/", "2"}]}], ",", 
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"2", "/", "3"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Delta]gZdL", "->", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "cpHq11"}], "/", "2"}], "-", 
          RowBox[{"cHq11", "/", "2"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "3"}]}], "]"}]}], ",", 
      RowBox[{"\[Delta]gZsL", "->", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "cpHq22"}], "/", "2"}], "-", 
          RowBox[{"cHq22", "/", "2"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "3"}]}], "]"}]}], ",", 
      RowBox[{"\[Delta]gZbL", "->", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "cpHq33"}], "/", "2"}], "-", 
          RowBox[{"cHq33", "/", "2"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "3"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Delta]gWq1R", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], " ", "cHud11"}]}]}], 
     "\[IndentingNewLine]", "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gL", "\[Rule]", "0.6484551965717312`"}], ",", 
      RowBox[{"gY", "\[Rule]", "0.35797063806282503`"}]}], "}"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7072917254968233`*^9, 3.7072917929290657`*^9}, {
  3.707292456353589*^9, 3.707292531627741*^9}, {3.707292590779784*^9, 
  3.7072926659764357`*^9}, {3.707292963627242*^9, 3.707293036985668*^9}, {
  3.707293081649485*^9, 3.707293247138174*^9}, {3.707293282788898*^9, 
  3.7072932830805197`*^9}, {3.707293319091695*^9, 3.707293323630916*^9}, {
  3.7072933751069202`*^9, 3.707293380624522*^9}, {3.7072935828046722`*^9, 
  3.707293592572534*^9}, {3.7072946341652937`*^9, 3.7072946760189877`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]sqGeneralWarsaw", "=", 
  RowBox[{
   RowBox[{"\[Chi]sqGeneralNohat", "/.", "HiggsBasisToWarsawBasis"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.707293267367498*^9, 3.707293281495059*^9}, {
  3.7072933262973127`*^9, 3.7072933277837276`*^9}}],

Cell[BoxData[
 RowBox[{"62.828109867869046`", "\[VeryThinSpace]", "+", 
  RowBox[{"1393.1974495013274`", " ", "ced1111"}], "+", 
  RowBox[{"259242.40607385986`", " ", 
   SuperscriptBox["ced1111", "2"]}], "-", 
  RowBox[{"276.078162380496`", " ", "ced1122"}], "+", 
  RowBox[{"15337.889401002878`", " ", "ced1111", " ", "ced1122"}], "+", 
  RowBox[{"7668.944700308412`", " ", 
   SuperscriptBox["ced1122", "2"]}], "+", 
  RowBox[{"414.670724960185`", " ", "ced1133"}], "+", 
  RowBox[{"6757.972559608793`", " ", "ced1111", " ", "ced1133"}], "+", 
  RowBox[{"6757.9725594220545`", " ", "ced1122", " ", "ced1133"}], "+", 
  RowBox[{"26074.808616589566`", " ", 
   SuperscriptBox["ced1133", "2"]}], "-", 
  RowBox[{"0.5212547085312828`", " ", "ced2211"}], "-", 
  RowBox[{"1.7869209834641134`*^-10", " ", "ced1111", " ", "ced2211"}], "+", 
  RowBox[{"6.2134168870722545`*^-12", " ", "ced1122", " ", "ced2211"}], "+", 
  RowBox[{"4.229253550457672`*^-12", " ", "ced1133", " ", "ced2211"}], "+", 
  RowBox[{"6.622809111145106`", " ", 
   SuperscriptBox["ced2211", "2"]}], "-", 
  RowBox[{"979.1486096317274`", " ", "cee1111"}], "+", 
  RowBox[{"1.5724793296110228`*^-8", " ", "ced1111", " ", "cee1111"}], "-", 
  RowBox[{"8.863164526792788`*^-9", " ", "ced1122", " ", "cee1111"}], "-", 
  RowBox[{"3.2818974058063406`*^-9", " ", "ced1133", " ", "cee1111"}], "+", 
  RowBox[{"1.3459758895598745`*^-12", " ", "ced2211", " ", "cee1111"}], "+", 
  RowBox[{"125139.95995800929`", " ", 
   SuperscriptBox["cee1111", "2"]}], "+", 
  RowBox[{"433.8880789916393`", " ", "cee1122"}], "-", 
  RowBox[{"1.7747032495132253`*^-8", " ", "ced1111", " ", "cee1122"}], "+", 
  RowBox[{"4.1348869271792236`*^-8", " ", "ced1122", " ", "cee1122"}], "+", 
  RowBox[{"2.1493410221080183`*^-8", " ", "ced1133", " ", "cee1122"}], "-", 
  RowBox[{"5.814729707122601`*^-12", " ", "ced2211", " ", "cee1122"}], "-", 
  RowBox[{"8.629734887653747`*^-11", " ", "cee1111", " ", "cee1122"}], "+", 
  RowBox[{"103751.5545169047`", " ", 
   SuperscriptBox["cee1122", "2"]}], "-", 
  RowBox[{"86.33080171160293`", " ", "cee1133"}], "+", 
  RowBox[{"5.086069683054513`*^-7", " ", "ced1111", " ", "cee1133"}], "+", 
  RowBox[{"7.874455101053342`*^-8", " ", "ced1122", " ", "cee1133"}], "+", 
  RowBox[{"3.497766335644561`*^-8", " ", "ced1133", " ", "cee1133"}], "+", 
  RowBox[{"7.90683070135271`*^-13", " ", "ced2211", " ", "cee1133"}], "-", 
  RowBox[{"5.071908799997781`*^-9", " ", "cee1111", " ", "cee1133"}], "-", 
  RowBox[{"2.3904166749042283`*^-8", " ", "cee1122", " ", "cee1133"}], "+", 
  RowBox[{"52381.23135448214`", " ", 
   SuperscriptBox["cee1133", "2"]}], "+", 
  RowBox[{"3428.9598233709758`", " ", "ceq1111"}], "+", 
  RowBox[{"947689.3022651551`", " ", "ced1111", " ", "ceq1111"}], "-", 
  RowBox[{"15337.889399883772`", " ", "ced1122", " ", "ceq1111"}], "-", 
  RowBox[{"6757.9725590676135`", " ", "ced1133", " ", "ceq1111"}], "-", 
  RowBox[{"3.400171866683832`*^-10", " ", "ced2211", " ", "ceq1111"}], "+", 
  RowBox[{"5.66526386724026`*^-8", " ", "cee1111", " ", "ceq1111"}], "-", 
  RowBox[{"1.518144375397432`*^-7", " ", "cee1122", " ", "ceq1111"}], "+", 
  RowBox[{"7.465877320502105`*^-7", " ", "cee1133", " ", "ceq1111"}], "+", 
  RowBox[{"940961.7391963411`", " ", 
   SuperscriptBox["ceq1111", "2"]}], "+", 
  RowBox[{"296.8067229181397`", " ", "ceq1122"}], "-", 
  RowBox[{"15146.885895871885`", " ", "ced1111", " ", "ceq1122"}], "-", 
  RowBox[{"15146.885895495889`", " ", "ced1122", " ", "ceq1122"}], "-", 
  RowBox[{"6566.969054300231`", " ", "ced1133", " ", "ceq1122"}], "-", 
  RowBox[{"7.637146584576975`*^-12", " ", "ced2211", " ", "ceq1122"}], "+", 
  RowBox[{"9.637455416613408`*^-9", " ", "cee1111", " ", "ceq1122"}], "-", 
  RowBox[{"4.486477696808565`*^-8", " ", "cee1122", " ", "ceq1122"}], "-", 
  RowBox[{"7.975124733517143`*^-8", " ", "cee1133", " ", "ceq1122"}], "+", 
  RowBox[{"15146.885894782477`", " ", "ceq1111", " ", "ceq1122"}], "+", 
  RowBox[{"7582.09648520557`", " ", 
   SuperscriptBox["ceq1122", "2"]}], "-", 
  RowBox[{"65.77570587046739`", " ", "ceq1133"}], "-", 
  RowBox[{"5113.446722535102`", " ", "ced1111", " ", "ceq1133"}], "-", 
  RowBox[{"5113.446722364477`", " ", "ced1122", " ", "ceq1133"}], "-", 
  RowBox[{"40176.915171565444`", " ", "ced1133", " ", "ceq1133"}], "-", 
  RowBox[{"3.838500927334834`*^-12", " ", "ced2211", " ", "ceq1133"}], "+", 
  RowBox[{"2.8452782994337773`*^-9", " ", "cee1111", " ", "ceq1133"}], "-", 
  RowBox[{"1.5608524663889394`*^-8", " ", "cee1122", " ", "ceq1133"}], "-", 
  RowBox[{"2.65110405216329`*^-8", " ", "cee1133", " ", "ceq1133"}], "+", 
  RowBox[{"5113.446722039323`", " ", "ceq1111", " ", "ceq1133"}], "+", 
  RowBox[{"4965.313997756311`", " ", "ceq1122", " ", "ceq1133"}], "+", 
  RowBox[{"22125.505457923748`", " ", 
   SuperscriptBox["ceq1133", "2"]}], "-", 
  RowBox[{"0.5212547085312828`", " ", "ceq2211"}], "-", 
  RowBox[{"1.7869209834641134`*^-10", " ", "ced1111", " ", "ceq2211"}], "+", 
  RowBox[{"6.2134168870722545`*^-12", " ", "ced1122", " ", "ceq2211"}], "+", 
  RowBox[{"4.229253550457672`*^-12", " ", "ced1133", " ", "ceq2211"}], "+", 
  RowBox[{"13.245618222290211`", " ", "ced2211", " ", "ceq2211"}], "+", 
  RowBox[{"1.3459758895598745`*^-12", " ", "cee1111", " ", "ceq2211"}], "-", 
  RowBox[{"5.814729707122601`*^-12", " ", "cee1122", " ", "ceq2211"}], "+", 
  RowBox[{"7.90683070135271`*^-13", " ", "cee1133", " ", "ceq2211"}], "-", 
  RowBox[{"3.400171866683832`*^-10", " ", "ceq1111", " ", "ceq2211"}], "-", 
  RowBox[{"7.637146584576975`*^-12", " ", "ceq1122", " ", "ceq2211"}], "-", 
  RowBox[{"3.838500927334834`*^-12", " ", "ceq1133", " ", "ceq2211"}], "+", 
  RowBox[{"6.622809111145106`", " ", 
   SuperscriptBox["ceq2211", "2"]}], "+", 
  RowBox[{"2051.310381734482`", " ", "ceu1111"}], "+", 
  RowBox[{"428576.81024591497`", " ", "ced1111", " ", "ceu1111"}], "-", 
  RowBox[{"30675.77880088565`", " ", "ced1122", " ", "ceu1111"}], "-", 
  RowBox[{"13515.945118676613`", " ", "ced1133", " ", "ceu1111"}], "-", 
  RowBox[{"1.7864109665325697`*^-10", " ", "ced2211", " ", "ceu1111"}], "+", 
  RowBox[{"4.094392924525158`*^-8", " ", "cee1111", " ", "ceu1111"}], "-", 
  RowBox[{"1.3377434304596272`*^-7", " ", "cee1122", " ", "ceu1111"}], "+", 
  RowBox[{"2.3773529806198465`*^-7", " ", "cee1133", " ", "ceu1111"}], "+", 
  RowBox[{"934794.75436468`", " ", "ceq1111", " ", "ceu1111"}], "+", 
  RowBox[{"30293.771790653398`", " ", "ceq1122", " ", "ceu1111"}], "+", 
  RowBox[{"10226.893444574467`", " ", "ceq1133", " ", "ceu1111"}], "-", 
  RowBox[{"1.7864109665325697`*^-10", " ", "ceq2211", " ", "ceu1111"}], "+", 
  RowBox[{"253974.30355263953`", " ", 
   SuperscriptBox["ceu1111", "2"]}], "+", 
  RowBox[{"654.623836669045`", " ", "ceu1122"}], "-", 
  RowBox[{"28780.381425484877`", " ", "ced1111", " ", "ceu1122"}], "-", 
  RowBox[{"28780.38142481275`", " ", "ced1122", " ", "ceu1122"}], "-", 
  RowBox[{"11620.54774241603`", " ", "ced1133", " ", "ceu1122"}], "-", 
  RowBox[{"1.422887302719864`*^-11", " ", "ced2211", " ", "ceu1122"}], "+", 
  RowBox[{"2.555363866148211`*^-8", " ", "cee1111", " ", "ceu1122"}], "-", 
  RowBox[{"1.192393887816623`*^-7", " ", "cee1122", " ", "ceu1122"}], "-", 
  RowBox[{"1.6726868396189798`*^-7", " ", "cee1133", " ", "ceu1122"}], "+", 
  RowBox[{"28780.38142354189`", " ", "ceq1111", " ", "ceu1122"}], "+", 
  RowBox[{"29833.615204065092`", " ", "ceq1122", " ", "ceu1122"}], "+", 
  RowBox[{"8713.503078544814`", " ", "ceq1133", " ", "ceu1122"}], "-", 
  RowBox[{"1.422887302719864`*^-11", " ", "ceq2211", " ", "ceu1122"}], "+", 
  RowBox[{"57560.76284902515`", " ", "ceu1111", " ", "ceu1122"}], "+", 
  RowBox[{"34160.709703930144`", " ", 
   SuperscriptBox["ceu1122", "2"]}], "+", 
  RowBox[{"1.0425094170625655`", " ", "ceu2211"}], "+", 
  RowBox[{"3.573841966928227`*^-10", " ", "ced1111", " ", "ceu2211"}], "-", 
  RowBox[{"1.2426833774144509`*^-11", " ", "ced1122", " ", "ceu2211"}], "-", 
  RowBox[{"8.458507100915343`*^-12", " ", "ced1133", " ", "ceu2211"}], "-", 
  RowBox[{"26.491236444580423`", " ", "ced2211", " ", "ceu2211"}], "-", 
  RowBox[{"2.691951779119749`*^-12", " ", "cee1111", " ", "ceu2211"}], "+", 
  RowBox[{"1.1629459414245201`*^-11", " ", "cee1122", " ", "ceu2211"}], "-", 
  RowBox[{"1.581366140270542`*^-12", " ", "cee1133", " ", "ceu2211"}], "+", 
  RowBox[{"6.800343733367664`*^-10", " ", "ceq1111", " ", "ceu2211"}], "+", 
  RowBox[{"1.527429316915395`*^-11", " ", "ceq1122", " ", "ceu2211"}], "+", 
  RowBox[{"7.677001854669668`*^-12", " ", "ceq1133", " ", "ceu2211"}], "-", 
  RowBox[{"26.491236444580423`", " ", "ceq2211", " ", "ceu2211"}], "+", 
  RowBox[{"3.5728219330651395`*^-10", " ", "ceu1111", " ", "ceu2211"}], "+", 
  RowBox[{"2.845774605439728`*^-11", " ", "ceu1122", " ", "ceu2211"}], "+", 
  RowBox[{"26.491236444580423`", " ", 
   SuperscriptBox["ceu2211", "2"]}], "+", 
  RowBox[{"5848.591089148786`", " ", "cHD"}], "-", 
  RowBox[{"15356.493996142002`", " ", "ced1111", " ", "cHD"}], "-", 
  RowBox[{"21621.861777136775`", " ", "ced1122", " ", "cHD"}], "-", 
  RowBox[{"26216.811156257205`", " ", "ced1133", " ", "cHD"}], "-", 
  RowBox[{"1.0230998954385777`", " ", "ced2211", " ", "cHD"}], "-", 
  RowBox[{"57941.52361778618`", " ", "cee1111", " ", "cHD"}], "-", 
  RowBox[{"16513.94799717734`", " ", "cee1122", " ", "cHD"}], "-", 
  RowBox[{"8590.090026094038`", " ", "cee1133", " ", "cHD"}], "+", 
  RowBox[{"49930.66418324042`", " ", "ceq1111", " ", "cHD"}], "+", 
  RowBox[{"21529.901273327618`", " ", "ceq1122", " ", "cHD"}], "+", 
  RowBox[{"20401.974207606207`", " ", "ceq1133", " ", "cHD"}], "-", 
  RowBox[{"1.0230998954385773`", " ", "ceq2211", " ", "cHD"}], "+", 
  RowBox[{"66819.4471520713`", " ", "ceu1111", " ", "cHD"}], "+", 
  RowBox[{"42357.61794854543`", " ", "ceu1122", " ", "cHD"}], "+", 
  RowBox[{"2.0461997908771545`", " ", "ceu2211", " ", "cHD"}], "+", 
  RowBox[{"5.291635559240359`*^6", " ", 
   SuperscriptBox["cHD", "2"]}], "+", 
  RowBox[{"1845.6644551757645`", " ", "cHd11"}], "+", 
  RowBox[{"501532.9400682958`", " ", "ced1111", " ", "cHd11"}], "-", 
  RowBox[{"1017.3966824093053`", " ", "ced1122", " ", "cHd11"}], "-", 
  RowBox[{"371.30899915628413`", " ", "ced1133", " ", "cHd11"}], "+", 
  RowBox[{"7.177275396085305`", " ", "ced2211", " ", "cHd11"}], "+", 
  RowBox[{"2.7712331311719573`*^-8", " ", "cee1111", " ", "cHd11"}], "-", 
  RowBox[{"6.730285349490698`*^-8", " ", "cee1122", " ", "cHd11"}], "+", 
  RowBox[{"4.352463352827906`*^-7", " ", "cee1133", " ", "cHd11"}], "+", 
  RowBox[{"964343.3025509929`", " ", "ceq1111", " ", "cHd11"}], "+", 
  RowBox[{"1003.5787902065771`", " ", "ceq1122", " ", "cHd11"}], "+", 
  RowBox[{"293.2168031299604`", " ", "ceq1133", " ", "cHd11"}], "+", 
  RowBox[{"7.177275396085305`", " ", "ceq2211", " ", "cHd11"}], "+", 
  RowBox[{"462471.7128131888`", " ", "ceu1111", " ", "cHd11"}], "+", 
  RowBox[{"1900.583248550774`", " ", "ceu1122", " ", "cHd11"}], "-", 
  RowBox[{"14.35455079217061`", " ", "ceu2211", " ", "cHd11"}], "+", 
  RowBox[{"109876.0471211526`", " ", "cHD", " ", "cHd11"}], "+", 
  RowBox[{"264729.9181145714`", " ", 
   SuperscriptBox["cHd11", "2"]}], "+", 
  RowBox[{"145.80207918441056`", " ", "cHd22"}], "-", 
  RowBox[{"1017.3966828622017`", " ", "ced1111", " ", "cHd22"}], "-", 
  RowBox[{"1017.3966826735008`", " ", "ced1122", " ", "cHd22"}], "-", 
  RowBox[{"371.3089992890352`", " ", "ced1133", " ", "cHd22"}], "-", 
  RowBox[{"3.232423502042025`*^-12", " ", "ced2211", " ", "cHd22"}], "+", 
  RowBox[{"3.0499300235582565`*^-9", " ", "cee1111", " ", "cHd22"}], "-", 
  RowBox[{"8.194088270700486`*^-9", " ", "cee1122", " ", "cHd22"}], "+", 
  RowBox[{"3.4672305476683966`*^-9", " ", "cee1133", " ", "cHd22"}], "+", 
  RowBox[{"1017.3966823183916`", " ", "ceq1111", " ", "cHd22"}], "+", 
  RowBox[{"1003.5787904596466`", " ", "ceq1122", " ", "cHd22"}], "+", 
  RowBox[{"293.2168032598793`", " ", "ceq1133", " ", "cHd22"}], "-", 
  RowBox[{"3.232423502042025`*^-12", " ", "ceq2211", " ", "cHd22"}], "+", 
  RowBox[{"2034.7933651816695`", " ", "ceu1111", " ", "cHd22"}], "+", 
  RowBox[{"1900.5832489687464`", " ", "ceu1122", " ", "cHd22"}], "+", 
  RowBox[{"6.46484700408405`*^-12", " ", "ceu2211", " ", "cHd22"}], "+", 
  RowBox[{"102769.13443647594`", " ", "cHD", " ", "cHd22"}], "+", 
  RowBox[{"25494.502626942955`", " ", "cHd11", " ", "cHd22"}], "+", 
  RowBox[{"12828.697817359234`", " ", 
   SuperscriptBox["cHd22", "2"]}], "+", 
  RowBox[{"475.8476654749743`", " ", "cHd33"}], "-", 
  RowBox[{"371.3089992820188`", " ", "ced1111", " ", "cHd33"}], "-", 
  RowBox[{"371.3089991921968`", " ", "ced1122", " ", "cHd33"}], "-", 
  RowBox[{"3865.5389944848635`", " ", "ced1133", " ", "cHd33"}], "+", 
  RowBox[{"1.0167382242639576`*^-11", " ", "ced2211", " ", "cHd33"}], "+", 
  RowBox[{"1.7263398319333073`*^-9", " ", "cee1111", " ", "cHd33"}], "-", 
  RowBox[{"4.83516598122873`*^-9", " ", "cee1122", " ", "cHd33"}], "+", 
  RowBox[{"1.5436063303306365`*^-8", " ", "cee1133", " ", "cHd33"}], "+", 
  RowBox[{"371.30899902081745`", " ", "ceq1111", " ", "cHd33"}], "+", 
  RowBox[{"357.4911069773945`", " ", "ceq1122", " ", "cHd33"}], "+", 
  RowBox[{"2081.4185291430103`", " ", "ceq1133", " ", "cHd33"}], "+", 
  RowBox[{"1.0167382242639576`*^-11", " ", "ceq2211", " ", "cHd33"}], "+", 
  RowBox[{"742.6179983032915`", " ", "ceu1111", " ", "cHd33"}], "+", 
  RowBox[{"608.4078819956169`", " ", "ceu1122", " ", "cHd33"}], "-", 
  RowBox[{"2.033476448527915`*^-11", " ", "ceu2211", " ", "cHd33"}], "+", 
  RowBox[{"57768.6885057927`", " ", "cHD", " ", "cHd33"}], "+", 
  RowBox[{"16482.00660995958`", " ", "cHd11", " ", "cHd33"}], "+", 
  RowBox[{"16482.006610047447`", " ", "cHd22", " ", "cHd33"}], "+", 
  RowBox[{"26608.547974048925`", " ", 
   SuperscriptBox["cHd33", "2"]}], "+", 
  RowBox[{"4419.032975184307`", " ", "cHe11"}], "-", 
  RowBox[{"182585.7574972462`", " ", "ced1111", " ", "cHe11"}], "-", 
  RowBox[{"11488.370420424933`", " ", "ced1122", " ", "cHe11"}], "-", 
  RowBox[{"15507.307092860541`", " ", "ced1133", " ", "cHe11"}], "+", 
  RowBox[{"4.4191980572310394`*^-10", " ", "ced2211", " ", "cHe11"}], "-", 
  RowBox[{"1471.363903328433`", " ", "cee1111", " ", "cHe11"}], "-", 
  RowBox[{"18955.660229660396`", " ", "cee1122", " ", "cHe11"}], "-", 
  RowBox[{"9968.68797714945`", " ", "cee1133", " ", "cHe11"}], "-", 
  RowBox[{"311881.8024499351`", " ", "ceq1111", " ", "cHe11"}], "+", 
  RowBox[{"11404.158694240752`", " ", "ceq1122", " ", "cHe11"}], "+", 
  RowBox[{"15365.20368321063`", " ", "ceq1133", " ", "cHe11"}], "+", 
  RowBox[{"4.4191980572310394`*^-10", " ", "ceq2211", " ", "cHe11"}], "-", 
  RowBox[{"129416.02925612585`", " ", "ceu1111", " ", "cHe11"}], "+", 
  RowBox[{"22113.91392804832`", " ", "ceu1122", " ", "cHe11"}], "-", 
  RowBox[{"8.838396114462079`*^-10", " ", "ceu2211", " ", "cHe11"}], "-", 
  RowBox[{"2.0869677101428`*^6", " ", "cHD", " ", "cHe11"}], "-", 
  RowBox[{"380704.7168958838`", " ", "cHd11", " ", "cHe11"}], "-", 
  RowBox[{"209019.16306727252`", " ", "cHd22", " ", "cHe11"}], "-", 
  RowBox[{"142311.35928976108`", " ", "cHd33", " ", "cHe11"}], "+", 
  RowBox[{"7.94867087031821`*^6", " ", 
   SuperscriptBox["cHe11", "2"]}], "-", 
  RowBox[{"2676.6334190471025`", " ", "cHe22"}], "+", 
  RowBox[{"2.858449246822449`*^-6", " ", "ced1111", " ", "cHe22"}], "+", 
  RowBox[{"8.354095897776016`*^-8", " ", "ced1122", " ", "cHe22"}], "-", 
  RowBox[{"6.339184911669364`*^-8", " ", "ced1133", " ", "cHe22"}], "+", 
  RowBox[{"39.73685466695592`", " ", "ced2211", " ", "cHe22"}], "-", 
  RowBox[{"1.0069969841073174`*^-8", " ", "cee1111", " ", "cHe22"}], "-", 
  RowBox[{"18955.660229664867`", " ", "cee1122", " ", "cHe22"}], "-", 
  RowBox[{"1.6933254451031018`*^-7", " ", "cee1133", " ", "cHe22"}], "+", 
  RowBox[{"5.290333620971073`*^-6", " ", "ceq1111", " ", "cHe22"}], "-", 
  RowBox[{"7.438877004844129`*^-8", " ", "ceq1122", " ", "cHe22"}], "+", 
  RowBox[{"5.719589540607836`*^-8", " ", "ceq1133", " ", "cHe22"}], "+", 
  RowBox[{"39.73685466695592`", " ", "ceq2211", " ", "cHe22"}], "+", 
  RowBox[{"2.4317295928678036`*^-6", " ", "ceu1111", " ", "cHe22"}], "-", 
  RowBox[{"8.397705738173111`*^-8", " ", "ceu1122", " ", "cHe22"}], "-", 
  RowBox[{"79.47370933391184`", " ", "ceu2211", " ", "cHe22"}], "-", 
  RowBox[{"142169.03973164153`", " ", "cHD", " ", "cHe22"}], "-", 
  RowBox[{"106099.03159229127`", " ", "cHd11", " ", "cHe22"}], "-", 
  RowBox[{"106120.5634212645`", " ", "cHd22", " ", "cHe22"}], "-", 
  RowBox[{"106120.56342132045`", " ", "cHd33", " ", "cHe22"}], "-", 
  RowBox[{"43804.815150710594`", " ", "cHe11", " ", "cHe22"}], "+", 
  RowBox[{"1.3375499561888329`*^6", " ", 
   SuperscriptBox["cHe22", "2"]}], "-", 
  RowBox[{"15.524343975664124`", " ", "cHe33"}], "-", 
  RowBox[{"3.0729213023898843`*^-7", " ", "ced1111", " ", "cHe33"}], "+", 
  RowBox[{"1.0638449332493029`*^-7", " ", "ced1122", " ", "cHe33"}], "+", 
  RowBox[{"1.4784445682329761`*^-8", " ", "ced1133", " ", "cHe33"}], "-", 
  RowBox[{"1.4985179120700708`*^-10", " ", "ced2211", " ", "cHe33"}], "-", 
  RowBox[{"3.759063373633295`*^-9", " ", "cee1111", " ", "cHe33"}], "+", 
  RowBox[{"1.1177004384669949`*^-8", " ", "cee1122", " ", "cHe33"}], "-", 
  RowBox[{"9999.232204422608`", " ", "cee1133", " ", "cHe33"}], "-", 
  RowBox[{"9.172110970894506`*^-7", " ", "ceq1111", " ", "cHe33"}], "-", 
  RowBox[{"9.271086186997896`*^-8", " ", "ceq1122", " ", "cHe33"}], "-", 
  RowBox[{"1.0129136662665142`*^-8", " ", "ceq1133", " ", "cHe33"}], "-", 
  RowBox[{"1.4985179120700708`*^-10", " ", "ceq2211", " ", "cHe33"}], "-", 
  RowBox[{"6.125936709294394`*^-7", " ", "ceu1111", " ", "cHe33"}], "-", 
  RowBox[{"7.818624702584776`*^-8", " ", "ceu1122", " ", "cHe33"}], "+", 
  RowBox[{"2.9970358241401416`*^-10", " ", "ceu2211", " ", "cHe33"}], "-", 
  RowBox[{"365055.3073602065`", " ", "cHD", " ", "cHe33"}], "-", 
  RowBox[{"45357.35121497538`", " ", "cHd11", " ", "cHe33"}], "-", 
  RowBox[{"45357.351214557195`", " ", "cHd22", " ", "cHe33"}], "-", 
  RowBox[{"45357.3512145858`", " ", "cHd33", " ", "cHe33"}], "-", 
  RowBox[{"317765.31013119605`", " ", "cHe11", " ", "cHe33"}], "-", 
  RowBox[{"114437.59014153038`", " ", "cHe22", " ", "cHe33"}], "+", 
  RowBox[{"973261.7060173609`", " ", 
   SuperscriptBox["cHe33", "2"]}], "-", 
  RowBox[{"5843.996507805983`", " ", "cHl11"}], "+", 
  RowBox[{"206616.58594456397`", " ", "ced1111", " ", "cHl11"}], "+", 
  RowBox[{"32652.367851424504`", " ", "ced1122", " ", "cHl11"}], "+", 
  RowBox[{"40558.57131428301`", " ", "ced1133", " ", "cHl11"}], "+", 
  RowBox[{"3.170032628392709`*^-10", " ", "ced2211", " ", "cHl11"}], "+", 
  RowBox[{"124188.0562061829`", " ", "cee1111", " ", "cHl11"}], "+", 
  RowBox[{"26454.304345732387`", " ", "cee1122", " ", "cHl11"}], "+", 
  RowBox[{"13831.983529949266`", " ", "cee1133", " ", "cHl11"}], "+", 
  RowBox[{"289036.0703061515`", " ", "ceq1111", " ", "cHl11"}], "-", 
  RowBox[{"32489.7530426821`", " ", "ceq1122", " ", "cHl11"}], "-", 
  RowBox[{"31581.98437533729`", " ", "ceq1133", " ", "cHl11"}], "+", 
  RowBox[{"3.170032628392709`*^-10", " ", "ceq2211", " ", "cHl11"}], "+", 
  RowBox[{"80912.2540315015`", " ", "ceu1111", " ", "cHl11"}], "-", 
  RowBox[{"63779.41556210911`", " ", "ceu1122", " ", "cHl11"}], "-", 
  RowBox[{"6.340065256785418`*^-10", " ", "ceu2211", " ", "cHl11"}], "-", 
  RowBox[{"3.226059114669559`*^6", " ", "cHD", " ", "cHl11"}], "+", 
  RowBox[{"449888.880695541`", " ", "cHd11", " ", "cHl11"}], "+", 
  RowBox[{"277246.7785872893`", " ", "cHd22", " ", "cHl11"}], "+", 
  RowBox[{"334874.3746206331`", " ", "cHd33", " ", "cHl11"}], "-", 
  RowBox[{"1.02950291436387`*^7", " ", "cHe11", " ", "cHl11"}], "+", 
  RowBox[{"117439.9177765485`", " ", "cHe22", " ", "cHl11"}], "+", 
  RowBox[{"441429.13168325677`", " ", "cHe33", " ", "cHl11"}], "+", 
  RowBox[{"1.0415751214311583`*^7", " ", 
   SuperscriptBox["cHl11", "2"]}], "+", 
  RowBox[{"1904.8474081327568`", " ", "cHl22"}], "+", 
  RowBox[{"3.911736010213691`*^-7", " ", "ced1111", " ", "cHl22"}], "+", 
  RowBox[{"9.87055649221496`*^-7", " ", "ced1122", " ", "cHl22"}], "+", 
  RowBox[{"4.3837241813716334`*^-7", " ", "ced1133", " ", "cHl22"}], "-", 
  RowBox[{"4.908026509008362`", " ", "ced2211", " ", "cHl22"}], "+", 
  RowBox[{"1.5889267579252785`*^-8", " ", "cee1111", " ", "cHl22"}], "+", 
  RowBox[{"26454.3043456944`", " ", "cee1122", " ", "cHl22"}], "+", 
  RowBox[{"5.259719750520823`*^-7", " ", "cee1133", " ", "cHl22"}], "-", 
  RowBox[{"2.1056128707234306`*^-6", " ", "ceq1111", " ", "cHl22"}], "-", 
  RowBox[{"1.0025551351202432`*^-6", " ", "ceq1122", " ", "cHl22"}], "-", 
  RowBox[{"3.371541859643253`*^-7", " ", "ceq1133", " ", "cHl22"}], "-", 
  RowBox[{"4.908026509008362`", " ", "ceq2211", " ", "cHl22"}], "-", 
  RowBox[{"2.486799688827294`*^-6", " ", "ceu1111", " ", "cHl22"}], "-", 
  RowBox[{"2.121468098675655`*^-6", " ", "ceu1122", " ", "cHl22"}], "+", 
  RowBox[{"9.816053018016724`", " ", "ceu2211", " ", "cHl22"}], "+", 
  RowBox[{"172143.9108525226`", " ", "cHD", " ", "cHl22"}], "+", 
  RowBox[{"163247.48066141334`", " ", "cHd11", " ", "cHl22"}], "+", 
  RowBox[{"162132.55469333258`", " ", "cHd22", " ", "cHl22"}], "+", 
  RowBox[{"162132.55469347438`", " ", "cHd33", " ", "cHl22"}], "-", 
  RowBox[{"1.1270619407193386`*^6", " ", "cHe11", " ", "cHl22"}], "-", 
  RowBox[{"2.862138116765705`*^6", " ", "cHe22", " ", "cHl22"}], "+", 
  RowBox[{"183911.12655070086`", " ", "cHe33", " ", "cHl22"}], "+", 
  RowBox[{"1.566720486927051`*^6", " ", "cHl11", " ", "cHl22"}], "+", 
  RowBox[{"1.856682735661406`*^6", " ", 
   SuperscriptBox["cHl22", "2"]}], "+", 
  RowBox[{"528.7230409258027`", " ", "cHl33"}], "+", 
  RowBox[{"6.152572702790305`*^-7", " ", "ced1111", " ", "cHl33"}], "-", 
  RowBox[{"8.775995749123834`*^-7", " ", "ced1122", " ", "cHl33"}], "-", 
  RowBox[{"3.7529638911604786`*^-7", " ", "ced1133", " ", "cHl33"}], "-", 
  RowBox[{"9.523775814168316`*^-11", " ", "ced2211", " ", "cHl33"}], "+", 
  RowBox[{"8.178277365980427`*^-9", " ", "cee1111", " ", "cHl33"}], "-", 
  RowBox[{"2.221655032706714`*^-8", " ", "cee1122", " ", "cHl33"}], "+", 
  RowBox[{"13805.207316577376`", " ", "cee1133", " ", "cHl33"}], "+", 
  RowBox[{"3.791038871890112`*^-6", " ", "ceq1111", " ", "cHl33"}], "+", 
  RowBox[{"8.415867352659281`*^-7", " ", "ceq1122", " ", "cHl33"}], "+", 
  RowBox[{"2.857360586502794`*^-7", " ", "ceq1133", " ", "cHl33"}], "-", 
  RowBox[{"9.523775814168316`*^-11", " ", "ceq2211", " ", "cHl33"}], "+", 
  RowBox[{"3.1822683038536355`*^-6", " ", "ceu1111", " ", "cHl33"}], "+", 
  RowBox[{"1.4001175877945509`*^-6", " ", "ceu1122", " ", "cHl33"}], "+", 
  RowBox[{"1.9047551628336633`*^-10", " ", "ceu2211", " ", "cHl33"}], "-", 
  RowBox[{"195455.3969055378`", " ", "cHD", " ", "cHl33"}], "+", 
  RowBox[{"92289.04795703382`", " ", "cHd11", " ", "cHl33"}], "+", 
  RowBox[{"92289.04795554397`", " ", "cHd22", " ", "cHl33"}], "+", 
  RowBox[{"92289.04795556611`", " ", "cHd33", " ", "cHl33"}], "-", 
  RowBox[{"856172.4164631977`", " ", "cHe11", " ", "cHl33"}], "+", 
  RowBox[{"144811.67564120362`", " ", "cHe22", " ", "cHl33"}], "-", 
  RowBox[{"1.0617326365266684`*^6", " ", "cHe33", " ", "cHl33"}], "+", 
  RowBox[{"1.1629630630624318`*^6", " ", "cHl11", " ", "cHl33"}], "-", 
  RowBox[{"27683.43275913274`", " ", "cHl22", " ", "cHl33"}], "+", 
  RowBox[{"1.1629522345752586`*^6", " ", 
   SuperscriptBox["cHl33", "2"]}], "+", 
  RowBox[{"2972.739105399818`", " ", "cHq11"}], "+", 
  RowBox[{"963710.1178317355`", " ", "ced1111", " ", "cHq11"}], "+", 
  RowBox[{"1017.3966838301003`", " ", "ced1122", " ", "cHq11"}], "+", 
  RowBox[{"371.3089998731325`", " ", "ced1133", " ", "cHq11"}], "+", 
  RowBox[{"7.177275396001902`", " ", "ced2211", " ", "cHq11"}], "+", 
  RowBox[{"4.4724227255441526`*^-8", " ", "cee1111", " ", "cHq11"}], "-", 
  RowBox[{"1.0226441008511135`*^-7", " ", "cee1122", " ", "cHq11"}], "+", 
  RowBox[{"7.783268321379117`*^-7", " ", "cee1133", " ", "cHq11"}], "+", 
  RowBox[{"1.8658669065128644`*^6", " ", "ceq1111", " ", "cHq11"}], "-", 
  RowBox[{"1003.5787915903447`", " ", "ceq1122", " ", "cHq11"}], "-", 
  RowBox[{"293.21680375893266`", " ", "ceq1133", " ", "cHq11"}], "+", 
  RowBox[{"7.177275396001902`", " ", "ceq2211", " ", "cHq11"}], "+", 
  RowBox[{"903006.3971202881`", " ", "ceu1111", " ", "cHq11"}], "-", 
  RowBox[{"1900.5832510156324`", " ", "ceu1122", " ", "cHq11"}], "-", 
  RowBox[{"14.354550792003804`", " ", "ceu2211", " ", "cHq11"}], "-", 
  RowBox[{"81842.287400618`", " ", "cHD", " ", "cHq11"}], "+", 
  RowBox[{"937498.3524526766`", " ", "cHd11", " ", "cHq11"}], "-", 
  RowBox[{"25574.68859284128`", " ", "cHd22", " ", "cHq11"}], "-", 
  RowBox[{"16562.192575564637`", " ", "cHd33", " ", "cHq11"}], "-", 
  RowBox[{"114414.94559893757`", " ", "cHe11", " ", "cHq11"}], "+", 
  RowBox[{"106142.09525283921`", " ", "cHe22", " ", "cHq11"}], "+", 
  RowBox[{"45357.351213759015`", " ", "cHe33", " ", "cHq11"}], "+", 
  RowBox[{"43633.23995877383`", " ", "cHl11", " ", "cHq11"}], "-", 
  RowBox[{"174015.4806333424`", " ", "cHl22", " ", "cHq11"}], "-", 
  RowBox[{"92289.04795265006`", " ", "cHl33", " ", "cHq11"}], "+", 
  RowBox[{"949284.5733490703`", " ", 
   SuperscriptBox["cHq11", "2"]}], "-", 
  RowBox[{"140.27280097498442`", " ", "cHq22"}], "+", 
  RowBox[{"1393.7520620597807`", " ", "ced1111", " ", "cHq22"}], "+", 
  RowBox[{"1393.7520624100334`", " ", "ced1122", " ", "cHq22"}], "+", 
  RowBox[{"747.6643790570865`", " ", "ced1133", " ", "cHq22"}], "+", 
  RowBox[{"8.667513201499824`*^-11", " ", "ced2211", " ", "cHq22"}], "-", 
  RowBox[{"1.7742729328622173`*^-9", " ", "cee1111", " ", "cHq22"}], "+", 
  RowBox[{"1.7546703981891815`*^-9", " ", "cee1122", " ", "cHq22"}], "-", 
  RowBox[{"1.482392540343483`*^-7", " ", "cee1133", " ", "cHq22"}], "-", 
  RowBox[{"1393.752063136326`", " ", "ceq1111", " ", "cHq22"}], "-", 
  RowBox[{"1088.5340515597882`", " ", "ceq1122", " ", "cHq22"}], "-", 
  RowBox[{"593.654420413834`", " ", "ceq1133", " ", "cHq22"}], "+", 
  RowBox[{"8.667513201499824`*^-11", " ", "ceq2211", " ", "cHq22"}], "-", 
  RowBox[{"2787.5041251997827`", " ", "ceu1111", " ", "cHq22"}], "+", 
  RowBox[{"219.6988391031373`", " ", "ceu1122", " ", "cHq22"}], "-", 
  RowBox[{"1.733502640299965`*^-10", " ", "ceu2211", " ", "cHq22"}], "-", 
  RowBox[{"98181.53260117152`", " ", "cHD", " ", "cHq22"}], "-", 
  RowBox[{"28444.848757465646`", " ", "cHd11", " ", "cHq22"}], "-", 
  RowBox[{"28414.80671126455`", " ", "cHd22", " ", "cHq22"}], "-", 
  RowBox[{"12069.728858771123`", " ", "cHd33", " ", "cHq22"}], "+", 
  RowBox[{"206087.69262729527`", " ", "cHe11", " ", "cHq22"}], "+", 
  RowBox[{"106120.56342131522`", " ", "cHe22", " ", "cHq22"}], "+", 
  RowBox[{"45357.35121460189`", " ", "cHe33", " ", "cHq22"}], "-", 
  RowBox[{"279404.80735712266`", " ", "cHl11", " ", "cHq22"}], "-", 
  RowBox[{"162132.55469341355`", " ", "cHl22", " ", "cHq22"}], "-", 
  RowBox[{"92289.04795565578`", " ", "cHl33", " ", "cHq22"}], "+", 
  RowBox[{"29566.07186426432`", " ", "cHq11", " ", "cHq22"}], "+", 
  RowBox[{"38256.896936306846`", " ", 
   SuperscriptBox["cHq22", "2"]}], "-", 
  RowBox[{"1211.763230171645`", " ", "cHq33"}], "+", 
  RowBox[{"2501.4549612945943`", " ", "ced1111", " ", "cHq33"}], "+", 
  RowBox[{"2501.4549590348315`", " ", "ced1122", " ", "cHq33"}], "+", 
  RowBox[{"24659.49351585289`", " ", "ced1133", " ", "cHq33"}], "+", 
  RowBox[{"4.0702822372266023`*^-11", " ", "ced2211", " ", "cHq33"}], "-", 
  RowBox[{"9.562320579143206`*^-9", " ", "cee1111", " ", "cHq33"}], "+", 
  RowBox[{"2.583911476644698`*^-8", " ", "cee1122", " ", "cHq33"}], "-", 
  RowBox[{"1.491842300481591`*^-7", " ", "cee1133", " ", "cHq33"}], "-", 
  RowBox[{"2501.4549546783373`", " ", "ceq1111", " ", "cHq33"}], "-", 
  RowBox[{"2411.719304192688`", " ", "ceq1122", " ", "cHq33"}], "-", 
  RowBox[{"21139.993023044834`", " ", "ceq1133", " ", "cHq33"}], "+", 
  RowBox[{"4.0702822372266023`*^-11", " ", "ceq2211", " ", "cHq33"}], "-", 
  RowBox[{"5002.909915974177`", " ", "ceu1111", " ", "cHq33"}], "-", 
  RowBox[{"4115.989042014833`", " ", "ceu1122", " ", "cHq33"}], "-", 
  RowBox[{"8.140564474453205`*^-11", " ", "ceu2211", " ", "cHq33"}], "-", 
  RowBox[{"627308.7141479502`", " ", "cHD", " ", "cHq33"}], "-", 
  RowBox[{"86679.49975070862`", " ", "cHd11", " ", "cHq33"}], "-", 
  RowBox[{"86679.49975295815`", " ", "cHd22", " ", "cHq33"}], "-", 
  RowBox[{"252617.14682918982`", " ", "cHd33", " ", "cHq33"}], "+", 
  RowBox[{"1.260041348623081`*^6", " ", "cHe11", " ", "cHq33"}], "+", 
  RowBox[{"575403.4805644641`", " ", "cHe22", " ", "cHq33"}], "+", 
  RowBox[{"245935.16012953004`", " ", "cHe33", " ", "cHq33"}], "-", 
  RowBox[{"1.3822402839261543`*^6", " ", "cHl11", " ", "cHq33"}], "-", 
  RowBox[{"879109.8847924817`", " ", "cHl22", " ", "cHq33"}], "-", 
  RowBox[{"500406.68556183635`", " ", "cHl33", " ", "cHq33"}], "+", 
  RowBox[{"87114.28150051921`", " ", "cHq11", " ", "cHq33"}], "+", 
  RowBox[{"70648.46345269604`", " ", "cHq22", " ", "cHq33"}], "+", 
  RowBox[{"718679.7055846141`", " ", 
   SuperscriptBox["cHq33", "2"]}], "+", 
  RowBox[{"1128.6037618073728`", " ", "cHu11"}], "+", 
  RowBox[{"462218.4389265316`", " ", "ced1111", " ", "cHu11"}], "+", 
  RowBox[{"2034.7933657859676`", " ", "ced1122", " ", "cHu11"}], "+", 
  RowBox[{"742.6179987916651`", " ", "ced1133", " ", "cHu11"}], "-", 
  RowBox[{"14.354550792725966`", " ", "ced2211", " ", "cHu11"}], "+", 
  RowBox[{"1.698130469627982`*^-8", " ", "cee1111", " ", "cHu11"}], "-", 
  RowBox[{"3.4668723756241734`*^-8", " ", "cee1122", " ", "cHu11"}], "+", 
  RowBox[{"3.753152350717657`*^-7", " ", "cee1133", " ", "cHu11"}], "+", 
  RowBox[{"901486.75379321`", " ", "ceq1111", " ", "cHu11"}], "-", 
  RowBox[{"2007.157581349175`", " ", "ceq1122", " ", "cHu11"}], "-", 
  RowBox[{"586.4336067079464`", " ", "ceq1133", " ", "cHu11"}], "-", 
  RowBox[{"14.354550792725966`", " ", "ceq2211", " ", "cHu11"}], "+", 
  RowBox[{"440420.9174491687`", " ", "ceu1111", " ", "cHu11"}], "-", 
  RowBox[{"3801.1664987242284`", " ", "ceu1122", " ", "cHu11"}], "+", 
  RowBox[{"28.709101585451933`", " ", "ceu2211", " ", "cHu11"}], "-", 
  RowBox[{"183046.82352545112`", " ", "cHD", " ", "cHu11"}], "+", 
  RowBox[{"406761.02828363504`", " ", "cHd11", " ", "cHu11"}], "-", 
  RowBox[{"50952.73979702281`", " ", "cHd22", " ", "cHu11"}], "-", 
  RowBox[{"32927.74776278066`", " ", "cHd33", " ", "cHu11"}], "+", 
  RowBox[{"266297.65858503967`", " ", "cHe11", " ", "cHu11"}], "+", 
  RowBox[{"212198.0631927359`", " ", "cHe22", " ", "cHu11"}], "+", 
  RowBox[{"90714.70242872472`", " ", "cHe33", " ", "cHu11"}], "-", 
  RowBox[{"406156.5664269945`", " ", "cHl11", " ", "cHu11"}], "-", 
  RowBox[{"326494.96132453973`", " ", "cHl22", " ", "cHu11"}], "-", 
  RowBox[{"184578.09590965777`", " ", "cHl33", " ", "cHu11"}], "+", 
  RowBox[{"954938.1541403381`", " ", "cHq11", " ", "cHu11"}], "+", 
  RowBox[{"56382.60542258035`", " ", "cHq22", " ", "cHu11"}], "+", 
  RowBox[{"173162.36211995676`", " ", "cHq33", " ", "cHu11"}], "+", 
  RowBox[{"276012.5898461811`", " ", 
   SuperscriptBox["cHu11", "2"]}], "-", 
  RowBox[{"311.98441101289245`", " ", "cHu22"}], "+", 
  RowBox[{"1900.5832493592793`", " ", "ced1111", " ", "cHu22"}], "+", 
  RowBox[{"1900.583249065306`", " ", "ced1122", " ", "cHu22"}], "+", 
  RowBox[{"608.4078822691333`", " ", "ced1133", " ", "cHu22"}], "-", 
  RowBox[{"4.451491975734655`*^-12", " ", "ced2211", " ", "cHu22"}], "-", 
  RowBox[{"6.4896679818617115`*^-9", " ", "cee1111", " ", "cHu22"}], "+", 
  RowBox[{"1.8561562732873318`*^-8", " ", "cee1122", " ", "cHu22"}], "-", 
  RowBox[{"1.4739147096489533`*^-8", " ", "cee1133", " ", "cHu22"}], "-", 
  RowBox[{"1900.583248502527`", " ", "ceq1111", " ", "cHu22"}], "-", 
  RowBox[{"1965.6343465063117`", " ", "ceq1122", " ", "cHu22"}], "-", 
  RowBox[{"479.85927462394534`", " ", "ceq1133", " ", "cHu22"}], "-", 
  RowBox[{"4.451491975734655`*^-12", " ", "ceq2211", " ", "cHu22"}], "-", 
  RowBox[{"3801.1664978630597`", " ", "ceu1111", " ", "cHu22"}], "-", 
  RowBox[{"4556.446600924395`", " ", "ceu1122", " ", "cHu22"}], "+", 
  RowBox[{"8.90298395146931`*^-12", " ", "ceu2211", " ", "cHu22"}], "-", 
  RowBox[{"191717.2647512011`", " ", "cHD", " ", "cHu22"}], "-", 
  RowBox[{"49262.19120758829`", " ", "cHd11", " ", "cHu22"}], "-", 
  RowBox[{"49262.191207870026`", " ", "cHd22", " ", "cHu22"}], "-", 
  RowBox[{"35041.28779521417`", " ", "cHd33", " ", "cHu22"}], "+", 
  RowBox[{"402652.48340713186`", " ", "cHe11", " ", "cHu22"}], "+", 
  RowBox[{"212241.12684251223`", " ", "cHe22", " ", "cHu22"}], "+", 
  RowBox[{"90714.70242910291`", " ", "cHe33", " ", "cHu22"}], "-", 
  RowBox[{"568073.7528518862`", " ", "cHl11", " ", "cHu22"}], "-", 
  RowBox[{"324265.10938663664`", " ", "cHl22", " ", "cHu22"}], "-", 
  RowBox[{"184578.0959110558`", " ", "cHl33", " ", "cHu22"}], "+", 
  RowBox[{"48951.73650528162`", " ", "cHq11", " ", "cHu22"}], "+", 
  RowBox[{"44558.20503494391`", " ", "cHq22", " ", "cHu22"}], "+", 
  RowBox[{"190564.19899911017`", " ", "cHq33", " ", "cHu22"}], "+", 
  RowBox[{"98664.79080002857`", " ", "cHu11", " ", "cHu22"}], "+", 
  RowBox[{"57903.94814249796`", " ", 
   SuperscriptBox["cHu22", "2"]}], "-", 
  RowBox[{"4847.67975569639`", " ", "cHud11"}], "-", 
  RowBox[{"2.493327006588379`*^-6", " ", "ced1111", " ", "cHud11"}], "-", 
  RowBox[{"2.5163491026509037`*^-6", " ", "ced1122", " ", "cHud11"}], "-", 
  RowBox[{"8.351525987647086`*^-7", " ", "ced1133", " ", "cHud11"}], "+", 
  RowBox[{"5.477451097140313`*^-10", " ", "ced2211", " ", "cHud11"}], "+", 
  RowBox[{"5.069737606226626`*^-8", " ", "cee1111", " ", "cHud11"}], "+", 
  RowBox[{"2.737266913859349`*^-7", " ", "cee1122", " ", "cHud11"}], "+", 
  RowBox[{"9.255151272851457`*^-7", " ", "cee1133", " ", "cHud11"}], "+", 
  RowBox[{"2.782875224704995`*^-6", " ", "ceq1111", " ", "cHud11"}], "+", 
  RowBox[{"2.6035456941529484`*^-6", " ", "ceq1122", " ", "cHud11"}], "+", 
  RowBox[{"6.188024329657171`*^-7", " ", "ceq1133", " ", "cHud11"}], "+", 
  RowBox[{"5.477451097140313`*^-10", " ", "ceq2211", " ", "cHud11"}], "+", 
  RowBox[{"5.292156864433671`*^-6", " ", "ceu1111", " ", "cHud11"}], "+", 
  RowBox[{"5.921745853846473`*^-6", " ", "ceu1122", " ", "cHud11"}], "-", 
  RowBox[{"1.0954902194280626`*^-9", " ", "ceu2211", " ", "cHud11"}], "+", 
  RowBox[{"14044.60235680081`", " ", "cHD", " ", "cHud11"}], "+", 
  RowBox[{"253.66748904513037`", " ", "cHd11", " ", "cHud11"}], "+", 
  RowBox[{"9.665386611708732`*^-7", " ", "cHd22", " ", "cHud11"}], "+", 
  RowBox[{"7.510629551229648`*^-7", " ", "cHd33", " ", "cHud11"}], "-", 
  RowBox[{"1.201594930076868`*^-6", " ", "cHe11", " ", "cHud11"}], "-", 
  RowBox[{"1.1691926285992429`*^-6", " ", "cHe22", " ", "cHud11"}], "-", 
  RowBox[{"3.700907316696868`*^-7", " ", "cHe33", " ", "cHud11"}], "+", 
  RowBox[{"9.708064437975633`", " ", "cHl11", " ", "cHud11"}], "+", 
  RowBox[{"19970.454701831724`", " ", "cHl22", " ", "cHud11"}], "+", 
  RowBox[{"4.435869465204643`*^-6", " ", "cHl33", " ", "cHud11"}], "-", 
  RowBox[{"2685.0129997553304`", " ", "cHq11", " ", "cHud11"}], "-", 
  RowBox[{"1.0334744358318736`*^-6", " ", "cHq22", " ", "cHud11"}], "-", 
  RowBox[{"3.4332756714521417`*^-6", " ", "cHq33", " ", "cHud11"}], "-", 
  RowBox[{"507.3349778099839`", " ", "cHu11", " ", "cHud11"}], "-", 
  RowBox[{"1.945580370023778`*^-6", " ", "cHu22", " ", "cHud11"}], "+", 
  RowBox[{"3.0413863302057083`*^6", " ", 
   SuperscriptBox["cHud11", "2"]}], "+", 
  RowBox[{"12881.884631113215`", " ", "cHWB"}], "+", 
  RowBox[{"389218.49345216574`", " ", "ced1111", " ", "cHWB"}], "-", 
  RowBox[{"48399.374651417456`", " ", "ced1122", " ", "cHWB"}], "-", 
  RowBox[{"55725.22657203632`", " ", "ced1133", " ", "cHWB"}], "-", 
  RowBox[{"55.308440270571765`", " ", "ced2211", " ", "cHWB"}], "-", 
  RowBox[{"194875.02753707767`", " ", "cee1111", " ", "cHWB"}], "-", 
  RowBox[{"23815.80616612617`", " ", "cee1122", " ", "cHWB"}], "-", 
  RowBox[{"12178.859322210248`", " ", "cee1133", " ", "cHWB"}], "+", 
  RowBox[{"944386.993638172`", " ", "ceq1111", " ", "cHWB"}], "+", 
  RowBox[{"48262.45454096436`", " ", "ceq1122", " ", "cHWB"}], "+", 
  RowBox[{"39700.71719071869`", " ", "ceq1133", " ", "cHWB"}], "-", 
  RowBox[{"55.308440270571765`", " ", "ceq2211", " ", "cHWB"}], "+", 
  RowBox[{"560645.8721644874`", " ", "ceu1111", " ", "cHWB"}], "+", 
  RowBox[{"95483.77902586659`", " ", "ceu1122", " ", "cHWB"}], "+", 
  RowBox[{"110.61688054114353`", " ", "ceu2211", " ", "cHWB"}], "+", 
  RowBox[{"2.7503410890270323`*^7", " ", "cHD", " ", "cHWB"}], "+", 
  RowBox[{"644906.8275939052`", " ", "cHd11", " ", "cHWB"}], "+", 
  RowBox[{"206905.02234663593`", " ", "cHd22", " ", "cHWB"}], "-", 
  RowBox[{"6884.893192690797`", " ", "cHd33", " ", "cHWB"}], "-", 
  RowBox[{"1.3972375613508973`*^7", " ", "cHe11", " ", "cHWB"}], "-", 
  RowBox[{"1.0829862759430734`*^6", " ", "cHe22", " ", "cHWB"}], "-", 
  RowBox[{"1.991543253189533`*^6", " ", "cHe33", " ", "cHWB"}], "-", 
  RowBox[{"1.0786464007013127`*^7", " ", "cHl11", " ", "cHWB"}], "+", 
  RowBox[{"799887.2577529342`", " ", "cHl22", " ", "cHWB"}], "-", 
  RowBox[{"884325.0483696521`", " ", "cHl33", " ", "cHWB"}], "+", 
  RowBox[{"681485.8276181074`", " ", "cHq11", " ", "cHWB"}], "-", 
  RowBox[{"184700.67147390754`", " ", "cHq22", " ", "cHWB"}], "-", 
  RowBox[{"1.4405809640044237`*^6", " ", "cHq33", " ", "cHWB"}], "+", 
  RowBox[{"51771.11107478861`", " ", "cHu11", " ", "cHWB"}], "-", 
  RowBox[{"348594.1881063846`", " ", "cHu22", " ", "cHWB"}], "+", 
  RowBox[{"19021.883396945894`", " ", "cHud11", " ", "cHWB"}], "+", 
  RowBox[{"4.242526915860975`*^7", " ", 
   SuperscriptBox["cHWB", "2"]}], "-", 
  RowBox[{"1797.0599367286022`", " ", "cld1111"}], "-", 
  RowBox[{"495827.1890060096`", " ", "ced1111", " ", "cld1111"}], "+", 
  RowBox[{"6200.158167446947`", " ", "ced1122", " ", "cld1111"}], "+", 
  RowBox[{"2800.832798637442`", " ", "ced1133", " ", "cld1111"}], "+", 
  RowBox[{"1.8372529495745898`*^-10", " ", "ced2211", " ", "cld1111"}], "-", 
  RowBox[{"2.816517337524067`*^-8", " ", "cee1111", " ", "cld1111"}], "+", 
  RowBox[{"7.541530346856128`*^-8", " ", "cee1122", " ", "cld1111"}], "-", 
  RowBox[{"3.974796908230414`*^-7", " ", "cee1133", " ", "cld1111"}], "-", 
  RowBox[{"969787.928069731`", " ", "ceq1111", " ", "cld1111"}], "-", 
  RowBox[{"6122.200072245533`", " ", "ceq1122", " ", "cld1111"}], "-", 
  RowBox[{"2113.4511263385566`", " ", "ceq1133", " ", "cld1111"}], "+", 
  RowBox[{"1.8372529495745898`*^-10", " ", "ceq2211", " ", "cld1111"}], "-", 
  RowBox[{"473875.4640700411`", " ", "ceu1111", " ", "cld1111"}], "-", 
  RowBox[{"11641.181539439764`", " ", "ceu1122", " ", "cld1111"}], "-", 
  RowBox[{"3.6745058991491796`*^-10", " ", "ceu2211", " ", "cld1111"}], "-", 
  RowBox[{"17074.88177198059`", " ", "cHD", " ", "cld1111"}], "-", 
  RowBox[{"502644.9520956541`", " ", "cHd11", " ", "cld1111"}], "-", 
  RowBox[{"401.57543064585946`", " ", "cHd22", " ", "cld1111"}], "-", 
  RowBox[{"149.80039830977114`", " ", "cHd33", " ", "cld1111"}], "+", 
  RowBox[{"167681.17297072808`", " ", "cHe11", " ", "cld1111"}], "-", 
  RowBox[{"2.7476449041062345`*^-6", " ", "cHe22", " ", "cld1111"}], "+", 
  RowBox[{"4.588780316108197`*^-7", " ", "cHe33", " ", "cld1111"}], "-", 
  RowBox[{"158503.19921113172`", " ", "cHl11", " ", "cld1111"}], "-", 
  RowBox[{"0.005010817496292294`", " ", "cHl22", " ", "cld1111"}], "-", 
  RowBox[{"1.8516175082087845`*^-6", " ", "cHl33", " ", "cld1111"}], "-", 
  RowBox[{"963141.3992168827`", " ", "cHq11", " ", "cld1111"}], "+", 
  RowBox[{"552.3331453025617`", " ", "cHq22", " ", "cld1111"}], "+", 
  RowBox[{"1012.9229703445494`", " ", "cHq33", " ", "cld1111"}], "-", 
  RowBox[{"460502.0533689531`", " ", "cHu11", " ", "cld1111"}], "+", 
  RowBox[{"749.2022278114041`", " ", "cHu22", " ", "cld1111"}], "+", 
  RowBox[{"1.1894621478910028`", " ", "cHud11", " ", "cld1111"}], "-", 
  RowBox[{"465489.83405078034`", " ", "cHWB", " ", "cld1111"}], "+", 
  RowBox[{"252474.82689233907`", " ", 
   SuperscriptBox["cld1111", "2"]}], "-", 
  RowBox[{"104.66094301782323`", " ", "cld1122"}], "+", 
  RowBox[{"6200.158167986785`", " ", "ced1111", " ", "cld1122"}], "+", 
  RowBox[{"6200.158167830878`", " ", "ced1122", " ", "cld1122"}], "+", 
  RowBox[{"2800.8327988259207`", " ", "ced1133", " ", "cld1122"}], "+", 
  RowBox[{"2.8525683130429294`*^-12", " ", "ced2211", " ", "cld1122"}], "-", 
  RowBox[{"3.57314136785441`*^-9", " ", "cee1111", " ", "cld1122"}], "+", 
  RowBox[{"1.6706503651172767`*^-8", " ", "cee1122", " ", "cld1122"}], "+", 
  RowBox[{"3.184163315244307`*^-8", " ", "cee1133", " ", "cld1122"}], "-", 
  RowBox[{"6200.15816753488`", " ", "ceq1111", " ", "cld1122"}], "-", 
  RowBox[{"6122.200072619419`", " ", "ceq1122", " ", "cld1122"}], "-", 
  RowBox[{"2113.451126511075`", " ", "ceq1133", " ", "cld1122"}], "+", 
  RowBox[{"2.8525683130429294`*^-12", " ", "ceq2211", " ", "cld1122"}], "-", 
  RowBox[{"12400.316335521231`", " ", "ceu1111", " ", "cld1122"}], "-", 
  RowBox[{"11641.18154010745`", " ", "ceu1122", " ", "cld1122"}], "-", 
  RowBox[{"5.705136626085859`*^-12", " ", "ceu2211", " ", "cld1122"}], "-", 
  RowBox[{"8587.172239871004`", " ", "cHD", " ", "cld1122"}], "-", 
  RowBox[{"401.57543072791964`", " ", "cHd11", " ", "cld1122"}], "-", 
  RowBox[{"401.57543083454425`", " ", "cHd22", " ", "cld1122"}], "-", 
  RowBox[{"149.8003984001508`", " ", "cHd33", " ", "cld1122"}], "-", 
  RowBox[{"4519.989811918914`", " ", "cHe11", " ", "cld1122"}], "+", 
  RowBox[{"3.3664731148595666`*^-8", " ", "cHe22", " ", "cld1122"}], "+", 
  RowBox[{"4.303638157216818`*^-8", " ", "cHe33", " ", "cld1122"}], "+", 
  RowBox[{"12964.726850393396`", " ", "cHl11", " ", "cld1122"}], "+", 
  RowBox[{"3.9875723248612806`*^-7", " ", "cHl22", " ", "cld1122"}], "-", 
  RowBox[{"3.555051684826392`*^-7", " ", "cHl33", " ", "cld1122"}], "+", 
  RowBox[{"401.5754313015391`", " ", "cHq11", " ", "cld1122"}], "+", 
  RowBox[{"552.3331449488105`", " ", "cHq22", " ", "cld1122"}], "+", 
  RowBox[{"1012.9229726094586`", " ", "cHq33", " ", "cld1122"}], "+", 
  RowBox[{"803.1508618463611`", " ", "cHu11", " ", "cld1122"}], "+", 
  RowBox[{"749.2022281062336`", " ", "cHu22", " ", "cld1122"}], "-", 
  RowBox[{"1.0184865951387006`*^-6", " ", "cHud11", " ", "cld1122"}], "-", 
  RowBox[{"19273.080044935607`", " ", "cHWB", " ", "cld1122"}], "+", 
  RowBox[{"2515.040169051499`", " ", "cld1111", " ", "cld1122"}], "+", 
  RowBox[{"1257.5200846032665`", " ", 
   SuperscriptBox["cld1122", "2"]}], "+", 
  RowBox[{"26.34144031710457`", " ", "cld1133"}], "+", 
  RowBox[{"2800.832798910548`", " ", "ced1111", " ", "cld1133"}], "+", 
  RowBox[{"2800.8327988220344`", " ", "ced1122", " ", "cld1133"}], "+", 
  RowBox[{"19987.485618952327`", " ", "ced1133", " ", "cld1133"}], "+", 
  RowBox[{"1.7164003270538503`*^-12", " ", "ced2211", " ", "cld1133"}], "-", 
  RowBox[{"1.5599920379802126`*^-9", " ", "cee1111", " ", "cld1133"}], "+", 
  RowBox[{"8.486791098661655`*^-9", " ", "cee1122", " ", "cld1133"}], "+", 
  RowBox[{"1.4541756438445728`*^-8", " ", "cee1133", " ", "cld1133"}], "-", 
  RowBox[{"2800.8327986534073`", " ", "ceq1111", " ", "cld1133"}], "-", 
  RowBox[{"2722.874703610285`", " ", "ceq1122", " ", "cld1133"}], "-", 
  RowBox[{"21597.994501983892`", " ", "ceq1133", " ", "cld1133"}], "+", 
  RowBox[{"1.7164003270538503`*^-12", " ", "ceq2211", " ", "cld1133"}], "-", 
  RowBox[{"5601.66559756406`", " ", "ceu1111", " ", "cld1133"}], "-", 
  RowBox[{"4842.530802087502`", " ", "ceu1122", " ", "cld1133"}], "-", 
  RowBox[{"3.4328006541077006`*^-12", " ", "ceu2211", " ", "cld1133"}], "-", 
  RowBox[{"10003.322431811508`", " ", "cHD", " ", "cld1133"}], "-", 
  RowBox[{"149.80039837210182`", " ", "cHd11", " ", "cld1133"}], "-", 
  RowBox[{"149.80039843828078`", " ", "cHd22", " ", "cld1133"}], "-", 
  RowBox[{"1010.0526574194705`", " ", "cHd33", " ", "cld1133"}], "-", 
  RowBox[{"7495.641667962795`", " ", "cHe11", " ", "cld1133"}], "-", 
  RowBox[{"2.6055811157141368`*^-8", " ", "cHe22", " ", "cld1133"}], "+", 
  RowBox[{"7.322661925090919`*^-9", " ", "cHe33", " ", "cld1133"}], "+", 
  RowBox[{"15475.273404401549`", " ", "cHl11", " ", "cld1133"}], "+", 
  RowBox[{"1.8332645655062994`*^-7", " ", "cHl22", " ", "cld1133"}], "-", 
  RowBox[{"1.577002762365184`*^-7", " ", "cHl33", " ", "cld1133"}], "+", 
  RowBox[{"149.8003987007944`", " ", "cHq11", " ", "cld1133"}], "+", 
  RowBox[{"300.55811256401125`", " ", "cHq22", " ", "cld1133"}], "+", 
  RowBox[{"10160.917773531359`", " ", "cHq33", " ", "cld1133"}], "+", 
  RowBox[{"299.6007969747885`", " ", "cHu11", " ", "cld1133"}], "+", 
  RowBox[{"245.6521633034621`", " ", "cHu22", " ", "cld1133"}], "-", 
  RowBox[{"3.530345486691658`*^-7", " ", "cHud11", " ", "cld1133"}], "-", 
  RowBox[{"19520.039296252733`", " ", "cHWB", " ", "cld1133"}], "+", 
  RowBox[{"1162.73815695568`", " ", "cld1111", " ", "cld1133"}], "+", 
  RowBox[{"1162.738157045136`", " ", "cld1122", " ", "cld1133"}], "+", 
  RowBox[{"5426.506985609492`", " ", 
   SuperscriptBox["cld1133", "2"]}], "+", 
  RowBox[{"30.244127392292853`", " ", "cld2211"}], "+", 
  RowBox[{"4.5334837824395465`*^-9", " ", "ced1111", " ", "cld2211"}], "-", 
  RowBox[{"4.5590075722361917`*^-10", " ", "ced1122", " ", "cld2211"}], "+", 
  RowBox[{"3.9772098535176806`*^-10", " ", "ced1133", " ", "cld2211"}], "-", 
  RowBox[{"1.6360088363623606`", " ", "ced2211", " ", "cld2211"}], "+", 
  RowBox[{"6.743720617249744`*^-11", " ", "cee1111", " ", "cld2211"}], "-", 
  RowBox[{"1.7219614177154455`*^-10", " ", "cee1122", " ", "cld2211"}], "+", 
  RowBox[{"2.574999065575983`*^-10", " ", "cee1133", " ", "cld2211"}], "+", 
  RowBox[{"6.968136764319045`*^-9", " ", "ceq1111", " ", "cld2211"}], "+", 
  RowBox[{"4.957494398552085`*^-10", " ", "ceq1122", " ", "cld2211"}], "-", 
  RowBox[{"2.987258488636369`*^-10", " ", "ceq1133", " ", "cld2211"}], "-", 
  RowBox[{"1.6360088363623606`", " ", "ceq2211", " ", "cld2211"}], "+", 
  RowBox[{"5.141972491914369`*^-9", " ", "ceu1111", " ", "cld2211"}], "+", 
  RowBox[{"1.3571579037254937`*^-9", " ", "ceu1122", " ", "cld2211"}], "+", 
  RowBox[{"3.272017672724721`", " ", "ceu2211", " ", "cld2211"}], "-", 
  RowBox[{"234.6473212724104`", " ", "cHD", " ", "cld2211"}], "+", 
  RowBox[{"1477.022433100553`", " ", "cHd11", " ", "cld2211"}], "-", 
  RowBox[{"1.1551072694633277`*^-9", " ", "cHd22", " ", "cld2211"}], "-", 
  RowBox[{"4.897356201491157`*^-10", " ", "cHd33", " ", "cld2211"}], "+", 
  RowBox[{"1.804188497840386`*^-8", " ", "cHe11", " ", "cld2211"}], "-", 
  RowBox[{"4.908026504849997`", " ", "cHe22", " ", "cld2211"}], "-", 
  RowBox[{"3.082338840858547`*^-9", " ", "cHe33", " ", "cld2211"}], "-", 
  RowBox[{"0.0005171649707553072`", " ", "cHl11", " ", "cld2211"}], "+", 
  RowBox[{"1118.2878652988884`", " ", "cHl22", " ", "cld2211"}], "-", 
  RowBox[{"4.347965562740188`*^-9", " ", "cHl33", " ", "cld2211"}], "-", 
  RowBox[{"0.7538957081643503`", " ", "cHq11", " ", "cld2211"}], "+", 
  RowBox[{"2.5227421152681553`*^-9", " ", "cHq22", " ", "cld2211"}], "+", 
  RowBox[{"6.151835533019252`*^-9", " ", "cHq33", " ", "cld2211"}], "-", 
  RowBox[{"2774.8807436685347`", " ", "cHu11", " ", "cld2211"}], "+", 
  RowBox[{"3.028108967510366`*^-9", " ", "cHu22", " ", "cld2211"}], "+", 
  RowBox[{"252.47802487791316`", " ", "cHud11", " ", "cld2211"}], "-", 
  RowBox[{"3716.215247139986`", " ", "cHWB", " ", "cld2211"}], "-", 
  RowBox[{"0.00006336672625627412`", " ", "cld1111", " ", "cld2211"}], "-", 
  RowBox[{"1.836415304029153`*^-10", " ", "cld1122", " ", "cld2211"}], "+", 
  RowBox[{"1.3662868077213615`*^-10", " ", "cld1133", " ", "cld2211"}], "+", 
  RowBox[{"739.0707290310644`", " ", 
   SuperscriptBox["cld2211", "2"]}], "-", 
  RowBox[{"1786.766618493001`", " ", "cle1111"}], "+", 
  RowBox[{"1.7974674314722065`*^-7", " ", "ced1111", " ", "cle1111"}], "-", 
  RowBox[{"5.698040674789289`*^-9", " ", "ced1122", " ", "cle1111"}], "+", 
  RowBox[{"5.707469434080948`*^-10", " ", "ced1133", " ", "cle1111"}], "-", 
  RowBox[{"3.612909955438453`*^-13", " ", "ced2211", " ", "cle1111"}], "+", 
  RowBox[{"343847.79885685584`", " ", "cee1111", " ", "cle1111"}], "+", 
  RowBox[{"1.9641332526567524`*^-10", " ", "cee1122", " ", "cle1111"}], "+", 
  RowBox[{"2.3865087897222357`*^-9", " ", "cee1133", " ", "cle1111"}], "+", 
  RowBox[{"3.667530247657347`*^-7", " ", "ceq1111", " ", "cle1111"}], "+", 
  RowBox[{"6.1786699578955615`*^-9", " ", "ceq1122", " ", "cle1111"}], "-", 
  RowBox[{"4.245608743632889`*^-10", " ", "ceq1133", " ", "cle1111"}], "-", 
  RowBox[{"3.612909955438453`*^-13", " ", "ceq2211", " ", "cle1111"}], "+", 
  RowBox[{"1.8715868812313217`*^-7", " ", "ceu1111", " ", "cle1111"}], "+", 
  RowBox[{"1.6293457381540382`*^-8", " ", "ceu1122", " ", "cle1111"}], "+", 
  RowBox[{"7.225819910876906`*^-13", " ", "ceu2211", " ", "cle1111"}], "-", 
  RowBox[{"38171.41931528727`", " ", "cHD", " ", "cle1111"}], "+", 
  RowBox[{"1.7449793225445658`*^-7", " ", "cHd11", " ", "cle1111"}], "-", 
  RowBox[{"1.0325981933888677`*^-8", " ", "cHd22", " ", "cle1111"}], "-", 
  RowBox[{"7.049779931488834`*^-9", " ", "cHd33", " ", "cle1111"}], "-", 
  RowBox[{"220406.1324688658`", " ", "cHe11", " ", "cle1111"}], "+", 
  RowBox[{"4.4311790817462424`*^-8", " ", "cHe22", " ", "cle1111"}], "+", 
  RowBox[{"1.8635879041870447`*^-8", " ", "cHe33", " ", "cle1111"}], "+", 
  RowBox[{"184320.0689976425`", " ", "cHl11", " ", "cle1111"}], "-", 
  RowBox[{"7.042230340625237`*^-8", " ", "cHl22", " ", "cle1111"}], "-", 
  RowBox[{"3.85039161401243`*^-8", " ", "cHl33", " ", "cle1111"}], "+", 
  RowBox[{"3.718250455609868`*^-7", " ", "cHq11", " ", "cle1111"}], "+", 
  RowBox[{"1.249318342588755`*^-8", " ", "cHq22", " ", "cle1111"}], "+", 
  RowBox[{"3.707284105742735`*^-8", " ", "cHq33", " ", "cle1111"}], "+", 
  RowBox[{"1.9766831385452137`*^-7", " ", "cHu11", " ", "cle1111"}], "+", 
  RowBox[{"1.9589152244138496`*^-8", " ", "cHu22", " ", "cle1111"}], "-", 
  RowBox[{"2.5846463863036556`*^-7", " ", "cHud11", " ", "cle1111"}], "+", 
  RowBox[{"57304.9393746058`", " ", "cHWB", " ", "cle1111"}], "-", 
  RowBox[{"1.8786809421045335`*^-7", " ", "cld1111", " ", "cle1111"}], "-", 
  RowBox[{"2.3046921369209586`*^-9", " ", "cld1122", " ", "cle1111"}], "+", 
  RowBox[{"9.485000589973837`*^-11", " ", "cld1133", " ", "cle1111"}], "-", 
  RowBox[{"6.581562128848115`*^-10", " ", "cld2211", " ", "cle1111"}], "+", 
  RowBox[{"535149.2080695751`", " ", 
   SuperscriptBox["cle1111", "2"]}], "-", 
  RowBox[{"4.29859652610935`", " ", "cle1122"}], "+", 
  RowBox[{"1.528240774139742`*^-9", " ", "ced1111", " ", "cle1122"}], "+", 
  RowBox[{"1.5272192648442378`*^-8", " ", "ced1122", " ", "cle1122"}], "+", 
  RowBox[{"8.093547968455301`*^-9", " ", "ced1133", " ", "cle1122"}], "-", 
  RowBox[{"7.933628738419479`*^-13", " ", "ced2211", " ", "cle1122"}], "-", 
  RowBox[{"4.690760884939777`*^-11", " ", "cee1111", " ", "cle1122"}], "+", 
  RowBox[{"55822.67040011019`", " ", "cee1122", " ", "cle1122"}], "-", 
  RowBox[{"1.8967101636071364`*^-8", " ", "cee1133", " ", "cle1122"}], "-", 
  RowBox[{"4.104721857230126`*^-8", " ", "ceq1111", " ", "cle1122"}], "-", 
  RowBox[{"1.6203845646251587`*^-8", " ", "ceq1122", " ", "cle1122"}], "-", 
  RowBox[{"5.886822790904224`*^-9", " ", "ceq1133", " ", "cle1122"}], "-", 
  RowBox[{"7.933628738419479`*^-13", " ", "ceq2211", " ", "cle1122"}], "-", 
  RowBox[{"4.2515388170528615`*^-8", " ", "ceu1111", " ", "cle1122"}], "-", 
  RowBox[{"4.0213656471370124`*^-8", " ", "ceu1122", " ", "cle1122"}], "+", 
  RowBox[{"1.5867257476838957`*^-12", " ", "ceu2211", " ", "cle1122"}], "+", 
  RowBox[{"222.77632843698257`", " ", "cHD", " ", "cle1122"}], "-", 
  RowBox[{"1.603526806009132`*^-8", " ", "cHd11", " ", "cle1122"}], "-", 
  RowBox[{"2.2852837997001625`*^-9", " ", "cHd22", " ", "cle1122"}], "-", 
  RowBox[{"1.3388997089588891`*^-9", " ", "cHd33", " ", "cle1122"}], "+", 
  RowBox[{"6975.444075469517`", " ", "cHe11", " ", "cle1122"}], "+", 
  RowBox[{"6975.444075475474`", " ", "cHe22", " ", "cle1122"}], "+", 
  RowBox[{"4.294988168263981`*^-9", " ", "cHe33", " ", "cle1122"}], "-", 
  RowBox[{"3495.8739002995376`", " ", "cHl11", " ", "cle1122"}], "-", 
  RowBox[{"3495.873900318158`", " ", "cHl22", " ", "cle1122"}], "-", 
  RowBox[{"7.2322072450136425`*^-9", " ", "cHl33", " ", "cle1122"}], "-", 
  RowBox[{"2.3519162417278042`*^-8", " ", "cHq11", " ", "cle1122"}], "+", 
  RowBox[{"5.844892709283462`*^-10", " ", "cHq22", " ", "cle1122"}], "+", 
  RowBox[{"7.037762712335048`*^-9", " ", "cHq33", " ", "cle1122"}], "-", 
  RowBox[{"7.394780948726964`*^-9", " ", "cHu11", " ", "cle1122"}], "+", 
  RowBox[{"5.1543034799600344`*^-9", " ", "cHu22", " ", "cle1122"}], "+", 
  RowBox[{"8.928101711791384`*^-8", " ", "cHud11", " ", "cle1122"}], "-", 
  RowBox[{"11051.167057730292`", " ", "cHWB", " ", "cle1122"}], "+", 
  RowBox[{"1.9818617055393828`*^-8", " ", "cld1111", " ", "cle1122"}], "+", 
  RowBox[{"6.169242145615818`*^-9", " ", "cld1122", " ", "cle1122"}], "+", 
  RowBox[{"3.1895793755564943`*^-9", " ", "cld1133", " ", "cle1122"}], "-", 
  RowBox[{"4.154843346943409`*^-11", " ", "cld2211", " ", "cle1122"}], "+", 
  RowBox[{"1.0453425169797283`*^-10", " ", "cle1111", " ", "cle1122"}], "+", 
  RowBox[{"47939.14228701322`", " ", 
   SuperscriptBox["cle1122", "2"]}], "+", 
  RowBox[{"256.10920963268586`", " ", "cle1133"}], "+", 
  RowBox[{"1.4013262498648495`*^-7", " ", "ced1111", " ", "cle1133"}], "+", 
  RowBox[{"3.593100923926047`*^-8", " ", "ced1122", " ", "cle1133"}], "+", 
  RowBox[{"1.7325144769695545`*^-8", " ", "ced1133", " ", "cle1133"}], "+", 
  RowBox[{"3.1935089255844634`*^-13", " ", "ced2211", " ", "cle1133"}], "-", 
  RowBox[{"1.0848196678857151`*^-9", " ", "cee1111", " ", "cle1133"}], "-", 
  RowBox[{"4.964181524199956`*^-9", " ", "cee1122", " ", "cle1133"}], "+", 
  RowBox[{"25560.49458130385`", " ", "cee1133", " ", "cle1133"}], "+", 
  RowBox[{"1.643085579022288`*^-7", " ", "ceq1111", " ", "cle1133"}], "-", 
  RowBox[{"3.594776487137039`*^-8", " ", "ceq1122", " ", "cle1133"}], "-", 
  RowBox[{"1.330671158467043`*^-8", " ", "ceq1133", " ", "cle1133"}], "+", 
  RowBox[{"3.1935089255844634`*^-13", " ", "ceq2211", " ", "cle1133"}], "+", 
  RowBox[{"2.430646055386889`*^-8", " ", "ceu1111", " ", "cle1133"}], "-", 
  RowBox[{"7.189778132590675`*^-8", " ", "ceu1122", " ", "cle1133"}], "-", 
  RowBox[{"6.387017851168927`*^-13", " ", "ceu2211", " ", "cle1133"}], "+", 
  RowBox[{"660.2773721879065`", " ", "cHD", " ", "cle1133"}], "+", 
  RowBox[{"9.981689396285138`*^-8", " ", "cHd11", " ", "cle1133"}], "+", 
  RowBox[{"8.240604533048778`*^-10", " ", "cHd22", " ", "cle1133"}], "+", 
  RowBox[{"5.0589593284492165`*^-9", " ", "cHd33", " ", "cle1133"}], "+", 
  RowBox[{"4828.58408674276`", " ", "cHe11", " ", "cle1133"}], "-", 
  RowBox[{"3.98319409721068`*^-8", " ", "cHe22", " ", "cle1133"}], "+", 
  RowBox[{"4645.0802130668435`", " ", "cHe33", " ", "cle1133"}], "-", 
  RowBox[{"2835.97406731277`", " ", "cHl11", " ", "cle1133"}], "+", 
  RowBox[{"1.3225964438855397`*^-7", " ", "cHl22", " ", "cle1133"}], "-", 
  RowBox[{"2996.8404210790372`", " ", "cHl33", " ", "cle1133"}], "+", 
  RowBox[{"2.2765916488156595`*^-7", " ", "cHq11", " ", "cle1133"}], "-", 
  RowBox[{"8.520027845306465`*^-8", " ", "cHq22", " ", "cle1133"}], "-", 
  RowBox[{"7.503638504908443`*^-8", " ", "cHq33", " ", "cle1133"}], "+", 
  RowBox[{"1.023973342317398`*^-7", " ", "cHu11", " ", "cle1133"}], "-", 
  RowBox[{"2.608332188094722`*^-9", " ", "cHu22", " ", "cle1133"}], "+", 
  RowBox[{"3.4922975610799085`*^-7", " ", "cHud11", " ", "cle1133"}], "-", 
  RowBox[{"5781.696800653897`", " ", "cHWB", " ", "cle1133"}], "-", 
  RowBox[{"8.933856646950837`*^-8", " ", "cld1111", " ", "cle1133"}], "+", 
  RowBox[{"1.4542611476582009`*^-8", " ", "cld1122", " ", "cle1133"}], "+", 
  RowBox[{"7.228778595647041`*^-9", " ", "cld1133", " ", "cle1133"}], "+", 
  RowBox[{"5.821444715118633`*^-11", " ", "cld2211", " ", "cle1133"}], "-", 
  RowBox[{"3.632840264778118`*^-11", " ", "cle1111", " ", "cle1133"}], "-", 
  RowBox[{"2.224909967236165`*^-9", " ", "cle1122", " ", "cle1133"}], "+", 
  RowBox[{"27190.033703658784`", " ", 
   SuperscriptBox["cle1133", "2"]}], "-", 
  RowBox[{"3.0596715493434203`", " ", "cle2211"}], "-", 
  RowBox[{"7.749529529567924`*^-9", " ", "ced1111", " ", "cle2211"}], "+", 
  RowBox[{"1.7170383533705435`*^-8", " ", "ced1122", " ", "cle2211"}], "+", 
  RowBox[{"9.087940484834685`*^-9", " ", "ced1133", " ", "cle2211"}], "-", 
  RowBox[{"1.9440710673313087`*^-12", " ", "ced2211", " ", "cle2211"}], "-", 
  RowBox[{"4.737301826626975`*^-11", " ", "cee1111", " ", "cle2211"}], "+", 
  RowBox[{"55822.67040011018`", " ", "cee1122", " ", "cle2211"}], "-", 
  RowBox[{"1.847166090798419`*^-8", " ", "cee1133", " ", "cle2211"}], "-", 
  RowBox[{"6.423729781916396`*^-8", " ", "ceq1111", " ", "cle2211"}], "-", 
  RowBox[{"1.807710716139295`*^-8", " ", "ceq1122", " ", "cle2211"}], "-", 
  RowBox[{"6.636246181903684`*^-9", " ", "ceq1133", " ", "cle2211"}], "-", 
  RowBox[{"1.9440710673313087`*^-12", " ", "ceq2211", " ", "cle2211"}], "-", 
  RowBox[{"5.640564972833879`*^-8", " ", "ceu1111", " ", "cle2211"}], "-", 
  RowBox[{"4.377958658548017`*^-8", " ", "ceu1122", " ", "cle2211"}], "+", 
  RowBox[{"3.8881421346626175`*^-12", " ", "ceu2211", " ", "cle2211"}], "-", 
  RowBox[{"33.4031334719773`", " ", "cHD", " ", "cle2211"}], "-", 
  RowBox[{"2.6958197723095638`*^-8", " ", "cHd11", " ", "cle2211"}], "-", 
  RowBox[{"2.0679112865607004`*^-9", " ", "cHd22", " ", "cle2211"}], "-", 
  RowBox[{"1.1739314129656896`*^-9", " ", "cHd33", " ", "cle2211"}], "+", 
  RowBox[{"11521.957751950267`", " ", "cHe11", " ", "cle2211"}], "+", 
  RowBox[{"6975.444075474086`", " ", "cHe22", " ", "cle2211"}], "+", 
  RowBox[{"3.6992166892122555`*^-9", " ", "cHe33", " ", "cle2211"}], "-", 
  RowBox[{"3825.49614184022`", " ", "cHl11", " ", "cle2211"}], "-", 
  RowBox[{"1153.5293768757851`", " ", "cHl22", " ", "cle2211"}], "-", 
  RowBox[{"5.953204574600768`*^-9", " ", "cHl33", " ", "cle2211"}], "-", 
  RowBox[{"4.503140226258751`*^-8", " ", "cHq11", " ", "cle2211"}], "+", 
  RowBox[{"3.7441994614971705`*^-10", " ", "cHq22", " ", "cle2211"}], "+", 
  RowBox[{"6.242583184372671`*^-9", " ", "cHq33", " ", "cle2211"}], "-", 
  RowBox[{"1.7991980051603898`*^-8", " ", "cHu11", " ", "cle2211"}], "+", 
  RowBox[{"4.7256950625757096`*^-9", " ", "cHu22", " ", "cle2211"}], "+", 
  RowBox[{"9.783711854433168`*^-8", " ", "cHud11", " ", "cle2211"}], "-", 
  RowBox[{"17747.622275719517`", " ", "cHWB", " ", "cle2211"}], "+", 
  RowBox[{"3.174018414491101`*^-8", " ", "cld1111", " ", "cle2211"}], "+", 
  RowBox[{"6.936424318671925`*^-9", " ", "cld1122", " ", "cle2211"}], "+", 
  RowBox[{"3.5934287929841424`*^-9", " ", "cld1133", " ", "cle2211"}], "-", 
  RowBox[{"2.0246172345098706`*^-11", " ", "cld2211", " ", "cle2211"}], "+", 
  RowBox[{"1.0603791615930621`*^-10", " ", "cle1111", " ", "cle2211"}], "+", 
  RowBox[{"95878.28457402643`", " ", "cle1122", " ", "cle2211"}], "-", 
  RowBox[{"1.8187214650598814`*^-9", " ", "cle1133", " ", "cle2211"}], "+", 
  RowBox[{"50212.39912525395`", " ", 
   SuperscriptBox["cle2211", "2"]}], "-", 
  RowBox[{"0.4045799501120317`", " ", "cle2222"}], "-", 
  RowBox[{"3.773051753891052`*^-11", " ", "ced1111", " ", "cle2222"}], "-", 
  RowBox[{"2.505335782443283`*^-12", " ", "ced1122", " ", "cle2222"}], "+", 
  RowBox[{"2.1924013196615056`*^-13", " ", "ced1133", " ", "cle2222"}], "-", 
  RowBox[{"1.5945252037400924`*^-17", " ", "ced2211", " ", "cle2222"}], "+", 
  RowBox[{"3.3014199045168293`*^-12", " ", "cee1111", " ", "cle2222"}], "+", 
  RowBox[{"2.778108005347744`*^-11", " ", "cee1122", " ", "cle2222"}], "-", 
  RowBox[{"3.8197159515379415`*^-12", " ", "cee1133", " ", "cle2222"}], "-", 
  RowBox[{"1.9517538417011068`*^-11", " ", "ceq1111", " ", "cle2222"}], "+", 
  RowBox[{"1.537909497365264`*^-12", " ", "ceq1122", " ", "cle2222"}], "-", 
  RowBox[{"1.3900081160850264`*^-13", " ", "ceq1133", " ", "cle2222"}], "-", 
  RowBox[{"1.5945252037400924`*^-17", " ", "ceq2211", " ", "cle2222"}], "+", 
  RowBox[{"2.3934182360254804`*^-11", " ", "ceu1111", " ", "cle2222"}], "+", 
  RowBox[{"3.023014196249344`*^-12", " ", "ceu1122", " ", "cle2222"}], "+", 
  RowBox[{"3.189050407480185`*^-17", " ", "ceu2211", " ", "cle2222"}], "-", 
  RowBox[{"9.71793832864628`", " ", "cHD", " ", "cle2222"}], "-", 
  RowBox[{"1.893104052062281`*^-14", " ", "cHd11", " ", "cle2222"}], "-", 
  RowBox[{"6.535059153348441`*^-12", " ", "cHd22", " ", "cle2222"}], "-", 
  RowBox[{"7.753234641023903`*^-12", " ", "cHd33", " ", "cle2222"}], "+", 
  RowBox[{"1.272776177481332`*^-10", " ", "cHe11", " ", "cle2222"}], "+", 
  RowBox[{"4.967274026552429`", " ", "cHe22", " ", "cle2222"}], "+", 
  RowBox[{"7.140162813542212`*^-12", " ", "cHe33", " ", "cle2222"}], "-", 
  RowBox[{"5.848196641888052`*^-10", " ", "cHl11", " ", "cle2222"}], "+", 
  RowBox[{"9.70903381218207`", " ", "cHl22", " ", "cle2222"}], "+", 
  RowBox[{"6.993711825085434`*^-11", " ", "cHl33", " ", "cle2222"}], "+", 
  RowBox[{"5.043284492030413`*^-10", " ", "cHq11", " ", "cle2222"}], "-", 
  RowBox[{"2.3806720345029847`*^-10", " ", "cHq22", " ", "cle2222"}], "-", 
  RowBox[{"8.958972101693434`*^-11", " ", "cHq33", " ", "cle2222"}], "+", 
  RowBox[{"1.0141428216112128`*^-11", " ", "cHu11", " ", "cle2222"}], "-", 
  RowBox[{"2.355389265476248`*^-11", " ", "cHu22", " ", "cle2222"}], "-", 
  RowBox[{"2.4643866031522246`*^-10", " ", "cHud11", " ", "cle2222"}], "-", 
  RowBox[{"32.30257384231726`", " ", "cHWB", " ", "cle2222"}], "+", 
  RowBox[{"3.090957654949858`*^-11", " ", "cld1111", " ", "cle2222"}], "-", 
  RowBox[{"1.1873204420489238`*^-12", " ", "cld1122", " ", "cle2222"}], "-", 
  RowBox[{"9.429936827084443`*^-13", " ", "cld1133", " ", "cle2222"}], "+", 
  RowBox[{"4.484577219706894`*^-15", " ", "cld2211", " ", "cle2222"}], "+", 
  RowBox[{"1.7962202120948323`*^-11", " ", "cle1111", " ", "cle2222"}], "+", 
  RowBox[{"7.760034464503045`*^-12", " ", "cle1122", " ", "cle2222"}], "+", 
  RowBox[{"1.8883524058785685`*^-12", " ", "cle1133", " ", "cle2222"}], "+", 
  RowBox[{"8.353945410837468`*^-12", " ", "cle2211", " ", "cle2222"}], "+", 
  RowBox[{"2.483637013247183`", " ", 
   SuperscriptBox["cle2222", "2"]}], "+", 
  RowBox[{"247.36414444970055`", " ", "cle3311"}], "+", 
  RowBox[{"1.3357567389921934`*^-7", " ", "ced1111", " ", "cle3311"}], "+", 
  RowBox[{"3.6223235033325874`*^-8", " ", "ced1122", " ", "cle3311"}], "+", 
  RowBox[{"1.743126864325091`*^-8", " ", "ced1133", " ", "cle3311"}], "+", 
  RowBox[{"1.7083594482676147`*^-12", " ", "ced2211", " ", "cle3311"}], "-", 
  RowBox[{"1.0762567211891572`*^-9", " ", "cee1111", " ", "cle3311"}], "-", 
  RowBox[{"4.988394281580405`*^-9", " ", "cee1122", " ", "cle3311"}], "+", 
  RowBox[{"25526.36382808315`", " ", "cee1133", " ", "cle3311"}], "+", 
  RowBox[{"1.5120572890226302`*^-7", " ", "ceq1111", " ", "cle3311"}], "-", 
  RowBox[{"3.6234995219524465`*^-8", " ", "ceq1122", " ", "cle3311"}], "-", 
  RowBox[{"1.3400930472544239`*^-8", " ", "ceq1133", " ", "cle3311"}], "+", 
  RowBox[{"1.7083594482676147`*^-12", " ", "ceq2211", " ", "cle3311"}], "+", 
  RowBox[{"1.7548400769281028`*^-8", " ", "ceu1111", " ", "cle3311"}], "-", 
  RowBox[{"7.252085402998427`*^-8", " ", "ceu1122", " ", "cle3311"}], "-", 
  RowBox[{"3.4167188965352294`*^-12", " ", "ceu2211", " ", "cle3311"}], "+", 
  RowBox[{"699.2149885598487`", " ", "cHD", " ", "cle3311"}], "+", 
  RowBox[{"9.311529776019544`*^-8", " ", "cHd11", " ", "cle3311"}], "+", 
  RowBox[{"7.630515785444272`*^-10", " ", "cHd22", " ", "cle3311"}], "+", 
  RowBox[{"5.079233688926349`*^-9", " ", "cHd33", " ", "cle3311"}], "+", 
  RowBox[{"4616.1093864371705`", " ", "cHe11", " ", "cle3311"}], "-", 
  RowBox[{"3.945732253447446`*^-8", " ", "cHe22", " ", "cle3311"}], "+", 
  RowBox[{"4801.8078751202265`", " ", "cHe33", " ", "cle3311"}], "-", 
  RowBox[{"3026.278967786829`", " ", "cHl11", " ", "cle3311"}], "+", 
  RowBox[{"1.3277587668017436`*^-7", " ", "cHl22", " ", "cle3311"}], "-", 
  RowBox[{"2863.48873400889`", " ", "cHl33", " ", "cle3311"}], "+", 
  RowBox[{"2.1480473501626924`*^-7", " ", "cHq11", " ", "cle3311"}], "-", 
  RowBox[{"8.53548127550228`*^-8", " ", "cHq22", " ", "cle3311"}], "-", 
  RowBox[{"7.49648444341174`*^-8", " ", "cHq33", " ", "cle3311"}], "+", 
  RowBox[{"9.625727738695873`*^-8", " ", "cHu11", " ", "cle3311"}], "-", 
  RowBox[{"2.646647576146407`*^-9", " ", "cHu22", " ", "cle3311"}], "+", 
  RowBox[{"3.4829195604513664`*^-7", " ", "cHud11", " ", "cle3311"}], "-", 
  RowBox[{"5602.727955978285`", " ", "cHWB", " ", "cle3311"}], "-", 
  RowBox[{"8.263462637578649`*^-8", " ", "cld1111", " ", "cle3311"}], "+", 
  RowBox[{"1.465661334276939`*^-8", " ", "cld1122", " ", "cle3311"}], "+", 
  RowBox[{"7.281478353776619`*^-9", " ", "cld1133", " ", "cle3311"}], "+", 
  RowBox[{"5.3179399912595534`*^-11", " ", "cld2211", " ", "cle3311"}], "-", 
  RowBox[{"2.6351918515719896`*^-11", " ", "cle1111", " ", "cle3311"}], "-", 
  RowBox[{"2.235708852254479`*^-9", " ", "cle1122", " ", "cle3311"}], "+", 
  RowBox[{"54175.01637814455`", " ", "cle1133", " ", "cle3311"}], "-", 
  RowBox[{"1.8150088586281708`*^-9", " ", "cle2211", " ", "cle3311"}], "-", 
  RowBox[{"1.1430998269298458`*^-12", " ", "cle2222", " ", "cle3311"}], "+", 
  RowBox[{"27191.259857499004`", " ", 
   SuperscriptBox["cle3311", "2"]}], "-", 
  RowBox[{"1.8667974298152924`*^6", " ", "cledq1111"}], "+", 
  RowBox[{"0.013630571641197579`", " ", "ced1111", " ", "cledq1111"}], "-", 
  RowBox[{"0.0012038673741403918`", " ", "ced1122", " ", "cledq1111"}], "-", 
  RowBox[{"0.0005959714540370065`", " ", "ced1133", " ", "cledq1111"}], "-", 
  RowBox[{"1.1291474212212825`*^-7", " ", "ced2211", " ", "cledq1111"}], "+", 
  
  RowBox[{"0.00007296009981361556`", " ", "cee1111", " ", "cledq1111"}], "-", 
  
  RowBox[{"0.00008526912731881032`", " ", "cee1122", " ", "cledq1111"}], "+", 
  
  RowBox[{"0.00029420771435048377`", " ", "cee1133", " ", "cledq1111"}], "+", 
  
  RowBox[{"0.029958666016276725`", " ", "ceq1111", " ", "cledq1111"}], "+", 
  RowBox[{"0.001259362594682889`", " ", "ceq1122", " ", "cledq1111"}], "+", 
  RowBox[{"0.00044828642555152734`", " ", "ceq1133", " ", "cledq1111"}], "-", 
  
  RowBox[{"1.1291474212212825`*^-7", " ", "ceq2211", " ", "cledq1111"}], "+", 
  
  RowBox[{"0.016427735433297397`", " ", "ceu1111", " ", "cledq1111"}], "+", 
  RowBox[{"0.003003734904314298`", " ", "ceu1122", " ", "cledq1111"}], "+", 
  RowBox[{"2.258294842442565`*^-7", " ", "ceu2211", " ", "cledq1111"}], "-", 
  RowBox[{"6085.381777654868`", " ", "cHD", " ", "cledq1111"}], "-", 
  RowBox[{"109.89931076526872`", " ", "cHd11", " ", "cledq1111"}], "-", 
  RowBox[{"0.0019273400892373547`", " ", "cHd22", " ", "cledq1111"}], "-", 
  RowBox[{"0.000969884472715678`", " ", "cHd33", " ", "cledq1111"}], "+", 
  RowBox[{"0.00723712501996058`", " ", "cHe11", " ", "cledq1111"}], "+", 
  RowBox[{"0.009711278209392995`", " ", "cHe22", " ", "cledq1111"}], "+", 
  RowBox[{"0.002542662887881475`", " ", "cHe33", " ", "cledq1111"}], "-", 
  RowBox[{"4.237409152010026`", " ", "cHl11", " ", "cledq1111"}], "-", 
  RowBox[{"8652.994006367528`", " ", "cHl22", " ", "cledq1111"}], "-", 
  RowBox[{"0.006909977494475853`", " ", "cHl33", " ", "cledq1111"}], "+", 
  RowBox[{"1163.414536304772`", " ", "cHq11", " ", "cledq1111"}], "-", 
  RowBox[{"0.0001359839114367864`", " ", "cHq22", " ", "cledq1111"}], "+", 
  RowBox[{"0.005890133304792667`", " ", "cHq33", " ", "cledq1111"}], "+", 
  RowBox[{"219.84105514072934`", " ", "cHu11", " ", "cledq1111"}], "+", 
  RowBox[{"0.003086264884894649`", " ", "cHu22", " ", "cledq1111"}], "-", 
  RowBox[{"2.4960040977220405`*^6", " ", "cHud11", " ", "cledq1111"}], "-", 
  RowBox[{"8241.96835822938`", " ", "cHWB", " ", "cledq1111"}], "-", 
  RowBox[{"0.5305029857636334`", " ", "cld1111", " ", "cledq1111"}], "-", 
  RowBox[{"0.0004864495115464416`", " ", "cld1122", " ", "cledq1111"}], "-", 
  RowBox[{"0.00024360061761448948`", " ", "cld1133", " ", "cledq1111"}], "-", 
  
  RowBox[{"109.39597503698428`", " ", "cld2211", " ", "cledq1111"}], "+", 
  RowBox[{"0.00019362551421888896`", " ", "cle1111", " ", "cledq1111"}], "-", 
  
  RowBox[{"0.00004675795988390755`", " ", "cle1122", " ", "cledq1111"}], "+", 
  
  RowBox[{"0.00006111403944804772`", " ", "cle1133", " ", "cledq1111"}], "-", 
  
  RowBox[{"0.00004965196881092559`", " ", "cle2211", " ", "cledq1111"}], "-", 
  
  RowBox[{"9.741343183715212`*^-7", " ", "cle2222", " ", "cledq1111"}], "+", 
  RowBox[{"0.00006250986283245381`", " ", "cle3311", " ", "cledq1111"}], "+", 
  
  RowBox[{"1.2173431957084346`*^13", " ", 
   SuperscriptBox["cledq1111", "2"]}], "+", 
  RowBox[{"9980.429774903774`", " ", "cledq2211"}], "-", 
  RowBox[{"0.00006614042533748347`", " ", "ced1111", " ", "cledq2211"}], "+", 
  
  RowBox[{"5.989027756505708`*^-6", " ", "ced1122", " ", "cledq2211"}], "+", 
  RowBox[{"2.9619203566336002`*^-6", " ", "ced1133", " ", "cledq2211"}], "+", 
  
  RowBox[{"1.122968046498386`*^-9", " ", "ced2211", " ", "cledq2211"}], "-", 
  RowBox[{"3.5760313106506335`*^-7", " ", "cee1111", " ", "cledq2211"}], "+", 
  
  RowBox[{"4.0868104683489207`*^-7", " ", "cee1122", " ", "cledq2211"}], "-", 
  
  RowBox[{"1.3620224756417028`*^-6", " ", "cee1133", " ", "cledq2211"}], "-", 
  
  RowBox[{"0.00014580402741094876`", " ", "ceq1111", " ", "cledq2211"}], "-", 
  
  RowBox[{"6.2604660125788585`*^-6", " ", "ceq1122", " ", "cledq2211"}], "-", 
  
  RowBox[{"2.22764205991478`*^-6", " ", "ceq1133", " ", "cledq2211"}], "+", 
  RowBox[{"1.122968046498386`*^-9", " ", "ceq2211", " ", "cledq2211"}], "-", 
  RowBox[{"0.00008015416856544434`", " ", "ceu1111", " ", "cledq2211"}], "-", 
  
  RowBox[{"0.000014904082230136071`", " ", "ceu1122", " ", "cledq2211"}], "-", 
  RowBox[{"2.245936092996772`*^-9", " ", "ceu2211", " ", "cledq2211"}], "+", 
  RowBox[{"67.63117040257566`", " ", "cHD", " ", "cledq2211"}], "+", 
  RowBox[{"1.2214655017918288`", " ", "cHd11", " ", "cledq2211"}], "+", 
  RowBox[{"9.429991785966085`*^-6", " ", "cHd22", " ", "cledq2211"}], "+", 
  RowBox[{"4.7445528045291675`*^-6", " ", "cHd33", " ", "cledq2211"}], "-", 
  RowBox[{"0.00003554459512541793`", " ", "cHe11", " ", "cledq2211"}], "-", 
  RowBox[{"0.000047563138854168484`", " ", "cHe22", " ", "cledq2211"}], "-", 
  RowBox[{"0.000012424395233071153`", " ", "cHe33", " ", "cledq2211"}], "+", 
  RowBox[{"0.04690105415548767`", " ", "cHl11", " ", "cledq2211"}], "+", 
  RowBox[{"96.16686121095323`", " ", "cHl22", " ", "cledq2211"}], "+", 
  RowBox[{"0.00003384615985529877`", " ", "cHl33", " ", "cledq2211"}], "-", 
  RowBox[{"12.929689497432264`", " ", "cHq11", " ", "cledq2211"}], "+", 
  RowBox[{"6.993678736619608`*^-7", " ", "cHq22", " ", "cledq2211"}], "-", 
  RowBox[{"0.00002881110068570379`", " ", "cHq33", " ", "cledq2211"}], "-", 
  RowBox[{"2.443137263826269`", " ", "cHu11", " ", "cledq2211"}], "-", 
  RowBox[{"0.000015089319656870893`", " ", "cHu22", " ", "cledq2211"}], "-", 
  RowBox[{"77157.26536491407`", " ", "cHud11", " ", "cledq2211"}], "+", 
  RowBox[{"91.59896146300161`", " ", "cHWB", " ", "cledq2211"}], "+", 
  RowBox[{"0.005801372152461869`", " ", "cld1111", " ", "cledq2211"}], "+", 
  RowBox[{"2.4187807509267903`*^-6", " ", "cld1122", " ", "cledq2211"}], "+", 
  
  RowBox[{"1.21228867199485`*^-6", " ", "cld1133", " ", "cledq2211"}], "+", 
  RowBox[{"1.2157961643697217`", " ", "cld2211", " ", "cledq2211"}], "-", 
  RowBox[{"9.519284563525489`*^-7", " ", "cle1111", " ", "cledq2211"}], "+", 
  RowBox[{"2.2646944235583426`*^-7", " ", "cle1122", " ", "cledq2211"}], "-", 
  
  RowBox[{"2.8109374271226816`*^-7", " ", "cle1133", " ", "cledq2211"}], "+", 
  
  RowBox[{"2.4073613038397196`*^-7", " ", "cle2211", " ", "cledq2211"}], "-", 
  
  RowBox[{"8.819400087803191`*^-10", " ", "cle2222", " ", "cledq2211"}], "-", 
  
  RowBox[{"2.8760208084091735`*^-7", " ", "cle3311", " ", "cledq2211"}], "-", 
  
  RowBox[{"1.1943570571768935`*^11", " ", "cledq1111", " ", "cledq2211"}], 
  "+", 
  RowBox[{"2.9411768640383726`*^8", " ", 
   SuperscriptBox["cledq2211", "2"]}], "+", 
  RowBox[{"1.873607274093628`*^6", " ", "clequ1111"}], "-", 
  RowBox[{"0.01361610086413198`", " ", "ced1111", " ", "clequ1111"}], "+", 
  RowBox[{"0.00120936698009313`", " ", "ced1122", " ", "clequ1111"}], "+", 
  RowBox[{"0.0005982506183588359`", " ", "ced1133", " ", "clequ1111"}], "+", 
  RowBox[{"2.5914721547048683`*^-7", " ", "ced2211", " ", "clequ1111"}], "-", 
  
  RowBox[{"0.00007299588513303923`", " ", "cee1111", " ", "clequ1111"}], "+", 
  
  RowBox[{"0.00008351097301267148`", " ", "cee1122", " ", "clequ1111"}], "-", 
  
  RowBox[{"0.00028511608355272423`", " ", "cee1133", " ", "clequ1111"}], "-", 
  
  RowBox[{"0.029947158774652927`", " ", "ceq1111", " ", "clequ1111"}], "-", 
  RowBox[{"0.0012646791612351232`", " ", "ceq1122", " ", "clequ1111"}], "-", 
  RowBox[{"0.00044982653686552574`", " ", "ceq1133", " ", "clequ1111"}], "+", 
  
  RowBox[{"2.5914721547048683`*^-7", " ", "ceq2211", " ", "clequ1111"}], "-", 
  
  RowBox[{"0.016430324139316332`", " ", "ceu1111", " ", "clequ1111"}], "-", 
  RowBox[{"0.0030151336925379473`", " ", "ceu1122", " ", "clequ1111"}], "-", 
  RowBox[{"5.182944309409737`*^-7", " ", "ceu2211", " ", "clequ1111"}], "-", 
  RowBox[{"6085.387627872638`", " ", "cHD", " ", "clequ1111"}], "-", 
  RowBox[{"109.92381464328636`", " ", "cHd11", " ", "clequ1111"}], "+", 
  RowBox[{"0.0019261484287208825`", " ", "cHd22", " ", "clequ1111"}], "+", 
  RowBox[{"0.0009691245849680213`", " ", "cHd33", " ", "clequ1111"}], "-", 
  RowBox[{"0.007240820558452316`", " ", "cHe11", " ", "clequ1111"}], "-", 
  RowBox[{"0.009709863707979223`", " ", "cHe22", " ", "clequ1111"}], "-", 
  RowBox[{"0.002542479959284739`", " ", "cHe33", " ", "clequ1111"}], "-", 
  RowBox[{"4.175392863933872`", " ", "cHl11", " ", "clequ1111"}], "-", 
  RowBox[{"8652.999612095444`", " ", "cHl22", " ", "clequ1111"}], "+", 
  RowBox[{"0.006907457603468926`", " ", "cHl33", " ", "clequ1111"}], "+", 
  RowBox[{"1163.3636404788122`", " ", "cHq11", " ", "clequ1111"}], "+", 
  RowBox[{"0.00013764679308177034`", " ", "cHq22", " ", "clequ1111"}], "-", 
  RowBox[{"0.005886323014582103`", " ", "cHq33", " ", "clequ1111"}], "+", 
  RowBox[{"219.80522236950634`", " ", "cHu11", " ", "clequ1111"}], "-", 
  RowBox[{"0.003083979912559078`", " ", "cHu22", " ", "clequ1111"}], "-", 
  RowBox[{"2.496011606399545`*^6", " ", "cHud11", " ", "clequ1111"}], "-", 
  RowBox[{"8242.012515055481`", " ", "cHWB", " ", "clequ1111"}], "-", 
  RowBox[{"0.500268521374067`", " ", "cld1111", " ", "clequ1111"}], "+", 
  RowBox[{"0.0004888546600895562`", " ", "cld1122", " ", "clequ1111"}], "+", 
  RowBox[{"0.0002448521947516012`", " ", "cld1133", " ", "clequ1111"}], "-", 
  RowBox[{"109.39639281697006`", " ", "cld2211", " ", "clequ1111"}], "-", 
  RowBox[{"0.00019340911340870681`", " ", "cle1111", " ", "clequ1111"}], "+", 
  
  RowBox[{"0.00004629505177993552`", " ", "cle1122", " ", "clequ1111"}], "-", 
  
  RowBox[{"0.00005952027253304805`", " ", "cle1133", " ", "clequ1111"}], "+", 
  
  RowBox[{"0.0000491824662528748`", " ", "cle2211", " ", "clequ1111"}], "+", 
  RowBox[{"2.3543690884175395`*^-7", " ", "cle2222", " ", "clequ1111"}], "-", 
  
  RowBox[{"0.00006052325308795656`", " ", "cle3311", " ", "clequ1111"}], "-", 
  
  RowBox[{"2.434693406982388`*^13", " ", "cledq1111", " ", "clequ1111"}], "+", 
  RowBox[{"1.194360885550228`*^11", " ", "cledq2211", " ", "clequ1111"}], "+", 
  RowBox[{"1.2173505966449008`*^13", " ", 
   SuperscriptBox["clequ1111", "2"]}], "-", 
  RowBox[{"9980.460113272864`", " ", "clequ2211"}], "+", 
  RowBox[{"0.00006614062639021174`", " ", "ced1111", " ", "clequ2211"}], "-", 
  
  RowBox[{"5.989045961867467`*^-6", " ", "ced1122", " ", "clequ2211"}], "-", 
  RowBox[{"2.961929360237154`*^-6", " ", "ced1133", " ", "clequ2211"}], "-", 
  RowBox[{"1.1229714600807504`*^-9", " ", "ced2211", " ", "clequ2211"}], "+", 
  
  RowBox[{"3.576042181019968`*^-7", " ", "cee1111", " ", "clequ2211"}], "-", 
  RowBox[{"4.0868228913775056`*^-7", " ", "cee1122", " ", "clequ2211"}], "+", 
  
  RowBox[{"1.3620266158983355`*^-6", " ", "cee1133", " ", "clequ2211"}], "+", 
  
  RowBox[{"0.00014580447062396626`", " ", "ceq1111", " ", "clequ2211"}], "+", 
  
  RowBox[{"6.260485043054784`*^-6", " ", "ceq1122", " ", "clequ2211"}], "+", 
  RowBox[{"2.2276488314695665`*^-6", " ", "ceq1133", " ", "clequ2211"}], "-", 
  
  RowBox[{"1.1229714600807504`*^-9", " ", "ceq2211", " ", "clequ2211"}], "+", 
  
  RowBox[{"0.0000801544122169508`", " ", "ceu1111", " ", "clequ2211"}], "+", 
  RowBox[{"0.000014904127535354166`", " ", "ceu1122", " ", "clequ2211"}], "+", 
  RowBox[{"2.2459429201615008`*^-9", " ", "ceu2211", " ", "clequ2211"}], "-", 
  
  RowBox[{"67.63137598511094`", " ", "cHD", " ", "clequ2211"}], "-", 
  RowBox[{"1.221469214785363`", " ", "cHd11", " ", "clequ2211"}], "-", 
  RowBox[{"9.430020451121571`*^-6", " ", "cHd22", " ", "clequ2211"}], "-", 
  RowBox[{"4.744567226953591`*^-6", " ", "cHd33", " ", "clequ2211"}], "+", 
  RowBox[{"0.00003554470317337482`", " ", "cHe11", " ", "clequ2211"}], "+", 
  RowBox[{"0.000047563283435924394`", " ", "cHe22", " ", "clequ2211"}], "+", 
  RowBox[{"0.000012424433000571831`", " ", "cHe33", " ", "clequ2211"}], "-", 
  RowBox[{"0.04690119672464789`", " ", "cHl11", " ", "clequ2211"}], "-", 
  RowBox[{"96.16715353761604`", " ", "cHl22", " ", "clequ2211"}], "-", 
  RowBox[{"0.00003384626274037618`", " ", "cHl33", " ", "clequ2211"}], "+", 
  RowBox[{"12.929728800925659`", " ", "cHq11", " ", "clequ2211"}], "-", 
  RowBox[{"6.99369999590524`*^-7", " ", "cHq22", " ", "clequ2211"}], "+", 
  RowBox[{"0.000028811188265279637`", " ", "cHq33", " ", "clequ2211"}], "+", 
  RowBox[{"2.4431446904403247`", " ", "cHu11", " ", "clequ2211"}], "+", 
  RowBox[{"0.000015089365525171094`", " ", "cHu22", " ", "clequ2211"}], "+", 
  RowBox[{"77157.49990647665`", " ", "cHud11", " ", "clequ2211"}], "-", 
  RowBox[{"91.59923990399693`", " ", "cHWB", " ", "clequ2211"}], "-", 
  RowBox[{"0.00580138978739078`", " ", "cld1111", " ", "clequ2211"}], "-", 
  RowBox[{"2.4187881035022628`*^-6", " ", "cld1122", " ", "clequ2211"}], "-", 
  
  RowBox[{"1.212292357092787`*^-6", " ", "cld1133", " ", "clequ2211"}], "-", 
  RowBox[{"1.2157998601296842`", " ", "cld2211", " ", "clequ2211"}], "+", 
  RowBox[{"9.519313500111896`*^-7", " ", "cle1111", " ", "clequ2211"}], "-", 
  RowBox[{"2.2647013077443792`*^-7", " ", "cle1122", " ", "clequ2211"}], "+", 
  
  RowBox[{"2.8109459717704644`*^-7", " ", "cle1133", " ", "clequ2211"}], "-", 
  
  RowBox[{"2.4073686217025184`*^-7", " ", "cle2211", " ", "clequ2211"}], "+", 
  
  RowBox[{"8.819426896890679`*^-10", " ", "cle2222", " ", "clequ2211"}], "+", 
  
  RowBox[{"2.8760295508964974`*^-7", " ", "cle3311", " ", "clequ2211"}], "+", 
  
  RowBox[{"1.1943606877665617`*^11", " ", "cledq1111", " ", "clequ2211"}], 
  "-", 
  RowBox[{"5.882371609172304`*^8", " ", "cledq2211", " ", "clequ2211"}], "-", 
  
  RowBox[{"1.1943645161515337`*^11", " ", "clequ1111", " ", "clequ2211"}], 
  "+", 
  RowBox[{"2.9411947451611084`*^8", " ", 
   SuperscriptBox["clequ2211", "2"]}], "-", 
  RowBox[{"1970.1163938164766`", " ", "cll1111"}], "+", 
  RowBox[{"1.914900026652751`*^-7", " ", "ced1111", " ", "cll1111"}], "+", 
  RowBox[{"7.88573915752781`*^-9", " ", "ced1122", " ", "cll1111"}], "+", 
  RowBox[{"4.2714039682221325`*^-9", " ", "ced1133", " ", "cll1111"}], "-", 
  RowBox[{"8.364868935805239`*^-13", " ", "ced2211", " ", "cll1111"}], "+", 
  RowBox[{"116993.4056435735`", " ", "cee1111", " ", "cll1111"}], "+", 
  RowBox[{"2.1401435840711024`*^-10", " ", "cee1122", " ", "cll1111"}], "+", 
  RowBox[{"1.8265547200079433`*^-8", " ", "cee1133", " ", "cll1111"}], "+", 
  RowBox[{"3.416153818960947`*^-7", " ", "ceq1111", " ", "cll1111"}], "-", 
  RowBox[{"7.762399773030023`*^-9", " ", "ceq1122", " ", "cll1111"}], "-", 
  RowBox[{"3.421405171228961`*^-9", " ", "ceq1133", " ", "cll1111"}], "-", 
  RowBox[{"8.364868935805239`*^-13", " ", "ceq2211", " ", "cll1111"}], "+", 
  RowBox[{"1.4982413531998657`*^-7", " ", "ceu1111", " ", "cll1111"}], "-", 
  RowBox[{"1.452471857873604`*^-8", " ", "ceu1122", " ", "cll1111"}], "+", 
  RowBox[{"1.6729737871610479`*^-12", " ", "ceu2211", " ", "cll1111"}], "+", 
  RowBox[{"37860.69460652576`", " ", "cHD", " ", "cll1111"}], "+", 
  RowBox[{"1.732210237032624`*^-7", " ", "cHd11", " ", "cll1111"}], "-", 
  RowBox[{"9.798361227320496`*^-9", " ", "cHd22", " ", "cll1111"}], "-", 
  RowBox[{"6.255035877454481`*^-9", " ", "cHd33", " ", "cll1111"}], "-", 
  RowBox[{"133643.6980696522`", " ", "cHe11", " ", "cll1111"}], "+", 
  RowBox[{"3.8338342781978685`*^-8", " ", "cHe22", " ", "cll1111"}], "+", 
  RowBox[{"1.4524934365589692`*^-8", " ", "cHe33", " ", "cll1111"}], "-", 
  RowBox[{"18269.762258283998`", " ", "cHl11", " ", "cll1111"}], "-", 
  RowBox[{"6.074566555660646`*^-8", " ", "cHl22", " ", "cll1111"}], "-", 
  RowBox[{"3.121299765165342`*^-8", " ", "cHl33", " ", "cll1111"}], "+", 
  RowBox[{"3.594185573131503`*^-7", " ", "cHq11", " ", "cll1111"}], "+", 
  RowBox[{"1.108933802590231`*^-8", " ", "cHq22", " ", "cll1111"}], "+", 
  RowBox[{"3.334533527124916`*^-8", " ", "cHq33", " ", "cll1111"}], "+", 
  RowBox[{"1.8636057176255707`*^-7", " ", "cHu11", " ", "cll1111"}], "+", 
  RowBox[{"1.8880842625710403`*^-8", " ", "cHu22", " ", "cll1111"}], "-", 
  RowBox[{"2.1455217635109823`*^-7", " ", "cHud11", " ", "cll1111"}], "+", 
  RowBox[{"241239.71408561352`", " ", "cHWB", " ", "cll1111"}], "-", 
  RowBox[{"1.801020734102202`*^-7", " ", "cld1111", " ", "cll1111"}], "+", 
  RowBox[{"3.1848357486326314`*^-9", " ", "cld1122", " ", "cll1111"}], "+", 
  RowBox[{"1.8275799846521816`*^-9", " ", "cld1133", " ", "cll1111"}], "-", 
  RowBox[{"4.0240642817457263`*^-10", " ", "cld2211", " ", "cll1111"}], "+", 
  RowBox[{"350311.4176605005`", " ", "cle1111", " ", "cll1111"}], "+", 
  RowBox[{"1.1333430157109394`*^-10", " ", "cle1122", " ", "cll1111"}], "+", 
  RowBox[{"3.939526644618176`*^-9", " ", "cle1133", " ", "cll1111"}], "+", 
  RowBox[{"1.1467663802144348`*^-10", " ", "cle2211", " ", "cll1111"}], "+", 
  RowBox[{"5.21926117958788`*^-12", " ", "cle2222", " ", "cll1111"}], "+", 
  RowBox[{"3.90684841360487`*^-9", " ", "cle3311", " ", "cll1111"}], "+", 
  RowBox[{"0.00007131235716468013`", " ", "cledq1111", " ", "cll1111"}], "-", 
  
  RowBox[{"3.511395564614997`*^-7", " ", "cledq2211", " ", "cll1111"}], "-", 
  RowBox[{"0.00007113629256804568`", " ", "clequ1111", " ", "cll1111"}], "+", 
  
  RowBox[{"3.5114062385055066`*^-7", " ", "clequ2211", " ", "cll1111"}], "+", 
  
  RowBox[{"129072.1885764323`", " ", 
   SuperscriptBox["cll1111", "2"]}], "+", 
  RowBox[{"464.02235770896914`", " ", "cll1122"}], "-", 
  RowBox[{"1.8863166287175756`*^-8", " ", "ced1111", " ", "cll1122"}], "+", 
  RowBox[{"5.35347972990544`*^-8", " ", "ced1122", " ", "cll1122"}], "+", 
  RowBox[{"2.692668286602108`*^-8", " ", "ced1133", " ", "cll1122"}], "+", 
  RowBox[{"4.1420054119995414`*^-12", " ", "ced2211", " ", "cll1122"}], "-", 
  RowBox[{"9.430605461391932`*^-11", " ", "cee1111", " ", "cll1122"}], "+", 
  RowBox[{"225045.8381232266`", " ", "cee1122", " ", "cll1122"}], "-", 
  RowBox[{"2.5833075971126435`*^-8", " ", "cee1133", " ", "cll1122"}], "-", 
  RowBox[{"1.8950248132853716`*^-7", " ", "ceq1111", " ", "cll1122"}], "-", 
  RowBox[{"5.7380570712919095`*^-8", " ", "ceq1122", " ", "cll1122"}], "-", 
  RowBox[{"1.959979284157345`*^-8", " ", "ceq1133", " ", "cll1122"}], "+", 
  RowBox[{"4.1420054119995414`*^-12", " ", "ceq2211", " ", "cll1122"}], "-", 
  RowBox[{"1.7035480515998356`*^-7", " ", "ceu1111", " ", "cll1122"}], "-", 
  RowBox[{"1.4703212231765896`*^-7", " ", "ceu1122", " ", "cll1122"}], "-", 
  RowBox[{"8.284010823999083`*^-12", " ", "ceu2211", " ", "cll1122"}], "-", 
  RowBox[{"20901.987916922735`", " ", "cHD", " ", "cll1122"}], "-", 
  RowBox[{"8.19422466940539`*^-8", " ", "cHd11", " ", "cll1122"}], "-", 
  RowBox[{"9.480403623031424`*^-9", " ", "cHd22", " ", "cll1122"}], "-", 
  RowBox[{"5.454246124901069`*^-9", " ", "cHd33", " ", "cll1122"}], "-", 
  RowBox[{"20901.392959049153`", " ", "cHe11", " ", "cll1122"}], "-", 
  RowBox[{"20571.770717505395`", " ", "cHe22", " ", "cll1122"}], "+", 
  RowBox[{"1.2100168075824753`*^-8", " ", "cHe33", " ", "cll1122"}], "+", 
  RowBox[{"33733.09965725299`", " ", "cHl11", " ", "cll1122"}], "+", 
  RowBox[{"25925.882066734564`", " ", "cHl22", " ", "cll1122"}], "-", 
  RowBox[{"2.413474647201693`*^-8", " ", "cHl33", " ", "cll1122"}], "-", 
  RowBox[{"1.2649972215012304`*^-7", " ", "cHq11", " ", "cll1122"}], "+", 
  RowBox[{"2.4056173159753398`*^-9", " ", "cHq22", " ", "cll1122"}], "+", 
  RowBox[{"2.9379423780526038`*^-8", " ", "cHq33", " ", "cll1122"}], "-", 
  RowBox[{"4.421923868171878`*^-8", " ", "cHu11", " ", "cll1122"}], "+", 
  RowBox[{"2.1338588193302472`*^-8", " ", "cHu22", " ", "cll1122"}], "+", 
  RowBox[{"2.9660738366783444`*^-7", " ", "cHud11", " ", "cll1122"}], "-", 
  RowBox[{"33299.148416298514`", " ", "cHWB", " ", "cll1122"}], "+", 
  RowBox[{"9.365465298201975`*^-8", " ", "cld1111", " ", "cll1122"}], "+", 
  RowBox[{"2.163416957122592`*^-8", " ", "cld1122", " ", "cll1122"}], "+", 
  RowBox[{"1.0682340055708922`*^-8", " ", "cld1133", " ", "cll1122"}], "-", 
  RowBox[{"2.1405653940987819`*^-10", " ", "cld2211", " ", "cll1122"}], "+", 
  RowBox[{"2.1455793882427847`*^-10", " ", "cle1111", " ", "cll1122"}], "+", 
  RowBox[{"60535.38842156526`", " ", "cle1122", " ", "cll1122"}], "-", 
  RowBox[{"5.5306730644668116`*^-9", " ", "cle1133", " ", "cll1122"}], "+", 
  RowBox[{"60205.76618002035`", " ", "cle2211", " ", "cll1122"}], "+", 
  RowBox[{"3.687630741043565`*^-11", " ", "cle2222", " ", "cll1122"}], "-", 
  RowBox[{"5.557683132282342`*^-9", " ", "cle3311", " ", "cll1122"}], "-", 
  RowBox[{"0.00007954121535122234`", " ", "cledq1111", " ", "cll1122"}], "+", 
  
  RowBox[{"3.791630555192745`*^-7", " ", "cledq2211", " ", "cll1122"}], "+", 
  RowBox[{"0.00007755943781326589`", " ", "clequ1111", " ", "cll1122"}], "-", 
  
  RowBox[{"3.79164208093761`*^-7", " ", "clequ2211", " ", "cll1122"}], "+", 
  RowBox[{"2.3398638669455296`*^-10", " ", "cll1111", " ", "cll1122"}], "+", 
  RowBox[{"124548.55288148997`", " ", 
   SuperscriptBox["cll1122", "2"]}], "-", 
  RowBox[{"97.23685678363745`", " ", "cll1133"}], "+", 
  RowBox[{"5.531465702991084`*^-7", " ", "ced1111", " ", "cll1133"}], "+", 
  RowBox[{"8.482057211622662`*^-8", " ", "ced1122", " ", "cll1133"}], "+", 
  RowBox[{"3.783878601450256`*^-8", " ", "ced1133", " ", "cll1133"}], "-", 
  RowBox[{"6.321339374678767`*^-12", " ", "ced2211", " ", "cll1133"}], "-", 
  RowBox[{"5.493950945184078`*^-9", " ", "cee1111", " ", "cll1133"}], "-", 
  RowBox[{"2.587018364387814`*^-8", " ", "cee1122", " ", "cll1133"}], "+", 
  RowBox[{"113546.09098841914`", " ", "cee1133", " ", "cll1133"}], "+", 
  RowBox[{"8.146238747478894`*^-7", " ", "ceq1111", " ", "cll1133"}], "-", 
  RowBox[{"8.591752907999136`*^-8", " ", "ceq1122", " ", "cll1133"}], "-", 
  RowBox[{"2.8718720158312027`*^-8", " ", "ceq1133", " ", "cll1133"}], "-", 
  RowBox[{"6.321339374678767`*^-12", " ", "ceq2211", " ", "cll1133"}], "+", 
  RowBox[{"2.610591449686772`*^-7", " ", "ceu1111", " ", "cll1133"}], "-", 
  RowBox[{"1.8026092703010535`*^-7", " ", "ceu1122", " ", "cll1133"}], "+", 
  RowBox[{"1.2642678749357534`*^-11", " ", "ceu2211", " ", "cll1133"}], "-", 
  RowBox[{"9228.656446687932`", " ", "cHD", " ", "cll1133"}], "+", 
  RowBox[{"4.7419430383863555`*^-7", " ", "cHd11", " ", "cll1133"}], "+", 
  RowBox[{"3.803515563926679`*^-9", " ", "cHd22", " ", "cll1133"}], "+", 
  RowBox[{"1.6787308392875397`*^-8", " ", "cHd33", " ", "cll1133"}], "-", 
  RowBox[{"10918.995367057674`", " ", "cHe11", " ", "cll1133"}], "-", 
  RowBox[{"1.8370162103543037`*^-7", " ", "cHe22", " ", "cll1133"}], "-", 
  RowBox[{"10889.556818770805`", " ", "cHe33", " ", "cll1133"}], "+", 
  RowBox[{"14916.144236001299`", " ", "cHl11", " ", "cll1133"}], "+", 
  RowBox[{"5.705473010029387`*^-7", " ", "cHl22", " ", "cll1133"}], "+", 
  RowBox[{"14941.951164980517`", " ", "cHl33", " ", "cll1133"}], "+", 
  RowBox[{"8.489517571283858`*^-7", " ", "cHq11", " ", "cll1133"}], "-", 
  RowBox[{"1.6092763131351282`*^-7", " ", "cHq22", " ", "cll1133"}], "-", 
  RowBox[{"1.615545910932193`*^-7", " ", "cHq33", " ", "cll1133"}], "+", 
  RowBox[{"4.090071499891134`*^-7", " ", "cHu11", " ", "cll1133"}], "-", 
  RowBox[{"1.6144717726193717`*^-8", " ", "cHu22", " ", "cll1133"}], "+", 
  RowBox[{"1.002393821140198`*^-6", " ", "cHud11", " ", "cll1133"}], "-", 
  RowBox[{"12782.73498331471`", " ", "cHWB", " ", "cll1133"}], "-", 
  RowBox[{"4.335735178875401`*^-7", " ", "cld1111", " ", "cll1133"}], "+", 
  RowBox[{"3.429550546013752`*^-8", " ", "cld1122", " ", "cll1133"}], "+", 
  RowBox[{"1.5738366089985653`*^-8", " ", "cld1133", " ", "cll1133"}], "+", 
  RowBox[{"2.8534632989668534`*^-10", " ", "cld2211", " ", "cll1133"}], "+", 
  RowBox[{"2.6235512047259327`*^-9", " ", "cle1111", " ", "cll1133"}], "-", 
  RowBox[{"2.054565268695666`*^-8", " ", "cle1122", " ", "cll1133"}], "+", 
  RowBox[{"27689.89460825387`", " ", "cle1133", " ", "cll1133"}], "-", 
  RowBox[{"1.999975411924436`*^-8", " ", "cle2211", " ", "cll1133"}], "+", 
  RowBox[{"7.602994016913171`*^-12", " ", "cle2222", " ", "cll1133"}], "+", 
  RowBox[{"27722.78985062064`", " ", "cle3311", " ", "cll1133"}], "+", 
  RowBox[{"0.0003190781259893068`", " ", "cledq1111", " ", "cll1133"}], "-", 
  RowBox[{"1.4797435004904357`*^-6", " ", "cledq2211", " ", "cll1133"}], "-", 
  
  RowBox[{"0.0003099260402660821`", " ", "clequ1111", " ", "cll1133"}], "+", 
  RowBox[{"1.4797479985937727`*^-6", " ", "clequ2211", " ", "cll1133"}], "+", 
  
  RowBox[{"1.980476067016709`*^-8", " ", "cll1111", " ", "cll1133"}], "-", 
  RowBox[{"2.791162410382305`*^-8", " ", "cll1122", " ", "cll1133"}], "+", 
  RowBox[{"61618.54747656558`", " ", 
   SuperscriptBox["cll1133", "2"]}], "+", 
  RowBox[{"2759.6092352117716`", " ", "cll1221"}], "+", 
  RowBox[{"15356.49399660467`", " ", "ced1111", " ", "cll1221"}], "+", 
  RowBox[{"21621.86178041896`", " ", "ced1122", " ", "cll1221"}], "+", 
  RowBox[{"26216.811157350134`", " ", "ced1133", " ", "cll1221"}], "+", 
  RowBox[{"1.0230998944079572`", " ", "ced2211", " ", "cll1221"}], "+", 
  RowBox[{"57941.52361773688`", " ", "cee1111", " ", "cll1221"}], "+", 
  RowBox[{"241559.78612013636`", " ", "cee1122", " ", "cll1221"}], "+", 
  RowBox[{"8590.090024894735`", " ", "cee1133", " ", "cll1221"}], "-", 
  RowBox[{"49930.66419216033`", " ", "ceq1111", " ", "cll1221"}], "-", 
  RowBox[{"21529.901276704193`", " ", "ceq1122", " ", "cll1221"}], "-", 
  RowBox[{"20401.974208410615`", " ", "ceq1133", " ", "cll1221"}], "+", 
  RowBox[{"1.0230998944079568`", " ", "ceq2211", " ", "cll1221"}], "-", 
  RowBox[{"66819.44716146737`", " ", "ceu1111", " ", "cll1221"}], "-", 
  RowBox[{"42357.61795606866`", " ", "ceu1122", " ", "cll1221"}], "-", 
  RowBox[{"2.0461997888159136`", " ", "ceu2211", " ", "cll1221"}], "-", 
  RowBox[{"5.491660974164977`*^6", " ", "cHD", " ", "cll1221"}], "-", 
  RowBox[{"109568.33041488993`", " ", "cHd11", " ", "cll1221"}], "-", 
  RowBox[{"102769.13443730761`", " ", "cHd22", " ", "cll1221"}], "-", 
  RowBox[{"57768.688506434075`", " ", "cHd33", " ", "cll1221"}], "+", 
  RowBox[{"2.0663959394255385`*^6", " ", "cHe11", " ", "cll1221"}], "+", 
  RowBox[{"121581.89471337158`", " ", "cHe22", " ", "cll1221"}], "+", 
  RowBox[{"365055.3073602546`", " ", "cHe33", " ", "cll1221"}], "+", 
  RowBox[{"3.2547800932666925`*^6", " ", "cHl11", " ", "cll1221"}], "-", 
  RowBox[{"119239.17710679024`", " ", "cHl22", " ", "cll1221"}], "+", 
  RowBox[{"195455.3969017514`", " ", "cHl33", " ", "cll1221"}], "+", 
  RowBox[{"78585.17560631577`", " ", "cHq11", " ", "cll1221"}], "+", 
  RowBox[{"98181.53260204094`", " ", "cHq22", " ", "cll1221"}], "+", 
  RowBox[{"627308.714150838`", " ", "cHq33", " ", "cll1221"}], "+", 
  RowBox[{"182431.3901044788`", " ", "cHu11", " ", "cll1221"}], "+", 
  RowBox[{"191717.2647528915`", " ", "cHu22", " ", "cll1221"}], "-", 
  RowBox[{"6.081276395625481`*^6", " ", "cHud11", " ", "cll1221"}], "-", 
  RowBox[{"1.6261185217991127`*^7", " ", "cHWB", " ", "cll1221"}], "+", 
  RowBox[{"17076.324679621397`", " ", "cld1111", " ", "cll1221"}], "+", 
  RowBox[{"8587.172241198785`", " ", "cld1122", " ", "cll1221"}], "+", 
  RowBox[{"10003.322432269804`", " ", "cld1133", " ", "cll1221"}], "+", 
  RowBox[{"540.921127675605`", " ", "cld2211", " ", "cll1221"}], "+", 
  RowBox[{"38171.41931554362`", " ", "cle1111", " ", "cll1221"}], "+", 
  RowBox[{"60312.61209303816`", " ", "cle1122", " ", "cll1221"}], "-", 
  RowBox[{"660.277372633569`", " ", "cle1133", " ", "cll1221"}], "+", 
  RowBox[{"60568.791554939`", " ", "cle2211", " ", "cll1221"}], "-", 
  RowBox[{"5.656362778799374`", " ", "cle2222", " ", "cll1221"}], "-", 
  RowBox[{"699.2149890041294`", " ", "cle3311", " ", "cll1221"}], "+", 
  RowBox[{"2.497282700338971`*^6", " ", "cledq1111", " ", "cll1221"}], "-", 
  RowBox[{"35659.95695203886`", " ", "cledq2211", " ", "cll1221"}], "+", 
  RowBox[{"2.4972902113152836`*^6", " ", "clequ1111", " ", "cll1221"}], "+", 
  RowBox[{"35660.06535066925`", " ", "clequ2211", " ", "cll1221"}], "-", 
  RowBox[{"37860.69460631398`", " ", "cll1111", " ", "cll1221"}], "+", 
  RowBox[{"264975.1960671005`", " ", "cll1122", " ", "cll1221"}], "+", 
  RowBox[{"9228.656445388822`", " ", "cll1133", " ", "cll1221"}], "+", 
  RowBox[{"5.18325069758961`*^6", " ", 
   SuperscriptBox["cll1221", "2"]}], "+", 
  RowBox[{"176.8652226109954`", " ", "cll1331"}], "+", 
  RowBox[{"7.898618925851061`*^-7", " ", "ced1111", " ", "cll1331"}], "+", 
  RowBox[{"1.6456386275797452`*^-7", " ", "ced1122", " ", "cll1331"}], "+", 
  RowBox[{"7.510275612915509`*^-8", " ", "ced1133", " ", "cll1331"}], "+", 
  RowBox[{"8.125061473886066`*^-12", " ", "ced2211", " ", "cll1331"}], "-", 
  RowBox[{"5.472572047537248`*^-9", " ", "cee1111", " ", "cll1331"}], "-", 
  RowBox[{"2.726608923078081`*^-8", " ", "cee1122", " ", "cll1331"}], "+", 
  RowBox[{"113546.09098841864`", " ", "cee1133", " ", "cll1331"}], "+", 
  RowBox[{"1.0334229758663431`*^-6", " ", "ceq1111", " ", "cll1331"}], "-", 
  RowBox[{"1.662258436651329`*^-7", " ", "ceq1122", " ", "cll1331"}], "-", 
  RowBox[{"5.709323252475278`*^-8", " ", "ceq1133", " ", "cll1331"}], "+", 
  RowBox[{"8.125061473886066`*^-12", " ", "ceq2211", " ", "cll1331"}], "+", 
  RowBox[{"2.427939590269981`*^-7", " ", "ceu1111", " ", "cll1331"}], "-", 
  RowBox[{"3.457768620385141`*^-7", " ", "ceu1122", " ", "cll1331"}], "-", 
  RowBox[{"1.625012294777213`*^-11", " ", "ceu2211", " ", "cll1331"}], "-", 
  RowBox[{"9228.656446805042`", " ", "cHD", " ", "cll1331"}], "+", 
  RowBox[{"6.34711536465576`*^-7", " ", "cHd11", " ", "cll1331"}], "+", 
  RowBox[{"5.8724432957162254`*^-9", " ", "cHd22", " ", "cll1331"}], "+", 
  RowBox[{"1.9390324403611154`*^-8", " ", "cHd33", " ", "cll1331"}], "-", 
  RowBox[{"10918.995367228614`", " ", "cHe11", " ", "cll1331"}], "-", 
  RowBox[{"2.1339534580365075`*^-7", " ", "cHe22", " ", "cll1331"}], "-", 
  RowBox[{"10889.556818783332`", " ", "cHe33", " ", "cll1331"}], "+", 
  RowBox[{"14916.14423631057`", " ", "cHl11", " ", "cll1331"}], "+", 
  RowBox[{"6.141018172206294`*^-7", " ", "cHl22", " ", "cll1331"}], "+", 
  RowBox[{"14941.951165007038`", " ", "cHl33", " ", "cll1331"}], "+", 
  RowBox[{"1.1470459770226202`*^-6", " ", "cHq11", " ", "cll1331"}], "-", 
  RowBox[{"1.650781971799157`*^-7", " ", "cHq22", " ", "cll1331"}], "-", 
  RowBox[{"1.718498635489589`*^-7", " ", "cHq33", " ", "cll1331"}], "+", 
  RowBox[{"5.432808667512169`*^-7", " ", "cHu11", " ", "cll1331"}], "-", 
  RowBox[{"1.933425511571824`*^-8", " ", "cHu22", " ", "cll1331"}], "+", 
  RowBox[{"3.272530077665679`*^-7", " ", "cHud11", " ", "cll1331"}], "-", 
  RowBox[{"12782.734983459493`", " ", "cHWB", " ", "cll1331"}], "-", 
  RowBox[{"5.579264444001555`*^-7", " ", "cld1111", " ", "cll1331"}], "+", 
  RowBox[{"6.656210295154017`*^-8", " ", "cld1122", " ", "cll1331"}], "+", 
  RowBox[{"3.1223161742708865`*^-8", " ", "cld1133", " ", "cll1331"}], "+", 
  RowBox[{"1.7370268740605337`*^-9", " ", "cld2211", " ", "cll1331"}], "+", 
  RowBox[{"2.5636832146762907`*^-9", " ", "cle1111", " ", "cll1331"}], "-", 
  RowBox[{"2.0947424884404397`*^-8", " ", "cle1122", " ", "cll1331"}], "+", 
  RowBox[{"27689.894608253293`", " ", "cle1133", " ", "cll1331"}], "-", 
  RowBox[{"2.0401603217232213`*^-8", " ", "cle2211", " ", "cll1331"}], "-", 
  RowBox[{"2.0026754212305633`*^-12", " ", "cle2222", " ", "cll1331"}], "+", 
  RowBox[{"27722.78985062005`", " ", "cle3311", " ", "cll1331"}], "+", 
  RowBox[{"0.00038057156004132057`", " ", "cledq1111", " ", "cll1331"}], "-", 
  
  RowBox[{"1.779594247303119`*^-6", " ", "cledq2211", " ", "cll1331"}], "-", 
  RowBox[{"0.0003708982430003739`", " ", "clequ1111", " ", "cll1331"}], "+", 
  RowBox[{"1.7795996568885097`*^-6", " ", "clequ2211", " ", "cll1331"}], "+", 
  
  RowBox[{"1.9733007934693705`*^-8", " ", "cll1111", " ", "cll1331"}], "-", 
  RowBox[{"2.9423209147050163`*^-8", " ", "cll1122", " ", "cll1331"}], "+", 
  RowBox[{"123237.09495313067`", " ", "cll1133", " ", "cll1331"}], "-", 
  RowBox[{"85289.30196593684`", " ", "cll1221", " ", "cll1331"}], "+", 
  RowBox[{"108877.52668261455`", " ", 
   SuperscriptBox["cll1331", "2"]}], "-", 
  RowBox[{"1.252222837419871`", " ", "cll2222"}], "-", 
  RowBox[{"1.167804181023099`*^-10", " ", "ced1111", " ", "cll2222"}], "-", 
  RowBox[{"7.75431081375123`*^-12", " ", "ced1122", " ", "cll2222"}], "+", 
  RowBox[{"6.785741608078655`*^-13", " ", "ced1133", " ", "cll2222"}], "-", 
  RowBox[{"4.93524425620205`*^-17", " ", "ced2211", " ", "cll2222"}], "+", 
  RowBox[{"1.0218285407380498`*^-11", " ", "cee1111", " ", "cll2222"}], "+", 
  RowBox[{"8.598573132830971`*^-11", " ", "cee1122", " ", "cll2222"}], "-", 
  RowBox[{"1.1822473025784624`*^-11", " ", "cee1133", " ", "cll2222"}], "-", 
  RowBox[{"6.04090917734139`*^-11", " ", "ceq1111", " ", "cll2222"}], "+", 
  RowBox[{"4.7600119431336775`*^-12", " ", "ceq1122", " ", "cll2222"}], "-", 
  RowBox[{"4.3022396603654086`*^-13", " ", "ceq1133", " ", "cll2222"}], "-", 
  RowBox[{"4.93524425620205`*^-17", " ", "ceq2211", " ", "cll2222"}], "+", 
  RowBox[{"7.407912759439434`*^-11", " ", "ceu1111", " ", "cll2222"}], "+", 
  RowBox[{"9.35658678424294`*^-12", " ", "ceu1122", " ", "cll2222"}], "+", 
  RowBox[{"9.8704885124041`*^-17", " ", "ceu2211", " ", "cll2222"}], "-", 
  RowBox[{"30.078169480220296`", " ", "cHD", " ", "cll2222"}], "-", 
  RowBox[{"5.85938113578799`*^-14", " ", "cHd11", " ", "cll2222"}], "-", 
  RowBox[{"2.022678166193516`*^-11", " ", "cHd22", " ", "cll2222"}], "-", 
  RowBox[{"2.3997178996825085`*^-11", " ", "cHd33", " ", "cll2222"}], "+", 
  RowBox[{"3.9393929331514176`*^-10", " ", "cHe11", " ", "cll2222"}], "+", 
  RowBox[{"15.37430110920994`", " ", "cHe22", " ", "cll2222"}], "+", 
  RowBox[{"2.2099649118889397`*^-11", " ", "cHe33", " ", "cll2222"}], "-", 
  RowBox[{"1.8100860882173096`*^-9", " ", "cHl11", " ", "cll2222"}], "+", 
  RowBox[{"30.050608947698663`", " ", "cHl22", " ", "cll2222"}], "+", 
  RowBox[{"2.164636597359881`*^-10", " ", "cHl33", " ", "cll2222"}], "+", 
  RowBox[{"1.5609562497541441`*^-9", " ", "cHq11", " ", "cll2222"}], "-", 
  RowBox[{"7.368461756906053`*^-10", " ", "cHq22", " ", "cll2222"}], "-", 
  RowBox[{"2.77290791657903`*^-10", " ", "cHq33", " ", "cll2222"}], "+", 
  RowBox[{"3.1388920812198715`*^-11", " ", "cHu11", " ", "cll2222"}], "-", 
  RowBox[{"7.290208593941046`*^-11", " ", "cHu22", " ", "cll2222"}], "-", 
  RowBox[{"7.62756825651955`*^-10", " ", "cHud11", " ", "cll2222"}], "-", 
  RowBox[{"99.98028983292538`", " ", "cHWB", " ", "cll2222"}], "+", 
  RowBox[{"9.566879831672797`*^-11", " ", "cld1111", " ", "cll2222"}], "-", 
  RowBox[{"3.674897316234811`*^-12", " ", "cld1122", " ", "cll2222"}], "-", 
  RowBox[{"2.9186770740942487`*^-12", " ", "cld1133", " ", "cll2222"}], "+", 
  RowBox[{"1.3880297353180376`*^-14", " ", "cld2211", " ", "cll2222"}], "+", 
  RowBox[{"5.5595141825428366`*^-11", " ", "cle1111", " ", "cll2222"}], "+", 
  RowBox[{"2.401822525541661`*^-11", " ", "cle1122", " ", "cll2222"}], "+", 
  RowBox[{"5.8446742283771405`*^-12", " ", "cle1133", " ", "cll2222"}], "+", 
  RowBox[{"2.5856449938047753`*^-11", " ", "cle2211", " ", "cll2222"}], "+", 
  RowBox[{"15.374301109030224`", " ", "cle2222", " ", "cll2222"}], "-", 
  RowBox[{"3.5380292778618507`*^-12", " ", "cle3311", " ", "cll2222"}], "-", 
  RowBox[{"3.0150610277189365`*^-6", " ", "cledq1111", " ", "cll2222"}], "-", 
  
  RowBox[{"2.7297087261076164`*^-9", " ", "cledq2211", " ", "cll2222"}], "+", 
  
  RowBox[{"7.287051025181712`*^-7", " ", "clequ1111", " ", "cll2222"}], "+", 
  RowBox[{"2.7297170238375447`*^-9", " ", "clequ2211", " ", "cll2222"}], "+", 
  
  RowBox[{"1.615423117662932`*^-11", " ", "cll1111", " ", "cll2222"}], "+", 
  RowBox[{"1.1413653663824973`*^-10", " ", "cll1122", " ", "cll2222"}], "+", 
  RowBox[{"2.353216648059046`*^-11", " ", "cll1133", " ", "cll2222"}], "-", 
  RowBox[{"17.50711236773584`", " ", "cll1221", " ", "cll2222"}], "-", 
  RowBox[{"6.198517493785693`*^-12", " ", "cll1331", " ", "cll2222"}], "+", 
  RowBox[{"23.792640926430284`", " ", 
   SuperscriptBox["cll2222", "2"]}], "-", 
  RowBox[{"117.28395061725747`", " ", "cll2332"}], "+", 
  RowBox[{"2.84662464159132`*^-10", " ", "ced1111", " ", "cll2332"}], "+", 
  RowBox[{"3.898333399337599`*^-9", " ", "ced1122", " ", "cll2332"}], "+", 
  RowBox[{"2.355864196981905`*^-9", " ", "ced1133", " ", "cll2332"}], "+", 
  RowBox[{"8.931637844542502`*^-14", " ", "ced2211", " ", "cll2332"}], "+", 
  RowBox[{"8.124460512098124`*^-12", " ", "cee1111", " ", "cll2332"}], "+", 
  RowBox[{"1.381057500876844`*^-10", " ", "cee1122", " ", "cll2332"}], "-", 
  RowBox[{"1.0660340140626258`*^-9", " ", "cee1133", " ", "cll2332"}], "-", 
  RowBox[{"1.1435247740180271`*^-8", " ", "ceq1111", " ", "cll2332"}], "-", 
  RowBox[{"3.81509335918848`*^-9", " ", "ceq1122", " ", "cll2332"}], "-", 
  RowBox[{"1.7964759489447441`*^-9", " ", "ceq1133", " ", "cll2332"}], "+", 
  RowBox[{"8.931637844542502`*^-14", " ", "ceq2211", " ", "cll2332"}], "-", 
  RowBox[{"1.1671531033545995`*^-8", " ", "ceu1111", " ", "cll2332"}], "-", 
  RowBox[{"7.027659457598013`*^-9", " ", "ceu1122", " ", "cll2332"}], "-", 
  RowBox[{"1.7863275689085004`*^-13", " ", "ceu2211", " ", "cll2332"}], "-", 
  RowBox[{"4.24279278377071`*^-9", " ", "cHD", " ", "cll2332"}], "-", 
  RowBox[{"3.37647712868386`*^-9", " ", "cHd11", " ", "cll2332"}], "+", 
  RowBox[{"3.830870733913939`*^-10", " ", "cHd22", " ", "cll2332"}], "+", 
  RowBox[{"2.7396556276854286`*^-10", " ", "cHd33", " ", "cll2332"}], "-", 
  RowBox[{"8.443263390661455`*^-9", " ", "cHe11", " ", "cll2332"}], "-", 
  RowBox[{"2.16102309212906`*^-9", " ", "cHe22", " ", "cll2332"}], "-", 
  RowBox[{"6.815624936232126`*^-10", " ", "cHe33", " ", "cll2332"}], "+", 
  RowBox[{"1.6306982354601575`*^-8", " ", "cHl11", " ", "cll2332"}], "+", 
  RowBox[{"3.6593512110445997`*^-9", " ", "cHl22", " ", "cll2332"}], "+", 
  RowBox[{"1.669501298368155`*^-9", " ", "cHl33", " ", "cll2332"}], "-", 
  RowBox[{"9.789438505027562`*^-9", " ", "cHq11", " ", "cll2332"}], "-", 
  RowBox[{"1.6953211223845126`*^-10", " ", "cHq22", " ", "cll2332"}], "-", 
  RowBox[{"1.1099447999033378`*^-9", " ", "cHq33", " ", "cll2332"}], "-", 
  RowBox[{"4.554534095751269`*^-9", " ", "cHu11", " ", "cll2332"}], "-", 
  RowBox[{"6.766966056282952`*^-10", " ", "cHu22", " ", "cll2332"}], "-", 
  RowBox[{"4.02990656533488`*^-8", " ", "cHud11", " ", "cll2332"}], "-", 
  RowBox[{"1.3735188986174762`*^-8", " ", "cHWB", " ", "cll2332"}], "+", 
  RowBox[{"5.293347117421264`*^-9", " ", "cld1111", " ", "cll2332"}], "+", 
  RowBox[{"1.5774872843722265`*^-9", " ", "cld1122", " ", "cll2332"}], "+", 
  RowBox[{"9.629577868382279`*^-10", " ", "cld1133", " ", "cll2332"}], "+", 
  RowBox[{"6.05381047434373`*^-11", " ", "cld2211", " ", "cll2332"}], "-", 
  RowBox[{"2.39101856469445`*^-11", " ", "cle1111", " ", "cll2332"}], "+", 
  RowBox[{"3.931917924752049`*^-11", " ", "cle1122", " ", "cll2332"}], "-", 
  RowBox[{"5.777694690029472`*^-11", " ", "cle1133", " ", "cll2332"}], "+", 
  RowBox[{"3.8528835897771884`*^-11", " ", "cle2211", " ", "cll2332"}], "-", 
  RowBox[{"3.888797306517106`*^-13", " ", "cle2222", " ", "cll2332"}], "-", 
  RowBox[{"5.216067330359499`*^-11", " ", "cle3311", " ", "cll2332"}], "-", 
  RowBox[{"5.369532725097312`*^-6", " ", "cledq1111", " ", "cll2332"}], "+", 
  RowBox[{"2.8922928044246646`*^-8", " ", "cledq2211", " ", "cll2332"}], "+", 
  
  RowBox[{"5.445360774141579`*^-6", " ", "clequ1111", " ", "cll2332"}], "-", 
  RowBox[{"2.8923015963753712`*^-8", " ", "clequ2211", " ", "cll2332"}], "-", 
  
  RowBox[{"6.0788979108839265`*^-12", " ", "cll1111", " ", "cll2332"}], "+", 
  RowBox[{"1.35421172933314`*^-10", " ", "cll1122", " ", "cll2332"}], "-", 
  RowBox[{"1.149221303554175`*^-9", " ", "cll1133", " ", "cll2332"}], "-", 
  RowBox[{"6172.839506131338`", " ", "cll1221", " ", "cll2332"}], "-", 
  RowBox[{"1.0857665790271563`*^-9", " ", "cll1331", " ", "cll2332"}], "-", 
  RowBox[{"1.203628799689445`*^-12", " ", "cll2222", " ", "cll2332"}], "+", 
  RowBox[{"3086.419753086423`", " ", 
   SuperscriptBox["cll2332", "2"]}], "-", 
  RowBox[{"3064.389264487218`", " ", "clq1111"}], "-", 
  RowBox[{"968599.6699626243`", " ", "ced1111", " ", "clq1111"}], "-", 
  RowBox[{"6200.158168564933`", " ", "ced1122", " ", "clq1111"}], "-", 
  RowBox[{"2800.832799180157`", " ", "ced1133", " ", "clq1111"}], "+", 
  RowBox[{"3.482656744136474`*^-10", " ", "ced2211", " ", "clq1111"}], "-", 
  RowBox[{"4.423314308912474`*^-8", " ", "cee1111", " ", "clq1111"}], "+", 
  RowBox[{"9.347332502370233`*^-8", " ", "cee1122", " ", "clq1111"}], "-", 
  RowBox[{"8.569277756936207`*^-7", " ", "cee1133", " ", "clq1111"}], "-", 
  RowBox[{"1.8609460090624169`*^6", " ", "ceq1111", " ", "clq1111"}], "+", 
  RowBox[{"6122.200073333795`", " ", "ceq1122", " ", "clq1111"}], "+", 
  RowBox[{"2113.4511268361885`", " ", "ceq1133", " ", "clq1111"}], "+", 
  RowBox[{"3.482656744136474`*^-10", " ", "ceq2211", " ", "clq1111"}], "-", 
  RowBox[{"893449.3222147871`", " ", "ceu1111", " ", "clq1111"}], "+", 
  RowBox[{"11641.181541379927`", " ", "ceu1122", " ", "clq1111"}], "-", 
  RowBox[{"6.965313488272948`*^-10", " ", "ceu2211", " ", "clq1111"}], "-", 
  RowBox[{"21257.195991895875`", " ", "cHD", " ", "clq1111"}], "-", 
  RowBox[{"962586.3264396357`", " ", "cHd11", " ", "clq1111"}], "+", 
  RowBox[{"401.5754311885747`", " ", "cHd22", " ", "clq1111"}], "+", 
  RowBox[{"149.8003985711149`", " ", "cHd33", " ", "clq1111"}], "+", 
  RowBox[{"328010.1469857163`", " ", "cHe11", " ", "clq1111"}], "-", 
  RowBox[{"5.407499140145265`*^-6", " ", "cHe22", " ", "clq1111"}], "+", 
  RowBox[{"7.703050653355975`*^-7", " ", "cHe33", " ", "clq1111"}], "-", 
  RowBox[{"333151.2049769953`", " ", "cHl11", " ", "clq1111"}], "+", 
  RowBox[{"0.00501252499921715`", " ", "cHl22", " ", "clq1111"}], "-", 
  RowBox[{"2.5646758751850043`*^-6", " ", "cHl33", " ", "clq1111"}], "-", 
  RowBox[{"1.8681348420060403`*^6", " ", "cHq11", " ", "clq1111"}], "-", 
  RowBox[{"552.3331442189601`", " ", "cHq22", " ", "clq1111"}], "-", 
  RowBox[{"1012.922976964669`", " ", "cHq33", " ", "clq1111"}], "-", 
  RowBox[{"905476.0092607561`", " ", "cHu11", " ", "clq1111"}], "-", 
  RowBox[{"749.2022286678252`", " ", "cHu22", " ", "clq1111"}], "-", 
  RowBox[{"1.189462465378522`", " ", "cHud11", " ", "clq1111"}], "-", 
  RowBox[{"882194.933243972`", " ", "cHWB", " ", "clq1111"}], "+", 
  RowBox[{"960986.8090049014`", " ", "cld1111", " ", "clq1111"}], "-", 
  RowBox[{"2515.040169502965`", " ", "cld1122", " ", "clq1111"}], "-", 
  RowBox[{"1162.7381572136596`", " ", "cld1133", " ", "clq1111"}], "+", 
  RowBox[{"0.00006335322642078346`", " ", "cld2211", " ", "clq1111"}], "-", 
  RowBox[{"3.5890000921097674`*^-7", " ", "cle1111", " ", "clq1111"}], "+", 
  RowBox[{"1.955067718569592`*^-8", " ", "cle1122", " ", "clq1111"}], "-", 
  RowBox[{"2.1491307121127895`*^-7", " ", "cle1133", " ", "clq1111"}], "+", 
  RowBox[{"4.00509445577215`*^-8", " ", "cle2211", " ", "clq1111"}], "+", 
  RowBox[{"1.748919530729496`*^-11", " ", "cle2222", " ", "clq1111"}], "-", 
  RowBox[{"2.0200355699876844`*^-7", " ", "cle3311", " ", "clq1111"}], "+", 
  RowBox[{"0.4870140173404431`", " ", "cledq1111", " ", "clq1111"}], "-", 
  RowBox[{"0.0055899208947791535`", " ", "cledq2211", " ", "clq1111"}], "+", 
  RowBox[{"0.5437312658113522`", " ", "clequ1111", " ", "clq1111"}], "+", 
  RowBox[{"0.005589937886941527`", " ", "clequ2211", " ", "clq1111"}], "-", 
  RowBox[{"3.5238564887203374`*^-7", " ", "cll1111", " ", "clq1111"}], "+", 
  RowBox[{"1.1407295373086608`*^-7", " ", "cll1122", " ", "clq1111"}], "-", 
  RowBox[{"9.333219755566096`*^-7", " ", "cll1133", " ", "clq1111"}], "+", 
  RowBox[{"21255.75309273327`", " ", "cll1221", " ", "clq1111"}], "-", 
  RowBox[{"1.263779523003899`*^-6", " ", "cll1331", " ", "clq1111"}], "+", 
  RowBox[{"5.413112974537366`*^-11", " ", "cll2222", " ", "clq1111"}], "+", 
  RowBox[{"5.910699681220012`*^-9", " ", "cll2332", " ", "clq1111"}], "+", 
  RowBox[{"935382.4181250646`", " ", 
   SuperscriptBox["clq1111", "2"]}], "+", 
  RowBox[{"237.89508761365778`", " ", "clq1122"}], "-", 
  RowBox[{"3496.7828782238103`", " ", "ced1111", " ", "clq1122"}], "-", 
  RowBox[{"3496.7828782100114`", " ", "ced1122", " ", "clq1122"}], "-", 
  RowBox[{"97.45750919317652`", " ", "ced1133", " ", "clq1122"}], "-", 
  RowBox[{"1.2835352078127037`*^-11", " ", "ced2211", " ", "clq1122"}], "+", 
  RowBox[{"1.4731930188907948`*^-8", " ", "cee1111", " ", "clq1122"}], "-", 
  RowBox[{"6.840134397289048`*^-8", " ", "cee1122", " ", "clq1122"}], "-", 
  RowBox[{"4.6101270769460105`*^-8", " ", "cee1133", " ", "clq1122"}], "+", 
  RowBox[{"3496.7828781916833`", " ", "ceq1111", " ", "clq1122"}], "+", 
  RowBox[{"5463.194744878725`", " ", "ceq1122", " ", "clq1122"}], "-", 
  RowBox[{"47.14763369398861`", " ", "ceq1133", " ", "clq1122"}], "-", 
  RowBox[{"1.2835352078127037`*^-11", " ", "ceq2211", " ", "clq1122"}], "+", 
  RowBox[{"6993.565756415519`", " ", "ceu1111", " ", "clq1122"}], "+", 
  RowBox[{"26970.331321268168`", " ", "ceu1122", " ", "clq1122"}], "+", 
  RowBox[{"2.5670704156254075`*^-11", " ", "ceu2211", " ", "clq1122"}], "+", 
  RowBox[{"7330.087001970237`", " ", "cHD", " ", "clq1122"}], "+", 
  RowBox[{"210.29267438408078`", " ", "cHd11", " ", "clq1122"}], "+", 
  RowBox[{"210.29267433373207`", " ", "cHd22", " ", "clq1122"}], "-", 
  RowBox[{"41.48235811624295`", " ", "cHd33", " ", "clq1122"}], "+", 
  RowBox[{"3307.0725876998913`", " ", "cHe11", " ", "clq1122"}], "+", 
  RowBox[{"7.993809521952604`*^-8", " ", "cHe22", " ", "clq1122"}], "+", 
  RowBox[{"1.4698819055005337`*^-7", " ", "cHe33", " ", "clq1122"}], "-", 
  RowBox[{"10804.987181458302`", " ", "cHl11", " ", "clq1122"}], "-", 
  RowBox[{"6.006736911103019`*^-7", " ", "cHl22", " ", "clq1122"}], "-", 
  RowBox[{"1.4544870382017827`*^-7", " ", "cHl33", " ", "clq1122"}], "-", 
  RowBox[{"210.29267442207856`", " ", "cHq11", " ", "clq1122"}], "+", 
  RowBox[{"3751.4567593468673`", " ", "cHq22", " ", "clq1122"}], "+", 
  RowBox[{"251.90823409678663`", " ", "cHq33", " ", "clq1122"}], "-", 
  RowBox[{"420.58534871519987`", " ", "cHu11", " ", "clq1122"}], "-", 
  RowBox[{"1845.323903612465`", " ", "cHu22", " ", "clq1122"}], "+", 
  RowBox[{"2.2810320079940038`*^-6", " ", "cHud11", " ", "clq1122"}], "+", 
  RowBox[{"17390.01836454894`", " ", "cHWB", " ", "clq1122"}], "-", 
  RowBox[{"1432.989562845447`", " ", "cld1111", " ", "clq1122"}], "-", 
  RowBox[{"1432.989562858067`", " ", "cld1122", " ", "clq1122"}], "-", 
  RowBox[{"80.68755069277722`", " ", "cld1133", " ", "clq1122"}], "+", 
  RowBox[{"8.054502597341899`*^-10", " ", "cld2211", " ", "clq1122"}], "+", 
  RowBox[{"9.276922198452374`*^-9", " ", "cle1111", " ", "clq1122"}], "-", 
  RowBox[{"1.984269851648144`*^-8", " ", "cle1122", " ", "clq1122"}], "-", 
  RowBox[{"1.469842165831166`*^-8", " ", "cle1133", " ", "clq1122"}], "-", 
  RowBox[{"2.0271995372472197`*^-8", " ", "cle2211", " ", "clq1122"}], "+", 
  RowBox[{"3.3292428853626106`*^-12", " ", "cle2222", " ", "clq1122"}], "-", 
  RowBox[{"1.4841097521896043`*^-8", " ", "cle3311", " ", "clq1122"}], "+", 
  RowBox[{"0.001331331803498064`", " ", "cledq1111", " ", "clq1122"}], "-", 
  RowBox[{"6.56017228826277`*^-6", " ", "cledq2211", " ", "clq1122"}], "-", 
  RowBox[{"0.0013342604819718473`", " ", "clequ1111", " ", "clq1122"}], "+", 
  RowBox[{"6.5601922297815835`*^-6", " ", "clequ2211", " ", "clq1122"}], "-", 
  
  RowBox[{"1.4014842182077004`*^-9", " ", "cll1111", " ", "clq1122"}], "-", 
  RowBox[{"7.821648126163854`*^-8", " ", "cll1122", " ", "clq1122"}], "-", 
  RowBox[{"4.9788676258028986`*^-8", " ", "cll1133", " ", "clq1122"}], "-", 
  RowBox[{"7330.087004659717`", " ", "cll1221", " ", "clq1122"}], "-", 
  RowBox[{"9.065339528170798`*^-8", " ", "cll1331", " ", "clq1122"}], "+", 
  RowBox[{"1.0304400826620953`*^-11", " ", "cll2222", " ", "clq1122"}], "-", 
  RowBox[{"4.767823765961141`*^-10", " ", "cll2332", " ", "clq1122"}], "+", 
  RowBox[{"1432.9895628763406`", " ", "clq1111", " ", "clq1122"}], "+", 
  RowBox[{"14959.796814599147`", " ", 
   SuperscriptBox["clq1122", "2"]}], "+", 
  RowBox[{"1043.789440063858`", " ", "clq1133"}], "+", 
  RowBox[{"16342.828272537698`", " ", "ced1111", " ", "clq1133"}], "+", 
  RowBox[{"16342.828272016817`", " ", "ced1122", " ", "clq1133"}], "+", 
  RowBox[{"127956.84835582778`", " ", "ced1133", " ", "clq1133"}], "+", 
  RowBox[{"1.1282175836699294`*^-11", " ", "ced2211", " ", "clq1133"}], "-", 
  RowBox[{"7.9185281154708`*^-9", " ", "cee1111", " ", "clq1133"}], "+", 
  RowBox[{"5.207047395641592`*^-8", " ", "cee1122", " ", "clq1133"}], "+", 
  RowBox[{"8.459480793516285`*^-8", " ", "cee1133", " ", "clq1133"}], "-", 
  RowBox[{"16342.828271027005`", " ", "ceq1111", " ", "clq1133"}], "-", 
  RowBox[{"15878.00983780177`", " ", "ceq1122", " ", "clq1133"}], "-", 
  RowBox[{"98941.42821909713`", " ", "ceq1133", " ", "clq1133"}], "+", 
  RowBox[{"1.1282175836699294`*^-11", " ", "ceq2211", " ", "clq1133"}], "-", 
  RowBox[{"32685.656543565183`", " ", "ceu1111", " ", "clq1133"}], "-", 
  RowBox[{"28038.040760329066`", " ", "ceu1122", " ", "clq1133"}], "-", 
  RowBox[{"2.2564351673398588`*^-11", " ", "ceu2211", " ", "clq1133"}], "-", 
  RowBox[{"64483.66117249395`", " ", "cHD", " ", "clq1133"}], "-", 
  RowBox[{"907.8399547637553`", " ", "cHd11", " ", "clq1133"}], "-", 
  RowBox[{"907.8399551542086`", " ", "cHd22", " ", "clq1133"}], "-", 
  RowBox[{"9616.805319355037`", " ", "cHd33", " ", "clq1133"}], "-", 
  RowBox[{"38235.02389619422`", " ", "cHe11", " ", "clq1133"}], "-", 
  RowBox[{"1.5908921241567465`*^-7", " ", "cHe22", " ", "clq1133"}], "+", 
  RowBox[{"3.3271886923044756`*^-8", " ", "cHe33", " ", "clq1133"}], "+", 
  RowBox[{"99791.30688172419`", " ", "cHl11", " ", "clq1133"}], "+", 
  RowBox[{"1.06280205504897`*^-6", " ", "cHl22", " ", "clq1133"}], "-", 
  RowBox[{"9.054939080821034`*^-7", " ", "cHl33", " ", "clq1133"}], "+", 
  RowBox[{"907.8399566994576`", " ", "cHq11", " ", "clq1133"}], "+", 
  RowBox[{"1830.6306910355834`", " ", "cHq22", " ", "clq1133"}], "+", 
  RowBox[{"60869.078167622305`", " ", "cHq33", " ", "clq1133"}], "+", 
  RowBox[{"1815.6799108885407`", " ", "cHu11", " ", "clq1133"}], "+", 
  RowBox[{"1487.063031074988`", " ", "cHu22", " ", "clq1133"}], "-", 
  RowBox[{"2.0050906407030894`*^-6", " ", "cHud11", " ", "clq1133"}], "-", 
  RowBox[{"136920.4351716721`", " ", "cHWB", " ", "clq1133"}], "+", 
  RowBox[{"6768.5725636164225`", " ", "cld1111", " ", "clq1133"}], "+", 
  RowBox[{"6768.572564141581`", " ", "cld1122", " ", "clq1133"}], "+", 
  RowBox[{"48975.40200463544`", " ", "cld1133", " ", "clq1133"}], "+", 
  RowBox[{"9.96696010590652`*^-10", " ", "cld2211", " ", "clq1133"}], "+", 
  RowBox[{"1.510243553096772`*^-9", " ", "cle1111", " ", "clq1133"}], "+", 
  RowBox[{"1.9616204414317733`*^-8", " ", "cle1122", " ", "clq1133"}], "+", 
  RowBox[{"4.192923287098193`*^-8", " ", "cle1133", " ", "clq1133"}], "+", 
  RowBox[{"2.202325061409646`*^-8", " ", "cle2211", " ", "clq1133"}], "-", 
  RowBox[{"3.692827536849752`*^-12", " ", "cle2222", " ", "clq1133"}], "+", 
  RowBox[{"4.221739749259127`*^-8", " ", "cle3311", " ", "clq1133"}], "-", 
  RowBox[{"0.001446715680409637`", " ", "cledq1111", " ", "clq1133"}], "+", 
  RowBox[{"7.188084801523883`*^-6", " ", "cledq2211", " ", "clq1133"}], "+", 
  RowBox[{"0.0014516677731109798`", " ", "clequ1111", " ", "clq1133"}], "-", 
  RowBox[{"7.188106651762267`*^-6", " ", "clequ2211", " ", "clq1133"}], "+", 
  RowBox[{"1.0356180030764216`*^-8", " ", "cll1111", " ", "clq1133"}], "+", 
  RowBox[{"6.522106093475605`*^-8", " ", "cll1122", " ", "clq1133"}], "+", 
  RowBox[{"9.150960995206379`*^-8", " ", "cll1133", " ", "clq1133"}], "+", 
  RowBox[{"64483.66117511975`", " ", "cll1221", " ", "clq1133"}], "+", 
  RowBox[{"1.8172593731454892`*^-7", " ", "cll1331", " ", "clq1133"}], "-", 
  RowBox[{"1.1429738362011603`*^-11", " ", "cll2222", " ", "clq1133"}], "+", 
  RowBox[{"5.734180665903113`*^-9", " ", "cll2332", " ", "clq1133"}], "-", 
  RowBox[{"6768.572565130917`", " ", "clq1111", " ", "clq1133"}], "-", 
  RowBox[{"138.0771593033569`", " ", "clq1122", " ", "clq1133"}], "+", 
  RowBox[{"157235.69885825127`", " ", 
   SuperscriptBox["clq1133", "2"]}], "-", 
  RowBox[{"20.257906664923432`", " ", "clq2211"}], "+", 
  RowBox[{"4.923507377082561`*^-9", " ", "ced1111", " ", "clq2211"}], "+", 
  RowBox[{"2.8335386517064515`*^-10", " ", "ced1122", " ", "clq2211"}], "-", 
  RowBox[{"1.5016992050026228`*^-10", " ", "ced1133", " ", "clq2211"}], "-", 
  RowBox[{"1.6360088363630536`", " ", "ced2211", " ", "clq2211"}], "-", 
  RowBox[{"2.4736673919203546`*^-11", " ", "cee1111", " ", "clq2211"}], "-", 
  RowBox[{"1.5003706928032542`*^-10", " ", "cee1122", " ", "clq2211"}], "+", 
  RowBox[{"5.131438996202084`*^-10", " ", "cee1133", " ", "clq2211"}], "+", 
  RowBox[{"8.707751707410019`*^-9", " ", "ceq1111", " ", "clq2211"}], "-", 
  RowBox[{"3.099867046685345`*^-10", " ", "ceq1122", " ", "clq2211"}], "+", 
  RowBox[{"1.1562308114243815`*^-10", " ", "ceq1133", " ", "clq2211"}], "-", 
  RowBox[{"1.6360088363630536`", " ", "ceq2211", " ", "clq2211"}], "+", 
  RowBox[{"3.678710322746642`*^-9", " ", "ceu1111", " ", "clq2211"}], "-", 
  RowBox[{"8.403945489680537`*^-10", " ", "ceu1122", " ", "clq2211"}], "+", 
  RowBox[{"3.272017672726107`", " ", "ceu2211", " ", "clq2211"}], "-", 
  RowBox[{"8257.29196113135`", " ", "cHD", " ", "clq2211"}], "-", 
  RowBox[{"0.753285540284296`", " ", "cHd11", " ", "clq2211"}], "-", 
  RowBox[{"2.395810678227975`*^-9", " ", "cHd22", " ", "clq2211"}], "-", 
  RowBox[{"1.7660965355545486`*^-9", " ", "cHd33", " ", "clq2211"}], "+", 
  RowBox[{"1.0200664466040133`*^-8", " ", "cHe11", " ", "clq2211"}], "-", 
  RowBox[{"4.90802650071579`", " ", "cHe22", " ", "clq2211"}], "+", 
  RowBox[{"3.5803183734564018`*^-9", " ", "cHe33", " ", "clq2211"}], "+", 
  RowBox[{"0.005497180099663429`", " ", "cHl11", " ", "clq2211"}], "-", 
  RowBox[{"11879.574065903185`", " ", "cHl22", " ", "clq2211"}], "-", 
  RowBox[{"1.00003746357639`*^-8", " ", "cHl33", " ", "clq2211"}], "+", 
  RowBox[{"4368.01403302294`", " ", "cHq11", " ", "clq2211"}], "+", 
  RowBox[{"2.7261846725122225`*^-9", " ", "cHq22", " ", "clq2211"}], "+", 
  RowBox[{"8.926985148588215`*^-9", " ", "cHq33", " ", "clq2211"}], "+", 
  RowBox[{"1.5065710939725037`", " ", "cHu11", " ", "clq2211"}], "+", 
  RowBox[{"4.790888194567699`*^-9", " ", "cHu22", " ", "clq2211"}], "-", 
  RowBox[{"2683.8235360429644`", " ", "cHud11", " ", "clq2211"}], "-", 
  RowBox[{"10864.769001020491`", " ", "cHWB", " ", "clq2211"}], "+", 
  RowBox[{"0.0006735317632750427`", " ", "cld1111", " ", "clq2211"}], "+", 
  RowBox[{"1.1330881078778747`*^-10", " ", "cld1122", " ", "clq2211"}], "-", 
  RowBox[{"5.163363057421183`*^-11", " ", "cld1133", " ", "clq2211"}], "+", 
  RowBox[{"0.365002521838345`", " ", "cld2211", " ", "clq2211"}], "+", 
  RowBox[{"3.2510776136539775`*^-10", " ", "cle1111", " ", "clq2211"}], "-", 
  RowBox[{"5.578215038892476`*^-11", " ", "cle1122", " ", "clq2211"}], "+", 
  RowBox[{"1.483540742272984`*^-11", " ", "cle1133", " ", "clq2211"}], "-", 
  RowBox[{"6.971174608492703`*^-11", " ", "cle2211", " ", "clq2211"}], "+", 
  RowBox[{"3.05863636782371`*^-13", " ", "cle2222", " ", "clq2211"}], "+", 
  RowBox[{"1.717037012351724`*^-11", " ", "cle3311", " ", "clq2211"}], "+", 
  RowBox[{"1162.87202413719`", " ", "cledq1111", " ", "clq2211"}], "-", 
  RowBox[{"12.923829865806079`", " ", "cledq2211", " ", "clq2211"}], "+", 
  RowBox[{"1162.875370075612`", " ", "clequ1111", " ", "clq2211"}], "+", 
  RowBox[{"12.92386915148108`", " ", "clequ2211", " ", "clq2211"}], "+", 
  RowBox[{"2.6106689463739786`*^-10", " ", "cll1111", " ", "clq2211"}], "-", 
  RowBox[{"1.75405838073222`*^-10", " ", "cll1122", " ", "clq2211"}], "+", 
  RowBox[{"5.580024639127073`*^-10", " ", "cll1133", " ", "clq2211"}], "+", 
  RowBox[{"5001.623075307556`", " ", "cll1221", " ", "clq2211"}], "+", 
  RowBox[{"7.854853114863064`*^-10", " ", "cll1331", " ", "clq2211"}], "+", 
  RowBox[{"9.466841622011244`*^-13", " ", "cll2222", " ", "clq2211"}], "+", 
  RowBox[{"1.9166572227844452`*^-12", " ", "cll2332", " ", "clq2211"}], "-", 
  RowBox[{"0.0006735453630952461`", " ", "clq1111", " ", "clq2211"}], "-", 
  RowBox[{"4.5964195707362434`*^-10", " ", "clq1122", " ", "clq2211"}], "-", 
  RowBox[{"3.8499315450080883`*^-10", " ", "clq1133", " ", "clq2211"}], "+", 
  RowBox[{"2184.5668340743387`", " ", 
   SuperscriptBox["clq2211", "2"]}], "-", 
  RowBox[{"1251.781319893782`", " ", "clu1111"}], "-", 
  RowBox[{"473400.1608281352`", " ", "ced1111", " ", "clu1111"}], "-", 
  RowBox[{"12400.316336010881`", " ", "ced1122", " ", "clu1111"}], "-", 
  RowBox[{"5601.665597817806`", " ", "ced1133", " ", "clu1111"}], "+", 
  RowBox[{"1.472243711249033`*^-10", " ", "ced2211", " ", "clu1111"}], "-", 
  RowBox[{"1.6051885844924858`*^-8", " ", "cee1111", " ", "clu1111"}], "+", 
  RowBox[{"1.8351083553789264`*^-8", " ", "cee1122", " ", "clu1111"}], "-", 
  RowBox[{"4.596935505533539`*^-7", " ", "cee1133", " ", "clu1111"}], "-", 
  RowBox[{"890597.5027555332`", " ", "ceq1111", " ", "clu1111"}], "+", 
  RowBox[{"12244.400145578365`", " ", "ceq1122", " ", "clu1111"}], "+", 
  RowBox[{"4226.902253174788`", " ", "ceq1133", " ", "clu1111"}], "+", 
  RowBox[{"1.472243711249033`*^-10", " ", "ceq2211", " ", "clu1111"}], "-", 
  RowBox[{"417843.195158232`", " ", "ceu1111", " ", "clu1111"}], "+", 
  RowBox[{"23282.363080818075`", " ", "ceu1122", " ", "clu1111"}], "-", 
  RowBox[{"2.944487422498066`*^-10", " ", "ceu2211", " ", "clu1111"}], "-", 
  RowBox[{"2650.025247226313`", " ", "cHD", " ", "clu1111"}], "-", 
  RowBox[{"460280.02401348995`", " ", "cHd11", " ", "clu1111"}], "+", 
  RowBox[{"803.1508618355103`", " ", "cHd22", " ", "clu1111"}], "+", 
  RowBox[{"299.6007968813413`", " ", "cHd33", " ", "clu1111"}], "+", 
  RowBox[{"160208.98971155123`", " ", "cHe11", " ", "clu1111"}], "-", 
  RowBox[{"2.6600090173198493`*^-6", " ", "cHe22", " ", "clu1111"}], "+", 
  RowBox[{"3.087523296458007`*^-7", " ", "cHe33", " ", "clu1111"}], "-", 
  RowBox[{"176155.23609594966`", " ", "cHl11", " ", "clu1111"}], "+", 
  RowBox[{"0.01002335248229236`", " ", "cHl22", " ", "clu1111"}], "-", 
  RowBox[{"7.065716647336661`*^-7", " ", "cHl33", " ", "clu1111"}], "-", 
  RowBox[{"904143.8343499983`", " ", "cHq11", " ", "clu1111"}], "-", 
  RowBox[{"1104.6662895251975`", " ", "cHq22", " ", "clu1111"}], "-", 
  RowBox[{"2025.8459473104642`", " ", "cHq33", " ", "clu1111"}], "-", 
  RowBox[{"443821.3533093127`", " ", "cHu11", " ", "clu1111"}], "-", 
  RowBox[{"1498.4044564804826`", " ", "cHu22", " ", "clu1111"}], "-", 
  RowBox[{"2.3789245973148914`", " ", "cHud11", " ", "clu1111"}], "-", 
  RowBox[{"411227.72721471015`", " ", "cHWB", " ", "clu1111"}], "+", 
  RowBox[{"456122.43021390366`", " ", "cld1111", " ", "clu1111"}], "-", 
  RowBox[{"5030.08033855403`", " ", "cld1122", " ", "clu1111"}], "-", 
  RowBox[{"2325.4763141694443`", " ", "cld1133", " ", "clu1111"}], "+", 
  RowBox[{"0.0001267226599965676`", " ", "cld2211", " ", "clu1111"}], "-", 
  RowBox[{"1.7087950849590528`*^-7", " ", "cle1111", " ", "clu1111"}], "-", 
  RowBox[{"2.0786869378551988`*^-10", " ", "cle1122", " ", "clu1111"}], "-", 
  RowBox[{"1.2544397710364556`*^-7", " ", "cle1133", " ", "clu1111"}], "+", 
  RowBox[{"8.392878974067741`*^-9", " ", "cle2211", " ", "clu1111"}], "-", 
  RowBox[{"7.699178003848269`*^-12", " ", "cle2222", " ", "clu1111"}], "-", 
  RowBox[{"1.194505848567446`*^-7", " ", "cle3311", " ", "clu1111"}], "+", 
  RowBox[{"1.0176166441622947`", " ", "cledq1111", " ", "clu1111"}], "-", 
  RowBox[{"0.011391783613733001`", " ", "cledq2211", " ", "clu1111"}], "+", 
  RowBox[{"1.043900520956624`", " ", "clequ1111", " ", "clu1111"}], "+", 
  RowBox[{"0.011391818242315502`", " ", "clequ2211", " ", "clu1111"}], "-", 
  RowBox[{"1.7258481937264657`*^-7", " ", "cll1111", " ", "clu1111"}], "+", 
  RowBox[{"2.070281063022414`*^-8", " ", "cll1122", " ", "clu1111"}], "-", 
  RowBox[{"5.001666171491732`*^-7", " ", "cll1133", " ", "clu1111"}], "+", 
  RowBox[{"2647.1394404094135`", " ", "cll1221", " ", "clu1111"}], "-", 
  RowBox[{"7.066202028579823`*^-7", " ", "cll1331", " ", "clu1111"}], "-", 
  RowBox[{"2.3829867305855958`*^-11", " ", "cll2222", " ", "clu1111"}], "+", 
  RowBox[{"6.657317345921548`*^-10", " ", "cll2332", " ", "clu1111"}], "+", 
  RowBox[{"908675.0441302329`", " ", "clq1111", " ", "clu1111"}], "+", 
  RowBox[{"2865.979125721831`", " ", "clq1122", " ", "clu1111"}], "-", 
  RowBox[{"13537.14512874782`", " ", "clq1133", " ", "clu1111"}], "-", 
  RowBox[{"0.0013470772319042962`", " ", "clq2211", " ", "clu1111"}], "+", 
  RowBox[{"225953.3803427476`", " ", 
   SuperscriptBox["clu1111", "2"]}], "+", 
  RowBox[{"264.0339784207954`", " ", "clu1122"}], "-", 
  RowBox[{"11641.181540380323`", " ", "ced1111", " ", "clu1122"}], "-", 
  RowBox[{"11641.181540107635`", " ", "ced1122", " ", "clu1122"}], "-", 
  RowBox[{"4842.530802095038`", " ", "ced1133", " ", "clu1122"}], "-", 
  RowBox[{"3.674897378891036`*^-12", " ", "ced2211", " ", "clu1122"}], "+", 
  RowBox[{"1.0213165625099006`*^-8", " ", "cee1111", " ", "clu1122"}], "-", 
  RowBox[{"4.759320520998857`*^-8", " ", "cee1122", " ", "clu1122"}], "-", 
  RowBox[{"6.744513163293849`*^-8", " ", "cee1133", " ", "clu1122"}], "+", 
  RowBox[{"11641.181539591937`", " ", "ceq1111", " ", "clu1122"}], "+", 
  RowBox[{"12234.253424246035`", " ", "ceq1122", " ", "clu1122"}], "+", 
  RowBox[{"3623.6836478889572`", " ", "ceq1133", " ", "clu1122"}], "-", 
  RowBox[{"3.674897378891036`*^-12", " ", "ceq2211", " ", "clu1122"}], "+", 
  RowBox[{"23282.36307997156`", " ", "ceu1111", " ", "clu1122"}], "+", 
  RowBox[{"27474.76612408035`", " ", "ceu1122", " ", "clu1122"}], "+", 
  RowBox[{"7.349794757782072`*^-12", " ", "ceu2211", " ", "clu1122"}], "+", 
  RowBox[{"16787.005404653515`", " ", "cHD", " ", "clu1122"}], "+", 
  RowBox[{"749.2022278979225`", " ", "cHd11", " ", "clu1122"}], "+", 
  RowBox[{"749.2022280680126`", " ", "cHd22", " ", "clu1122"}], "+", 
  RowBox[{"245.65216319496562`", " ", "cHd33", " ", "clu1122"}], "+", 
  RowBox[{"8671.639488671342`", " ", "cHe11", " ", "clu1122"}], "-", 
  RowBox[{"3.716947622461153`*^-8", " ", "cHe22", " ", "clu1122"}], "-", 
  RowBox[{"3.4650936376806964`*^-8", " ", "cHe33", " ", "clu1122"}], "-", 
  RowBox[{"25224.553436393602`", " ", "cHl11", " ", "clu1122"}], "-", 
  RowBox[{"8.507839634530551`*^-7", " ", "cHl22", " ", "clu1122"}], "+", 
  RowBox[{"5.726016147098681`*^-7", " ", "cHl33", " ", "clu1122"}], "-", 
  RowBox[{"749.2022288992948`", " ", "cHq11", " ", "clu1122"}], "+", 
  RowBox[{"70.42083037611519`", " ", "cHq22", " ", "clu1122"}], "-", 
  RowBox[{"1670.3818833099244`", " ", "cHq33", " ", "clu1122"}], "-", 
  RowBox[{"1498.4044564549858`", " ", "cHu11", " ", "clu1122"}], "-", 
  RowBox[{"1674.0702396723107`", " ", "cHu22", " ", "clu1122"}], "+", 
  RowBox[{"2.3839780408043284`*^-6", " ", "cHud11", " ", "clu1122"}], "+", 
  RowBox[{"38009.65257997856`", " ", "cHWB", " ", "clu1122"}], "-", 
  RowBox[{"4725.063342816477`", " ", "cld1111", " ", "clu1122"}], "-", 
  RowBox[{"4725.063343087382`", " ", "cld1122", " ", "clu1122"}], "-", 
  RowBox[{"2020.4593187637292`", " ", "cld1133", " ", "clu1122"}], "+", 
  RowBox[{"5.432144735433751`*^-10", " ", "cld2211", " ", "clu1122"}], "+", 
  RowBox[{"6.525491272965012`*^-9", " ", "cle1111", " ", "clu1122"}], "-", 
  RowBox[{"1.6091398423636593`*^-8", " ", "cle1122", " ", "clu1122"}], "-", 
  RowBox[{"2.9041311465918164`*^-8", " ", "cle1133", " ", "clu1122"}], "-", 
  RowBox[{"1.7533818229539336`*^-8", " ", "cle2211", " ", "clu1122"}], "+", 
  RowBox[{"2.255030827410082`*^-12", " ", "cle2222", " ", "clu1122"}], "-", 
  RowBox[{"2.9297290286335978`*^-8", " ", "cle3311", " ", "clu1122"}], "+", 
  RowBox[{"0.001204604859032552`", " ", "cledq1111", " ", "clu1122"}], "-", 
  RowBox[{"5.976855136102094`*^-6", " ", "cledq2211", " ", "clu1122"}], "-", 
  RowBox[{"0.0012089864908313174`", " ", "clequ1111", " ", "clu1122"}], "+", 
  RowBox[{"5.976873304461694`*^-6", " ", "clequ2211", " ", "clu1122"}], "-", 
  RowBox[{"5.880602033202489`*^-9", " ", "cll1111", " ", "clu1122"}], "-", 
  RowBox[{"5.878961003605209`*^-8", " ", "cll1122", " ", "clu1122"}], "-", 
  RowBox[{"7.266056552392158`*^-8", " ", "cll1133", " ", "clu1122"}], "-", 
  RowBox[{"16787.005407681787`", " ", "cll1221", " ", "clu1122"}], "-", 
  RowBox[{"1.3947143620536895`*^-7", " ", "cll1331", " ", "clu1122"}], "+", 
  RowBox[{"6.979587348277633`*^-12", " ", "cll2222", " ", "clu1122"}], "-", 
  RowBox[{"2.8581229231890656`*^-9", " ", "cll2332", " ", "clu1122"}], "+", 
  RowBox[{"4725.063343603786`", " ", "clq1111", " ", "clu1122"}], "+", 
  RowBox[{"10704.514427664217`", " ", "clq1122", " ", "clu1122"}], "-", 
  RowBox[{"11678.060910905988`", " ", "clq1133", " ", "clu1122"}], "-", 
  RowBox[{"3.571107972639342`*^-10", " ", "clq2211", " ", "clu1122"}], "+", 
  RowBox[{"9450.126686419564`", " ", "clu1111", " ", "clu1122"}], "+", 
  RowBox[{"5956.9945521777645`", " ", 
   SuperscriptBox["clu1122", "2"]}], "-", 
  RowBox[{"104.42160436555895`", " ", "clu2211"}], "-", 
  RowBox[{"9.681504188449304`*^-9", " ", "ced1111", " ", "clu2211"}], "+", 
  RowBox[{"9.303256255988319`*^-10", " ", "ced1122", " ", "clu2211"}], "-", 
  RowBox[{"7.548405579784317`*^-10", " ", "ced1133", " ", "clu2211"}], "+", 
  RowBox[{"3.272017672724927`", " ", "ced2211", " ", "clu2211"}], "-", 
  RowBox[{"1.1734952603775424`*^-10", " ", "cee1111", " ", "clu2211"}], "+", 
  RowBox[{"3.2843483879763433`*^-10", " ", "cee1122", " ", "clu2211"}], "-", 
  RowBox[{"4.071586254026488`*^-10", " ", "cee1133", " ", "clu2211"}], "-", 
  RowBox[{"1.5324849280496993`*^-8", " ", "ceq1111", " ", "clu2211"}], "-", 
  RowBox[{"1.0155702099537624`*^-9", " ", "ceq1122", " ", "clu2211"}], "+", 
  RowBox[{"5.651358685318276`*^-10", " ", "ceq1133", " ", "clu2211"}], "+", 
  RowBox[{"3.272017672724927`", " ", "ceq2211", " ", "clu2211"}], "-", 
  RowBox[{"1.075671881399991`*^-8", " ", "ceu1111", " ", "clu2211"}], "-", 
  RowBox[{"2.70148002544776`*^-9", " ", "ceu1122", " ", "clu2211"}], "-", 
  RowBox[{"6.544035345449854`", " ", "ceu2211", " ", "clu2211"}], "+", 
  RowBox[{"469.2946425425173`", " ", "cHD", " ", "clu2211"}], "-", 
  RowBox[{"2774.880743676564`", " ", "cHd11", " ", "clu2211"}], "+", 
  RowBox[{"2.258074078710533`*^-9", " ", "cHd22", " ", "clu2211"}], "+", 
  RowBox[{"1.018776454384808`*^-9", " ", "cHd33", " ", "clu2211"}], "-", 
  RowBox[{"3.471395189365674`*^-8", " ", "cHe11", " ", "clu2211"}], "+", 
  RowBox[{"9.816053009680367`", " ", "cHe22", " ", "clu2211"}], "+", 
  RowBox[{"5.461447974918`*^-9", " ", "cHe33", " ", "clu2211"}], "+", 
  RowBox[{"0.0010343327001247763`", " ", "cHl11", " ", "clu2211"}], "-", 
  RowBox[{"2236.575730597317`", " ", "cHl22", " ", "clu2211"}], "+", 
  RowBox[{"8.977909917706475`*^-9", " ", "cHl33", " ", "clu2211"}], "+", 
  RowBox[{"1.5077914162818615`", " ", "cHq11", " ", "clu2211"}], "-", 
  RowBox[{"4.937023554553639`*^-9", " ", "cHq22", " ", "clu2211"}], "-", 
  RowBox[{"1.1874137004318005`*^-8", " ", "cHq33", " ", "clu2211"}], "+", 
  RowBox[{"5639.343548599021`", " ", "cHu11", " ", "clu2211"}], "-", 
  RowBox[{"6.102832405453417`*^-9", " ", "cHu22", " ", "clu2211"}], "-", 
  RowBox[{"504.95604975210983`", " ", "cHud11", " ", "clu2211"}], "+", 
  RowBox[{"7432.430494272065`", " ", "cHWB", " ", "clu2211"}], "+", 
  RowBox[{"0.0001267341348802697`", " ", "cld1111", " ", "clu2211"}], "+", 
  RowBox[{"3.758328865134585`*^-10", " ", "cld1122", " ", "clu2211"}], "-", 
  RowBox[{"2.5759110864568936`*^-10", " ", "cld1133", " ", "clu2211"}], "-", 
  RowBox[{"2777.118793599324`", " ", "cld2211", " ", "clu2211"}], "+", 
  RowBox[{"1.323265012712803`*^-9", " ", "cle1111", " ", "clu2211"}], "+", 
  RowBox[{"8.416950372793541`*^-11", " ", "cle1122", " ", "clu2211"}], "-", 
  RowBox[{"6.6283639192297`*^-11", " ", "cle1133", " ", "clu2211"}], "+", 
  RowBox[{"4.145749702982174`*^-11", " ", "cle2211", " ", "clu2211"}], "+", 
  RowBox[{"3.3753350480961413`*^-13", " ", "cle2222", " ", "clu2211"}], "-", 
  RowBox[{"6.301740666842502`*^-11", " ", "cle3311", " ", "clu2211"}], "+", 
  RowBox[{"218.7919531080567`", " ", "cledq1111", " ", "clu2211"}], "-", 
  RowBox[{"2.431592343649886`", " ", "cledq2211", " ", "clu2211"}], "+", 
  RowBox[{"218.7927827975193`", " ", "clequ1111", " ", "clu2211"}], "+", 
  RowBox[{"2.431599735169857`", " ", "clequ2211", " ", "clu2211"}], "+", 
  RowBox[{"7.965690837070594`*^-10", " ", "cll1111", " ", "clu2211"}], "+", 
  RowBox[{"4.1766818735252746`*^-10", " ", "cll1122", " ", "clu2211"}], "-", 
  RowBox[{"4.128705016130264`*^-10", " ", "cll1133", " ", "clu2211"}], "-", 
  RowBox[{"1081.8422553541861`", " ", "cll1221", " ", "clu2211"}], "-", 
  RowBox[{"3.2501542716242305`*^-9", " ", "cll1331", " ", "clu2211"}], "+", 
  RowBox[{"1.0447061526403582`*^-12", " ", "cll2222", " ", "clu2211"}], "-", 
  RowBox[{"1.1936538286854048`*^-10", " ", "cll2332", " ", "clu2211"}], "-", 
  RowBox[{"0.00012670539201690132`", " ", "clq1111", " ", "clu2211"}], "-", 
  RowBox[{"1.5464533911902684`*^-9", " ", "clq1122", " ", "clu2211"}], "-", 
  RowBox[{"1.886405908588652`*^-9", " ", "clq1133", " ", "clu2211"}], "-", 
  RowBox[{"0.7300050436810452`", " ", "clq2211", " ", "clu2211"}], "-", 
  RowBox[{"0.00025344464027089297`", " ", "clu1111", " ", "clu2211"}], "-", 
  RowBox[{"1.0875053523693446`*^-9", " ", "clu1122", " ", "clu2211"}], "+", 
  RowBox[{"2821.9098242305517`", " ", 
   SuperscriptBox["clu2211", "2"]}], "+", 
  RowBox[{"580.7063807028353`", " ", "cpHl11"}], "+", 
  RowBox[{"175903.59794802053`", " ", "ced1111", " ", "cpHl11"}], "-", 
  RowBox[{"10591.355705018417`", " ", "ced1122", " ", "cpHl11"}], "-", 
  RowBox[{"11875.050998995208`", " ", "ced1133", " ", "cpHl11"}], "-", 
  RowBox[{"2.046199790456555`", " ", "ced2211", " ", "cpHl11"}], "+", 
  RowBox[{"8305.00897058221`", " ", "cee1111", " ", "cpHl11"}], "-", 
  RowBox[{"6573.591648592982`", " ", "cee1122", " ", "cpHl11"}], "-", 
  RowBox[{"3348.1965220820134`", " ", "cee1133", " ", "cpHl11"}], "+", 
  RowBox[{"388897.39867064846`", " ", "ceq1111", " ", "cpHl11"}], "+", 
  RowBox[{"10570.049506142917`", " ", "ceq1122", " ", "cpHl11"}], "+", 
  RowBox[{"9221.96404043527`", " ", "ceq1133", " ", "cpHl11"}], "-", 
  RowBox[{"2.046199790456555`", " ", "ceq2211", " ", "cpHl11"}], "+", 
  RowBox[{"214551.14833788565`", " ", "ceu1111", " ", "cpHl11"}], "+", 
  RowBox[{"20935.820339304904`", " ", "ceu1122", " ", "cpHl11"}], "+", 
  RowBox[{"4.09239958091311`", " ", "ceu2211", " ", "cpHl11"}], "+", 
  RowBox[{"7.4802266945728045`*^6", " ", "cHD", " ", "cpHl11"}], "+", 
  RowBox[{"587648.7727868566`", " ", "cHd11", " ", "cpHl11"}], "+", 
  RowBox[{"401920.9425544434`", " ", "cHd22", " ", "cpHl11"}], "+", 
  RowBox[{"369547.64672613575`", " ", "cHd33", " ", "cpHl11"}], "-", 
  RowBox[{"1.1947895122152314`*^7", " ", "cHe11", " ", "cpHl11"}], "-", 
  RowBox[{"198203.34062653873`", " ", "cHe22", " ", "cpHl11"}], "-", 
  RowBox[{"402598.52940389776`", " ", "cHe33", " ", "cpHl11"}], "+", 
  RowBox[{"1.1107877327250533`*^7", " ", "cHl11", " ", "cpHl11"}], "+", 
  RowBox[{"1.4451694738019686`*^6", " ", "cHl22", " ", "cpHl11"}], "+", 
  RowBox[{"488690.1103665142`", " ", "cHl33", " ", "cpHl11"}], "-", 
  RowBox[{"27297.09036716874`", " ", "cHq11", " ", "cpHl11"}], "-", 
  RowBox[{"394903.7676531023`", " ", "cHq22", " ", "cpHl11"}], "-", 
  RowBox[{"2.198398982683184`*^6", " ", "cHq33", " ", "cpHl11"}], "-", 
  RowBox[{"608265.809181892`", " ", "cHu11", " ", "cpHl11"}], "-", 
  RowBox[{"789780.0725425435`", " ", "cHu22", " ", "cpHl11"}], "+", 
  RowBox[{"4378.191417682916`", " ", "cHud11", " ", "cpHl11"}], "+", 
  RowBox[{"2.116113738887979`*^7", " ", "cHWB", " ", "cpHl11"}], "-", 
  RowBox[{"192663.49806336657`", " ", "cld1111", " ", "cpHl11"}], "-", 
  RowBox[{"4209.617630224452`", " ", "cld1122", " ", "cpHl11"}], "-", 
  RowBox[{"4531.371459535983`", " ", "cld1133", " ", "cpHl11"}], "-", 
  RowBox[{"1586.857093567111`", " ", "cld2211", " ", "cpHl11"}], "+", 
  RowBox[{"107977.23036706122`", " ", "cle1111", " ", "cpHl11"}], "-", 
  RowBox[{"3050.3212434078987`", " ", "cle1122", " ", "cpHl11"}], "-", 
  RowBox[{"1515.4193228405736`", " ", "cle1133", " ", "cpHl11"}], "-", 
  RowBox[{"3892.3024087678223`", " ", "cle2211", " ", "cpHl11"}], "+", 
  RowBox[{"11.312725559807623`", " ", "cle2222", " ", "cpHl11"}], "-", 
  RowBox[{"1627.848990571533`", " ", "cle3311", " ", "cpHl11"}], "-", 
  RowBox[{"5.775179209702779`*^9", " ", "cledq1111", " ", "cpHl11"}], "+", 
  RowBox[{"2.8443481553926125`*^7", " ", "cledq2211", " ", "cpHl11"}], "+", 
  RowBox[{"5.775190694227818`*^9", " ", "clequ1111", " ", "cpHl11"}], "-", 
  RowBox[{"2.844356801601854`*^7", " ", "clequ2211", " ", "cpHl11"}], "+", 
  RowBox[{"57451.626954786654`", " ", "cll1111", " ", "cpHl11"}], "-", 
  RowBox[{"8070.876176563314`", " ", "cll1122", " ", "cpHl11"}], "-", 
  RowBox[{"3541.168657206025`", " ", "cll1133", " ", "cpHl11"}], "-", 
  RowBox[{"4.387831389085566`*^6", " ", "cll1221", " ", "cpHl11"}], "-", 
  RowBox[{"3541.1686571293976`", " ", "cll1331", " ", "cpHl11"}], "+", 
  RowBox[{"35.0142247423084`", " ", "cll2222", " ", "cpHl11"}], "+", 
  RowBox[{"12345.67901235516`", " ", "cll2332", " ", "cpHl11"}], "-", 
  RowBox[{"375655.0616462768`", " ", "clq1111", " ", "cpHl11"}], "+", 
  RowBox[{"3855.1868233329587`", " ", "clq1122", " ", "cpHl11"}], "-", 
  RowBox[{"29176.01546510478`", " ", "clq1133", " ", "cpHl11"}], "-", 
  RowBox[{"4634.974161718717`", " ", "clq2211", " ", "cpHl11"}], "-", 
  RowBox[{"181434.21596765236`", " ", "clu1111", " ", "cpHl11"}], "+", 
  RowBox[{"8349.457374652908`", " ", "clu1122", " ", "cpHl11"}], "+", 
  RowBox[{"3173.714187132496`", " ", "clu2211", " ", "cpHl11"}], "+", 
  RowBox[{"9.19431278208467`*^6", " ", 
   SuperscriptBox["cpHl11", "2"]}], "-", 
  RowBox[{"714.4008990468761`", " ", "cpHl22"}], "-", 
  RowBox[{"30712.987991197646`", " ", "ced1111", " ", "cpHl22"}], "-", 
  RowBox[{"43243.723560965154`", " ", "ced1122", " ", "cpHl22"}], "-", 
  RowBox[{"52433.62231483938`", " ", "ced1133", " ", "cpHl22"}], "-", 
  RowBox[{"6.954226298863272`", " ", "ced2211", " ", "cpHl22"}], "-", 
  RowBox[{"115883.04723544909`", " ", "cee1111", " ", "cpHl22"}], "-", 
  RowBox[{"6573.591648130289`", " ", "cee1122", " ", "cpHl22"}], "-", 
  RowBox[{"17180.18004945554`", " ", "cee1133", " ", "cpHl22"}], "+", 
  RowBox[{"99861.32838863434`", " ", "ceq1111", " ", "cpHl22"}], "+", 
  RowBox[{"43059.80255351811`", " ", "ceq1122", " ", "cpHl22"}], "+", 
  RowBox[{"40803.94841693408`", " ", "ceq1133", " ", "cpHl22"}], "-", 
  RowBox[{"6.954226298863271`", " ", "ceq2211", " ", "cpHl22"}], "+", 
  RowBox[{"133638.89432526304`", " ", "ceu1111", " ", "cpHl22"}], "+", 
  RowBox[{"84715.23591222416`", " ", "ceu1122", " ", "cpHl22"}], "+", 
  RowBox[{"13.908452597726543`", " ", "ceu2211", " ", "cpHl22"}], "+", 
  RowBox[{"1.0841629242285134`*^7", " ", "cHD", " ", "cpHl22"}], "+", 
  RowBox[{"300402.3607771296`", " ", "cHd11", " ", "cpHl22"}], "+", 
  RowBox[{"286806.7186614936`", " ", "cHd22", " ", "cpHl22"}], "+", 
  RowBox[{"196805.8268000175`", " ", "cHd33", " ", "cpHl22"}], "-", 
  RowBox[{"2.784612608280002`*^6", " ", "cHe11", " ", "cpHl22"}], "-", 
  RowBox[{"3.177831541836352`*^6", " ", "cHe22", " ", "cpHl22"}], "-", 
  RowBox[{"660116.5345359843`", " ", "cHe33", " ", "cpHl22"}], "-", 
  RowBox[{"8.151275502815031`*^6", " ", "cHl11", " ", "cpHl22"}], "+", 
  RowBox[{"3.5381101711354023`*^6", " ", "cHl22", " ", "cpHl22"}], "-", 
  RowBox[{"701956.3854494812`", " ", "cHl33", " ", "cpHl22"}], "-", 
  RowBox[{"238440.86657840814`", " ", "cHq11", " ", "cpHl22"}], "-", 
  RowBox[{"277631.51499154104`", " ", "cHq22", " ", "cpHl22"}], "-", 
  RowBox[{"1.69526858355359`*^6", " ", "cHq33", " ", "cpHl22"}], "-", 
  RowBox[{"527394.1800976057`", " ", "cHu11", " ", "cpHl22"}], "-", 
  RowBox[{"545971.4290796878`", " ", "cHu22", " ", "cpHl22"}], "+", 
  RowBox[{"1.2166283641766172`*^7", " ", "cHud11", " ", "cpHl22"}], "+", 
  RowBox[{"3.2700305027696185`*^7", " ", "cHWB", " ", "cpHl22"}], "-", 
  RowBox[{"34152.64963834943`", " ", "cld1111", " ", "cpHl22"}], "-", 
  RowBox[{"17174.344482448734`", " ", "cld1122", " ", "cpHl22"}], "-", 
  RowBox[{"20006.6448645995`", " ", "cld1133", " ", "cpHl22"}], "-", 
  RowBox[{"1081.2349350503077`", " ", "cld2211", " ", "cpHl22"}], "-", 
  RowBox[{"76342.83863107466`", " ", "cle1111", " ", "cpHl22"}], "-", 
  RowBox[{"3050.3212432720597`", " ", "cle1122", " ", "cpHl22"}], "+", 
  RowBox[{"1320.5547453805577`", " ", "cle1133", " ", "cpHl22"}], "-", 
  RowBox[{"5905.024690513528`", " ", "cle2211", " ", "cpHl22"}], "-", 
  RowBox[{"29.144910469457123`", " ", "cle2222", " ", "cpHl22"}], "+", 
  RowBox[{"1398.4299781251532`", " ", "cle3311", " ", "cpHl22"}], "+", 
  RowBox[{"5.770181130705233`*^9", " ", "cledq1111", " ", "cpHl22"}], "-", 
  RowBox[{"2.8372122591125455`*^7", " ", "cledq2211", " ", "cpHl22"}], "-", 
  RowBox[{"5.780188788185925`*^9", " ", "clequ1111", " ", "cpHl22"}], "+", 
  RowBox[{"2.8372208836301908`*^7", " ", "clequ2211", " ", "cpHl22"}], "+", 
  RowBox[{"75721.38921261621`", " ", "cll1111", " ", "cpHl22"}], "-", 
  RowBox[{"10311.453810634339`", " ", "cll1122", " ", "cpHl22"}], "-", 
  RowBox[{"18457.312890413974`", " ", "cll1133", " ", "cpHl22"}], "-", 
  RowBox[{"2.0060262539954327`*^7", " ", "cll1221", " ", "cpHl22"}], "+", 
  RowBox[{"170578.60393227465`", " ", "cll1331", " ", "cpHl22"}], "-", 
  RowBox[{"90.20694790808508`", " ", "cll2222", " ", "cpHl22"}], "-", 
  RowBox[{"8.57362465467304`*^-8", " ", "cll2332", " ", "cpHl22"}], "-", 
  RowBox[{"42511.505912667024`", " ", "clq1111", " ", "cpHl22"}], "+", 
  RowBox[{"14660.174009133094`", " ", "clq1122", " ", "cpHl22"}], "-", 
  RowBox[{"128967.32235057738`", " ", "clq1133", " ", "cpHl22"}], "-", 
  RowBox[{"10001.955125023384`", " ", "clq2211", " ", "cpHl22"}], "-", 
  RowBox[{"5294.278328886314`", " ", "clu1111", " ", "cpHl22"}], "+", 
  RowBox[{"33574.01081540326`", " ", "clu1122", " ", "cpHl22"}], "+", 
  RowBox[{"2162.4698701074094`", " ", "clu2211", " ", "cpHl22"}], "+", 
  RowBox[{"5.8881660633233525`*^6", " ", "cpHl11", " ", "cpHl22"}], "+", 
  RowBox[{"2.2500875363256928`*^7", " ", 
   SuperscriptBox["cpHl22", "2"]}], "+", 
  RowBox[{"1213.7621537551904`", " ", "cpHl33"}], "-", 
  RowBox[{"1.0688801341850947`*^-8", " ", "ced1111", " ", "cpHl33"}], "-", 
  RowBox[{"1.0370885262476937`*^-6", " ", "ced1122", " ", "cpHl33"}], "-", 
  RowBox[{"5.070809830245522`*^-7", " ", "ced1133", " ", "cpHl33"}], "-", 
  RowBox[{"6.998354883142899`*^-11", " ", "ced2211", " ", "cpHl33"}], "+", 
  RowBox[{"1.4427732594786194`*^-10", " ", "cee1111", " ", "cpHl33"}], "-", 
  RowBox[{"2.4048349156200446`*^-9", " ", "cee1122", " ", "cpHl33"}], "+", 
  RowBox[{"13805.207316371914`", " ", "cee1133", " ", "cpHl33"}], "+", 
  RowBox[{"3.0196882764935495`*^-6", " ", "ceq1111", " ", "cpHl33"}], "+", 
  RowBox[{"9.992624008089833`*^-7", " ", "ceq1122", " ", "cpHl33"}], "+", 
  RowBox[{"3.898759488098816`*^-7", " ", "ceq1133", " ", "cpHl33"}], "-", 
  RowBox[{"6.998354883142899`*^-11", " ", "ceq2211", " ", "cpHl33"}], "+", 
  RowBox[{"3.0338934125275047`*^-6", " ", "ceu1111", " ", "cpHl33"}], "+", 
  RowBox[{"1.6951260712249642`*^-6", " ", "ceu1122", " ", "cpHl33"}], "+", 
  RowBox[{"1.3996709766285799`*^-10", " ", "ceu2211", " ", "cpHl33"}], "-", 
  RowBox[{"408529.53789853177`", " ", "cHD", " ", "cpHl33"}], "+", 
  RowBox[{"11424.943050544302`", " ", "cHd11", " ", "cpHl33"}], "+", 
  RowBox[{"11424.943049514666`", " ", "cHd22", " ", "cpHl33"}], "+", 
  RowBox[{"11424.943049464331`", " ", "cHd33", " ", "cpHl33"}], "+", 
  RowBox[{"1.6648970253067664`*^6", " ", "cHe11", " ", "cpHl33"}], "+", 
  RowBox[{"113475.74809985596`", " ", "cHe22", " ", "cpHl33"}], "-", 
  RowBox[{"1.1756496828934725`*^6", " ", "cHe33", " ", "cpHl33"}], "-", 
  RowBox[{"2.108457822827025`*^6", " ", "cHl11", " ", "cpHl33"}], "-", 
  RowBox[{"405185.6856558398`", " ", "cHl22", " ", "cpHl33"}], "+", 
  RowBox[{"2.042542310265374`*^6", " ", "cHl33", " ", "cpHl33"}], "-", 
  RowBox[{"11424.943047545152`", " ", "cHq11", " ", "cpHl33"}], "-", 
  RowBox[{"11424.943049612048`", " ", "cHq22", " ", "cpHl33"}], "-", 
  RowBox[{"61947.95602259529`", " ", "cHq33", " ", "cpHl33"}], "-", 
  RowBox[{"22849.88609807458`", " ", "cHu11", " ", "cpHl33"}], "-", 
  RowBox[{"22849.886098999996`", " ", "cHu22", " ", "cpHl33"}], "+", 
  RowBox[{"3.187622574478243`*^-6", " ", "cHud11", " ", "cpHl33"}], "-", 
  RowBox[{"1.3693320173112522`*^6", " ", "cHWB", " ", "cpHl33"}], "-", 
  RowBox[{"1.4538686072620922`*^-6", " ", "cld1111", " ", "cpHl33"}], "-", 
  RowBox[{"4.200185596090057`*^-7", " ", "cld1122", " ", "cpHl33"}], "-", 
  RowBox[{"2.118443882150125`*^-7", " ", "cld1133", " ", "cpHl33"}], "-", 
  RowBox[{"1.6157679120182302`*^-9", " ", "cld2211", " ", "cpHl33"}], "-", 
  RowBox[{"3.979316064338459`*^-9", " ", "cle1111", " ", "cpHl33"}], "-", 
  RowBox[{"2.7413332995407906`*^-9", " ", "cle1122", " ", "cpHl33"}], "-", 
  RowBox[{"2996.8404211214497`", " ", "cle1133", " ", "cpHl33"}], "-", 
  RowBox[{"2.5994889025756677`*^-9", " ", "cle2211", " ", "cpHl33"}], "+", 
  RowBox[{"3.486672822191319`*^-11", " ", "cle2222", " ", "cpHl33"}], "-", 
  RowBox[{"2863.488734051696`", " ", "cle3311", " ", "cpHl33"}], "-", 
  RowBox[{"0.0011950240205777654`", " ", "cledq1111", " ", "cpHl33"}], "+", 
  RowBox[{"5.876446686384942`*^-6", " ", "cledq2211", " ", "cpHl33"}], "+", 
  RowBox[{"0.0011943353421150415`", " ", "clequ1111", " ", "cpHl33"}], "-", 
  RowBox[{"5.876464549524363`*^-6", " ", "clequ2211", " ", "cpHl33"}], "-", 
  RowBox[{"1.1848083075123191`*^-9", " ", "cll1111", " ", "cpHl33"}], "-", 
  RowBox[{"2.611391675220799`*^-9", " ", "cll1122", " ", "cpHl33"}], "+", 
  RowBox[{"14941.951164757735`", " ", "cll1133", " ", "cpHl33"}], "+", 
  RowBox[{"609911.1337320148`", " ", "cll1221", " ", "cpHl33"}], "-", 
  RowBox[{"174093.9656594372`", " ", "cll1331", " ", "cpHl33"}], "+", 
  RowBox[{"1.0791665116746774`*^-10", " ", "cll2222", " ", "cpHl33"}], "-", 
  RowBox[{"12345.679012346318`", " ", "cll2332", " ", "cpHl33"}], "-", 
  RowBox[{"1.5662820347320285`*^-6", " ", "clq1111", " ", "cpHl33"}], "-", 
  RowBox[{"1.191854138081988`*^-7", " ", "clq1122", " ", "cpHl33"}], "-", 
  RowBox[{"1.227666430386193`*^-6", " ", "clq1133", " ", "cpHl33"}], "-", 
  RowBox[{"4.078760738209254`*^-9", " ", "clq2211", " ", "cpHl33"}], "-", 
  RowBox[{"1.0889709277783212`*^-7", " ", "clu1111", " ", "cpHl33"}], "+", 
  RowBox[{"6.895002259175048`*^-7", " ", "clu1122", " ", "cpHl33"}], "+", 
  RowBox[{"3.2099796836049945`*^-9", " ", "clu2211", " ", "cpHl33"}], "-", 
  RowBox[{"2.4062422095714794`*^6", " ", "cpHl11", " ", "cpHl33"}], "-", 
  RowBox[{"1.0591776160655716`*^6", " ", "cpHl22", " ", "cpHl33"}], "+", 
  RowBox[{"1.5040162888456122`*^6", " ", 
   SuperscriptBox["cpHl33", "2"]}], "+", 
  RowBox[{"8563.670958598359`", " ", "cpHq11"}], "+", 
  RowBox[{"55051.03550638666`", " ", "ced1111", " ", "cpHq11"}], "+", 
  RowBox[{"12495.890314857083`", " ", "ced1122", " ", "cpHq11"}], "+", 
  RowBox[{"4631.6009207010065`", " ", "ced1133", " ", "cpHq11"}], "-", 
  RowBox[{"21.53182619037366`", " ", "ced2211", " ", "cpHq11"}], "-", 
  RowBox[{"1.3168460379586093`*^-7", " ", "cee1111", " ", "cpHq11"}], "-", 
  RowBox[{"4.6797485031683134`*^-7", " ", "cee1122", " ", "cpHq11"}], "-", 
  RowBox[{"2.025209949110477`*^-6", " ", "cee1133", " ", "cpHq11"}], "+", 
  RowBox[{"47197.91788862506`", " ", "ceq1111", " ", "cpHq11"}], "-", 
  RowBox[{"12330.2368975619`", " ", "ceq1122", " ", "cpHq11"}], "-", 
  RowBox[{"3635.0651986534135`", " ", "ceq1133", " ", "cpHq11"}], "-", 
  RowBox[{"21.53182619037366`", " ", "ceq2211", " ", "cpHq11"}], "-", 
  RowBox[{"9451.336448342714`", " ", "ceu1111", " ", "cpHq11"}], "-", 
  RowBox[{"23352.14899577906`", " ", "ceu1122", " ", "cpHq11"}], "+", 
  RowBox[{"43.06365238074732`", " ", "ceu2211", " ", "cpHq11"}], "-", 
  RowBox[{"1.080183192412119`*^6", " ", "cHD", " ", "cpHq11"}], "-", 
  RowBox[{"208577.78763699636`", " ", "cHd11", " ", "cpHq11"}], "-", 
  RowBox[{"251077.13888917153`", " ", "cHd22", " ", "cpHq11"}], "-", 
  RowBox[{"162234.75759854287`", " ", "cHd33", " ", "cpHq11"}], "+", 
  RowBox[{"2.0357955580940843`*^6", " ", "cHe11", " ", "cpHq11"}], "+", 
  RowBox[{"1.044621802231349`*^6", " ", "cHe22", " ", "cpHq11"}], "+", 
  RowBox[{"446512.9690450628`", " ", "cHe33", " ", "cpHq11"}], "-", 
  RowBox[{"2.698944781781808`*^6", " ", "cHl11", " ", "cpHq11"}], "-", 
  RowBox[{"1.6613302663321628`*^6", " ", "cHl22", " ", "cpHq11"}], "-", 
  RowBox[{"908524.3231770669`", " ", "cHl33", " ", "cpHq11"}], "+", 
  RowBox[{"318298.0361691406`", " ", "cHq11", " ", "cpHq11"}], "+", 
  RowBox[{"279143.4880054083`", " ", "cHq22", " ", "cpHq11"}], "+", 
  RowBox[{"853268.8420481194`", " ", "cHq33", " ", "cpHq11"}], "+", 
  RowBox[{"517399.25757651567`", " ", "cHu11", " ", "cpHq11"}], "+", 
  RowBox[{"485603.55125053925`", " ", "cHu22", " ", "cpHq11"}], "-", 
  RowBox[{"1.2160161068012673`*^7", " ", "cHud11", " ", "cpHq11"}], "-", 
  RowBox[{"2.1365416218688665`*^6", " ", "cHWB", " ", "cpHq11"}], "-", 
  RowBox[{"35954.362690398935`", " ", "cld1111", " ", "cpHq11"}], "+", 
  RowBox[{"4941.1810465637645`", " ", "cld1122", " ", "cpHq11"}], "+", 
  RowBox[{"1876.0455475901829`", " ", "cld1133", " ", "cpHq11"}], "+", 
  RowBox[{"616.6072841952958`", " ", "cld2211", " ", "cpHq11"}], "+", 
  RowBox[{"6.280509650986504`*^-7", " ", "cle1111", " ", "cpHq11"}], "-", 
  RowBox[{"1.5536833128254576`*^-7", " ", "cle1122", " ", "cpHq11"}], "-", 
  RowBox[{"7.483054187621385`*^-7", " ", "cle1133", " ", "cpHq11"}], "-", 
  RowBox[{"1.7538780189359588`*^-7", " ", "cle2211", " ", "cpHq11"}], "+", 
  RowBox[{"2.1348863001177412`*^-9", " ", "cle2222", " ", "cpHq11"}], "-", 
  RowBox[{"7.463115426212233`*^-7", " ", "cle3311", " ", "cpHq11"}], "+", 
  RowBox[{"4.993529113283478`*^6", " ", "cledq1111", " ", "cpHq11"}], "-", 
  RowBox[{"71308.3967716608`", " ", "cledq2211", " ", "cpHq11"}], "+", 
  RowBox[{"4.993544090847361`*^6", " ", "clequ1111", " ", "cpHq11"}], "+", 
  RowBox[{"71308.61353391546`", " ", "clequ2211", " ", "cpHq11"}], "+", 
  RowBox[{"5.449913522873364`*^-7", " ", "cll1111", " ", "cpHq11"}], "-", 
  RowBox[{"5.002652240487922`*^-7", " ", "cll1122", " ", "cpHq11"}], "-", 
  RowBox[{"2.193911969730745`*^-6", " ", "cll1133", " ", "cpHq11"}], "+", 
  RowBox[{"1.321115331631011`*^7", " ", "cll1221", " ", "cpHq11"}], "-", 
  RowBox[{"8.294651207608979`*^-7", " ", "cll1331", " ", "cpHq11"}], "+", 
  RowBox[{"6.6077258142969605`*^-9", " ", "cll2222", " ", "cpHq11"}], "+", 
  RowBox[{"7.388840739033863`*^-8", " ", "cll2332", " ", "cpHq11"}], "-", 
  RowBox[{"63033.482533423`", " ", "clq1111", " ", "cpHq11"}], "-", 
  RowBox[{"2602.801392211095`", " ", "clq1122", " ", "cpHq11"}], "+", 
  RowBox[{"11306.017862544444`", " ", "clq1133", " ", "cpHq11"}], "+", 
  RowBox[{"8639.185244777265`", " ", "clq2211", " ", "cpHq11"}], "-", 
  RowBox[{"28677.338673605293`", " ", "clu1111", " ", "cpHq11"}], "-", 
  RowBox[{"9225.38260361111`", " ", "clu1122", " ", "cpHq11"}], "-", 
  RowBox[{"1233.2145683997117`", " ", "clu2211", " ", "cpHq11"}], "-", 
  RowBox[{"4.0102488011057377`*^6", " ", "cpHl11", " ", "cpHq11"}], "-", 
  RowBox[{"2.722832663921498`*^7", " ", "cpHl22", " ", "cpHq11"}], "-", 
  RowBox[{"118292.70934679161`", " ", "cpHl33", " ", "cpHq11"}], "+", 
  RowBox[{"1.3431773077202484`*^7", " ", 
   SuperscriptBox["cpHq11", "2"]}], "-", 
  RowBox[{"1329.0903356292765`", " ", "cpHq22"}], "+", 
  RowBox[{"12119.534933400411`", " ", "ced1111", " ", "cpHq22"}], "+", 
  RowBox[{"12119.53492955934`", " ", "ced1122", " ", "cpHq22"}], "+", 
  RowBox[{"4255.245539033071`", " ", "ced1133", " ", "cpHq22"}], "-", 
  RowBox[{"1.401856487089972`*^-10", " ", "ced2211", " ", "cpHq22"}], "-", 
  RowBox[{"3.2859192172493096`*^-8", " ", "cee1111", " ", "cpHq22"}], "+", 
  RowBox[{"9.37359842971033`*^-8", " ", "cee1122", " ", "cpHq22"}], "-", 
  RowBox[{"1.4730881982153817`*^-7", " ", "cee1133", " ", "cpHq22"}], "-", 
  RowBox[{"12119.534922208499`", " ", "ceq1111", " ", "cpHq22"}], "-", 
  RowBox[{"12245.281630744601`", " ", "ceq1122", " ", "cpHq22"}], "-", 
  RowBox[{"3334.6275800822327`", " ", "ceq1133", " ", "cpHq22"}], "-", 
  RowBox[{"1.401856487089972`*^-10", " ", "ceq2211", " ", "cpHq22"}], "-", 
  RowBox[{"24239.069855615744`", " ", "ceu1111", " ", "cpHq22"}], "-", 
  RowBox[{"25472.431071145224`", " ", "ceu1122", " ", "cpHq22"}], "+", 
  RowBox[{"2.803712974179944`*^-10", " ", "ceu2211", " ", "cpHq22"}], "-", 
  RowBox[{"1.0224607583838871`*^6", " ", "cHD", " ", "cpHq22"}], "-", 
  RowBox[{"248206.9787187648`", " ", "cHd11", " ", "cpHq22"}], "-", 
  RowBox[{"248176.9366766779`", " ", "cHd22", " ", "cpHq22"}], "-", 
  RowBox[{"166727.2213136248`", " ", "cHd33", " ", "cpHq22"}], "+", 
  RowBox[{"2.0585189119268279`*^6", " ", "cHe11", " ", "cpHq22"}], "+", 
  RowBox[{"1.0446863977073298`*^6", " ", "cHe22", " ", "cpHq22"}], "+", 
  RowBox[{"446512.9690442961`", " ", "cHe33", " ", "cpHq22"}], "-", 
  RowBox[{"2.7214757991254004`*^6", " ", "cHl11", " ", "cpHq22"}], "-", 
  RowBox[{"1.5960872148903813`*^6", " ", "cHl22", " ", "cpHq22"}], "-", 
  RowBox[{"908524.3231681392`", " ", "cHl33", " ", "cpHq22"}], "+", 
  RowBox[{"247955.31910860282`", " ", "cHq11", " ", "cpHq22"}], "+", 
  RowBox[{"232206.84718969074`", " ", "cHq22", " ", "cpHq22"}], "+", 
  RowBox[{"869734.6600843593`", " ", "cHq33", " ", "cpHq22"}], "+", 
  RowBox[{"496527.77476374665`", " ", "cHu11", " ", "cpHq22"}], "+", 
  RowBox[{"489997.08271628164`", " ", "cHu22", " ", "cpHq22"}], "-", 
  RowBox[{"9.728808240956995`*^-6", " ", "cHud11", " ", "cpHq22"}], "-", 
  RowBox[{"2.0733292686486049`*^6", " ", "cHWB", " ", "cpHq22"}], "+", 
  RowBox[{"4790.423326354103`", " ", "cld1111", " ", "cpHq22"}], "+", 
  RowBox[{"4790.423330197971`", " ", "cld1122", " ", "cpHq22"}], "+", 
  RowBox[{"1725.2878326585399`", " ", "cld1133", " ", "cpHq22"}], "+", 
  RowBox[{"1.1896993268310545`*^-8", " ", "cld2211", " ", "cpHq22"}], "+", 
  RowBox[{"9.885205035607149`*^-8", " ", "cle1111", " ", "cpHq22"}], "+", 
  RowBox[{"2.6655728260410496`*^-8", " ", "cle1122", " ", "cpHq22"}], "-", 
  RowBox[{"4.294052044659752`*^-8", " ", "cle1133", " ", "cpHq22"}], "+", 
  RowBox[{"2.4801025352475618`*^-8", " ", "cle2211", " ", "cpHq22"}], "+", 
  RowBox[{"2.0900996546520778`*^-10", " ", "cle2222", " ", "cpHq22"}], "-", 
  RowBox[{"4.2825652360776125`*^-8", " ", "cle3311", " ", "cpHq22"}], "+", 
  RowBox[{"0.01600335975061213`", " ", "cledq1111", " ", "cpHq22"}], "-", 
  RowBox[{"0.00007822946640813569`", " ", "cledq2211", " ", "cpHq22"}], "-", 
  RowBox[{"0.015989820790441103`", " ", "clequ1111", " ", "cpHq22"}], "+", 
  RowBox[{"0.00007822970420895981`", " ", "clequ2211", " ", "cpHq22"}], "+", 
  RowBox[{"9.674273621533756`*^-8", " ", "cll1111", " ", "cpHq22"}], "+", 
  RowBox[{"1.0892899844224035`*^-7", " ", "cll1122", " ", "cpHq22"}], "-", 
  RowBox[{"1.609807079754637`*^-7", " ", "cll1133", " ", "cpHq22"}], "+", 
  RowBox[{"1.0224607583924338`*^6", " ", "cll1221", " ", "cpHq22"}], "-", 
  RowBox[{"1.6535645676545806`*^-7", " ", "cll1331", " ", "cpHq22"}], "+", 
  RowBox[{"6.469105844997936`*^-10", " ", "cll2222", " ", "cpHq22"}], "-", 
  RowBox[{"3.4703537208598325`*^-9", " ", "cll2332", " ", "cpHq22"}], "-", 
  RowBox[{"4790.423337542409`", " ", "clq1111", " ", "cpHq22"}], "-", 
  RowBox[{"6564.550821390774`", " ", "clq1122", " ", "cpHq22"}], "+", 
  RowBox[{"10383.227122092669`", " ", "clq1133", " ", "cpHq22"}], "+", 
  RowBox[{"2.403818576010503`*^-8", " ", "clq2211", " ", "cpHq22"}], "-", 
  RowBox[{"9580.846663903347`", " ", "clu1111", " ", "cpHq22"}], "-", 
  RowBox[{"10045.005656934904`", " ", "clu1122", " ", "cpHq22"}], "-", 
  RowBox[{"2.4515033154874103`*^-8", " ", "clu2211", " ", "cpHq22"}], "-", 
  RowBox[{"3.97919170857115`*^6", " ", "cpHl11", " ", "cpHq22"}], "-", 
  RowBox[{"2.8543976309165983`*^6", " ", "cpHl22", " ", "cpHq22"}], "-", 
  RowBox[{"118292.70934038941`", " ", "cpHl33", " ", "cpHq22"}], "+", 
  RowBox[{"2.4606051795199495`*^6", " ", "cpHq11", " ", "cpHq22"}], "+", 
  RowBox[{"1.23849486630254`*^6", " ", 
   SuperscriptBox["cpHq22", "2"]}], "-", 
  RowBox[{"1203.3836941811594`", " ", "cpHq33"}], "+", 
  RowBox[{"2501.4549612946316`", " ", "ced1111", " ", "cpHq33"}], "+", 
  RowBox[{"2501.4549590347106`", " ", "ced1122", " ", "cpHq33"}], "+", 
  RowBox[{"24659.493515852846`", " ", "ced1133", " ", "cpHq33"}], "+", 
  RowBox[{"4.07039828828244`*^-11", " ", "ced2211", " ", "cpHq33"}], "-", 
  RowBox[{"9.562300800272308`*^-9", " ", "cee1111", " ", "cpHq33"}], "+", 
  RowBox[{"2.583910232066095`*^-8", " ", "cee1122", " ", "cpHq33"}], "-", 
  RowBox[{"1.4920027790190423`*^-7", " ", "cee1133", " ", "cpHq33"}], "-", 
  RowBox[{"2501.454954677909`", " ", "ceq1111", " ", "cpHq33"}], "-", 
  RowBox[{"2411.719304192567`", " ", "ceq1122", " ", "cpHq33"}], "-", 
  RowBox[{"21139.993023044797`", " ", "ceq1133", " ", "cpHq33"}], "+", 
  RowBox[{"4.07039828828244`*^-11", " ", "ceq2211", " ", "cpHq33"}], "-", 
  RowBox[{"5002.909915973786`", " ", "ceu1111", " ", "cpHq33"}], "-", 
  RowBox[{"4115.989042014589`", " ", "ceu1122", " ", "cpHq33"}], "-", 
  RowBox[{"8.14079657656488`*^-11", " ", "ceu2211", " ", "cpHq33"}], "-", 
  RowBox[{"627808.4464666079`", " ", "cHD", " ", "cpHq33"}], "-", 
  RowBox[{"86679.49975070845`", " ", "cHd11", " ", "cpHq33"}], "-", 
  RowBox[{"86679.49975295815`", " ", "cHd22", " ", "cpHq33"}], "-", 
  RowBox[{"252617.14682918982`", " ", "cHd33", " ", "cpHq33"}], "+", 
  RowBox[{"1.260041348623081`*^6", " ", "cHe11", " ", "cpHq33"}], "+", 
  RowBox[{"575403.4805644641`", " ", "cHe22", " ", "cpHq33"}], "+", 
  RowBox[{"245935.16012953004`", " ", "cHe33", " ", "cpHq33"}], "-", 
  RowBox[{"1.3822402839261547`*^6", " ", "cHl11", " ", "cpHq33"}], "-", 
  RowBox[{"879109.8847924817`", " ", "cHl22", " ", "cpHq33"}], "-", 
  RowBox[{"500406.68556183635`", " ", "cHl33", " ", "cpHq33"}], "+", 
  RowBox[{"87114.28150051953`", " ", "cHq11", " ", "cpHq33"}], "+", 
  RowBox[{"70648.46345269604`", " ", "cHq22", " ", "cpHq33"}], "+", 
  RowBox[{"1.4373594111692281`*^6", " ", "cHq33", " ", "cpHq33"}], "+", 
  RowBox[{"173162.36211995687`", " ", "cHu11", " ", "cpHq33"}], "+", 
  RowBox[{"190564.19899911017`", " ", "cHu22", " ", "cpHq33"}], "-", 
  RowBox[{"3.4335245336923704`*^-6", " ", "cHud11", " ", "cpHq33"}], "-", 
  RowBox[{"1.4416844450030571`*^6", " ", "cHWB", " ", "cpHq33"}], "+", 
  RowBox[{"1012.9229703443427`", " ", "cld1111", " ", "cpHq33"}], "+", 
  RowBox[{"1012.92297260941`", " ", "cld1122", " ", "cpHq33"}], "+", 
  RowBox[{"10160.91777353134`", " ", "cld1133", " ", "cpHq33"}], "+", 
  RowBox[{"6.151563525079859`*^-9", " ", "cld2211", " ", "cpHq33"}], "+", 
  RowBox[{"3.7072804053117483`*^-8", " ", "cle1111", " ", "cpHq33"}], "+", 
  RowBox[{"7.037779096443544`*^-9", " ", "cle1122", " ", "cpHq33"}], "-", 
  RowBox[{"7.504166895225991`*^-8", " ", "cle1133", " ", "cpHq33"}], "+", 
  RowBox[{"6.242594925570994`*^-9", " ", "cle2211", " ", "cpHq33"}], "-", 
  RowBox[{"8.962782562475456`*^-11", " ", "cle2222", " ", "cpHq33"}], "-", 
  RowBox[{"7.497008096991287`*^-8", " ", "cle3311", " ", "cpHq33"}], "+", 
  RowBox[{"0.005890017855765489`", " ", "cledq1111", " ", "cpHq33"}], "-", 
  RowBox[{"0.000028810532997936402`", " ", "cledq2211", " ", "cpHq33"}], "-", 
  
  RowBox[{"0.005886206563623546`", " ", "clequ1111", " ", "cpHq33"}], "+", 
  RowBox[{"0.0000288106205757866`", " ", "clequ2211", " ", "cpHq33"}], "+", 
  RowBox[{"3.334532441078545`*^-8", " ", "cll1111", " ", "cpHq33"}], "+", 
  RowBox[{"2.9379417488569787`*^-8", " ", "cll1122", " ", "cpHq33"}], "-", 
  RowBox[{"1.6157202471438004`*^-7", " ", "cll1133", " ", "cpHq33"}], "+", 
  RowBox[{"627808.446469496`", " ", "cll1221", " ", "cpHq33"}], "-", 
  RowBox[{"1.7186724764492155`*^-7", " ", "cll1331", " ", "cpHq33"}], "-", 
  RowBox[{"2.774087299297086`*^-10", " ", "cll2222", " ", "cpHq33"}], "-", 
  RowBox[{"1.1098604430802848`*^-9", " ", "cll2332", " ", "cpHq33"}], "-", 
  RowBox[{"1012.9229769649282`", " ", "clq1111", " ", "cpHq33"}], "+", 
  RowBox[{"251.9082340968384`", " ", "clq1122", " ", "cpHq33"}], "+", 
  RowBox[{"60869.0781676222`", " ", "clq1133", " ", "cpHq33"}], "+", 
  RowBox[{"8.926968378295263`*^-9", " ", "clq2211", " ", "cpHq33"}], "-", 
  RowBox[{"2025.8459473105165`", " ", "clu1111", " ", "cpHq33"}], "-", 
  RowBox[{"1670.3818833098262`", " ", "clu1122", " ", "cpHq33"}], "-", 
  RowBox[{"1.1873646147197206`*^-8", " ", "clu2211", " ", "cpHq33"}], "-", 
  RowBox[{"2.1993984473205`*^6", " ", "cpHl11", " ", "cpHq33"}], "-", 
  RowBox[{"1.6962680481909062`*^6", " ", "cpHl22", " ", "cpHq33"}], "-", 
  RowBox[{"61947.95602259529`", " ", "cpHl33", " ", "cpHq33"}], "+", 
  RowBox[{"853268.8420481199`", " ", "cpHq11", " ", "cpHq33"}], "+", 
  RowBox[{"869734.6600843593`", " ", "cpHq22", " ", "cpHq33"}], "+", 
  RowBox[{"719374.5895822345`", " ", 
   SuperscriptBox["cpHq33", "2"]}], "-", 
  RowBox[{"26200.73719960451`", " ", "cplequ1111"}], "+", 
  RowBox[{"0.0001913516811915979`", " ", "ced1111", " ", "cplequ1111"}], "-", 
  
  RowBox[{"0.00001689627173052924`", " ", "ced1122", " ", "cplequ1111"}], "-", 
  RowBox[{"8.366143714984909`*^-6", " ", "ced1133", " ", "cplequ1111"}], "-", 
  
  RowBox[{"4.0234798376561465`*^-9", " ", "ced2211", " ", "cplequ1111"}], "+", 
  RowBox[{"1.0258102308153552`*^-6", " ", "cee1111", " ", "cplequ1111"}], "-", 
  RowBox[{"1.1877249865163882`*^-6", " ", "cee1122", " ", "cplequ1111"}], "+", 
  RowBox[{"4.203877400642729`*^-6", " ", "cee1133", " ", "cplequ1111"}], "+", 
  
  RowBox[{"0.0004205720719002949`", " ", "ceq1111", " ", "cplequ1111"}], "+", 
  
  RowBox[{"0.00001767492253123617`", " ", "ceq1122", " ", "cplequ1111"}], "+", 
  RowBox[{"6.292067990387251`*^-6", " ", "ceq1133", " ", "cplequ1111"}], "-", 
  
  RowBox[{"4.0234798376561465`*^-9", " ", "ceq2211", " ", "cplequ1111"}], "+", 
  RowBox[{"0.0002306158730708596`", " ", "ceu1111", " ", "cplequ1111"}], "+", 
  
  RowBox[{"0.00004215205049249091`", " ", "ceu1122", " ", "cplequ1111"}], "+", 
  RowBox[{"8.046959675312293`*^-9", " ", "ceu2211", " ", "cplequ1111"}], "+", 
  
  RowBox[{"85.51709612626655`", " ", "cHD", " ", "cplequ1111"}], "+", 
  RowBox[{"1.5447438080409706`", " ", "cHd11", " ", "cplequ1111"}], "-", 
  RowBox[{"0.00002707551612030939`", " ", "cHd22", " ", "cplequ1111"}], "-", 
  RowBox[{"0.000013622166287569346`", " ", "cHd33", " ", "cplequ1111"}], "+", 
  
  RowBox[{"0.00010169058406496086`", " ", "cHe11", " ", "cplequ1111"}], "+", 
  RowBox[{"0.00013645543721955435`", " ", "cHe22", " ", "cplequ1111"}], "+", 
  RowBox[{"0.00003571620638682425`", " ", "cHe33", " ", "cplequ1111"}], "+", 
  RowBox[{"0.058676411490396305`", " ", "cHl11", " ", "cplequ1111"}], "+", 
  RowBox[{"121.59938621515278`", " ", "cHl22", " ", "cplequ1111"}], "-", 
  RowBox[{"0.00009704533787590465`", " ", "cHl33", " ", "cplequ1111"}], "-", 
  RowBox[{"16.348585757863475`", " ", "cHq11", " ", "cplequ1111"}], "-", 
  RowBox[{"1.932549072877559`*^-6", " ", "cHq22", " ", "cplequ1111"}], "+", 
  RowBox[{"0.00008273578945648516`", " ", "cHq33", " ", "cplequ1111"}], "-", 
  RowBox[{"3.0888919325444917`", " ", "cHu11", " ", "cplequ1111"}], "+", 
  RowBox[{"0.000043355586991314375`", " ", "cHu22", " ", "cplequ1111"}], "+", 
  
  RowBox[{"35076.09995903804`", " ", "cHud11", " ", "cplequ1111"}], "+", 
  RowBox[{"115.82384207808354`", " ", "cHWB", " ", "cplequ1111"}], "+", 
  RowBox[{"0.007030329224418358`", " ", "cld1111", " ", "cplequ1111"}], "-", 
  RowBox[{"6.8286178755739875`*^-6", " ", "cld1122", " ", "cplequ1111"}], "-", 
  RowBox[{"3.423121934396993`*^-6", " ", "cld1133", " ", "cplequ1111"}], "+", 
  
  RowBox[{"1.537332115092683`", " ", "cld2211", " ", "cplequ1111"}], "+", 
  RowBox[{"2.7180267537798997`*^-6", " ", "cle1111", " ", "cplequ1111"}], "-", 
  RowBox[{"6.54541576439796`*^-7", " ", "cle1122", " ", "cplequ1111"}], "+", 
  RowBox[{"8.741426060502354`*^-7", " ", "cle1133", " ", "cplequ1111"}], "-", 
  
  RowBox[{"6.95219306501946`*^-7", " ", "cle2211", " ", "cplequ1111"}], "-", 
  RowBox[{"9.454246963919995`*^-9", " ", "cle2222", " ", "cplequ1111"}], "+", 
  
  RowBox[{"8.85794713742938`*^-7", " ", "cle3311", " ", "cplequ1111"}], "+", 
  RowBox[{"3.4214403929179236`*^11", " ", "cledq1111", " ", "cplequ1111"}], 
  "-", 
  RowBox[{"1.6784185498771222`*^9", " ", "cledq2211", " ", "cplequ1111"}], 
  "-", 
  RowBox[{"3.421451337706227`*^11", " ", "clequ1111", " ", "cplequ1111"}], 
  "+", 
  RowBox[{"1.6784236519100606`*^9", " ", "clequ2211", " ", "cplequ1111"}], 
  "+", 
  RowBox[{"9.997264752562935`*^-7", " ", "cll1111", " ", "cplequ1111"}], "-", 
  
  RowBox[{"1.1048919567760476`*^-6", " ", "cll1122", " ", "cplequ1111"}], "+", 
  RowBox[{"4.558176034819876`*^-6", " ", "cll1133", " ", "cplequ1111"}], "-", 
  
  RowBox[{"35094.06801382835`", " ", "cll1221", " ", "cplequ1111"}], "+", 
  RowBox[{"5.410843772755915`*^-6", " ", "cll1331", " ", "cplequ1111"}], "-", 
  
  RowBox[{"2.926201349214123`*^-8", " ", "cll2222", " ", "cplequ1111"}], "-", 
  
  RowBox[{"7.481139362528888`*^-8", " ", "cll2332", " ", "cplequ1111"}], "-", 
  
  RowBox[{"0.0076408506791000984`", " ", "clq1111", " ", "cplequ1111"}], "+", 
  
  RowBox[{"0.00001867947231430621`", " ", "clq1122", " ", "cplequ1111"}], "-", 
  RowBox[{"0.00002030599067540768`", " ", "clq1133", " ", "cplequ1111"}], "-", 
  RowBox[{"16.34172398056927`", " ", "clq2211", " ", "cplequ1111"}], "-", 
  RowBox[{"0.014669784421156294`", " ", "clu1111", " ", "cplequ1111"}], "+", 
  RowBox[{"0.000016900936745708973`", " ", "clu1122", " ", "cplequ1111"}], 
  "-", 
  RowBox[{"3.0746641975926545`", " ", "clu2211", " ", "cplequ1111"}], "-", 
  RowBox[{"8.115794235679592`*^7", " ", "cpHl11", " ", "cplequ1111"}], "+", 
  RowBox[{"8.122817986804335`*^7", " ", "cpHl22", " ", "cplequ1111"}], "-", 
  RowBox[{"0.000016748281843318266`", " ", "cpHl33", " ", "cplequ1111"}], "-", 
  RowBox[{"70173.57260320938`", " ", "cpHq11", " ", "cplequ1111"}], "+", 
  RowBox[{"0.0002248040989909088`", " ", "cpHq22", " ", "cplequ1111"}], "+", 
  RowBox[{"0.00008273415156877802`", " ", "cpHq33", " ", "cplequ1111"}], "+", 
  
  RowBox[{"2.4043241577314115`*^9", " ", 
   SuperscriptBox["cplequ1111", "2"]}], "+", 
  RowBox[{"140.2540018941489`", " ", "cplequ2211"}], "-", 
  RowBox[{"9.29464917822405`*^-7", " ", "ced1111", " ", "cplequ2211"}], "+", 
  RowBox[{"8.416322034720799`*^-8", " ", "ced1122", " ", "cplequ2211"}], "+", 
  
  RowBox[{"4.162357660731222`*^-8", " ", "ced1133", " ", "cplequ2211"}], "+", 
  
  RowBox[{"1.5780959945902916`*^-11", " ", "ced2211", " ", "cplequ2211"}], 
  "-", 
  RowBox[{"5.025361768274807`*^-9", " ", "cee1111", " ", "cplequ2211"}], "+", 
  
  RowBox[{"5.743154714741364`*^-9", " ", "cee1122", " ", "cplequ2211"}], "-", 
  
  RowBox[{"1.914036841969228`*^-8", " ", "cee1133", " ", "cplequ2211"}], "-", 
  
  RowBox[{"2.048969713517863`*^-6", " ", "ceq1111", " ", "cplequ2211"}], "-", 
  
  RowBox[{"8.797771556836146`*^-8", " ", "ceq1122", " ", "cplequ2211"}], "-", 
  
  RowBox[{"3.130483563707913`*^-8", " ", "ceq1133", " ", "cplequ2211"}], "+", 
  
  RowBox[{"1.5780959945902916`*^-11", " ", "ceq2211", " ", "cplequ2211"}], 
  "-", 
  RowBox[{"1.1263986785489053`*^-6", " ", "ceu1111", " ", "cplequ2211"}], "-", 
  RowBox[{"2.0944560750202858`*^-7", " ", "ceu1122", " ", "cplequ2211"}], "-", 
  RowBox[{"3.156191989180583`*^-11", " ", "ceu2211", " ", "cplequ2211"}], "+", 
  RowBox[{"0.9504142121559767`", " ", "cHD", " ", "cplequ2211"}], "+", 
  RowBox[{"0.01716513503584072`", " ", "cHd11", " ", "cplequ2211"}], "+", 
  RowBox[{"1.325187507592525`*^-7", " ", "cHd22", " ", "cplequ2211"}], "+", 
  RowBox[{"6.667473576204178`*^-8", " ", "cHd33", " ", "cplequ2211"}], "-", 
  RowBox[{"4.995047131720525`*^-7", " ", "cHe11", " ", "cplequ2211"}], "-", 
  RowBox[{"6.684001307958234`*^-7", " ", "cHe22", " ", "cplequ2211"}], "-", 
  RowBox[{"1.7459880905475505`*^-7", " ", "cHe33", " ", "cplequ2211"}], "+", 
  RowBox[{"0.0006590959193863743`", " ", "cHl11", " ", "cplequ2211"}], "+", 
  RowBox[{"1.351423479613174`", " ", "cHl22", " ", "cplequ2211"}], "+", 
  RowBox[{"4.756367687082402`*^-7", " ", "cHl33", " ", "cplequ2211"}], "-", 
  RowBox[{"0.18169965985077852`", " ", "cHq11", " ", "cplequ2211"}], "+", 
  RowBox[{"9.828148215013842`*^-9", " ", "cHq22", " ", "cplequ2211"}], "-", 
  RowBox[{"4.048795754573779`*^-7", " ", "cHq33", " ", "cplequ2211"}], "-", 
  RowBox[{"0.03433316862666458`", " ", "cHu11", " ", "cplequ2211"}], "-", 
  RowBox[{"2.1204873091315276`*^-7", " ", "cHu22", " ", "cplequ2211"}], "-", 
  RowBox[{"1084.2834914634068`", " ", "cHud11", " ", "cplequ2211"}], "+", 
  RowBox[{"1.2872312319046841`", " ", "cHWB", " ", "cplequ2211"}], "+", 
  RowBox[{"0.00008152611452725686`", " ", "cld1111", " ", "cplequ2211"}], "+", 
  RowBox[{"3.3990888936973434`*^-8", " ", "cld1122", " ", "cplequ2211"}], "+", 
  RowBox[{"1.70361739457117`*^-8", " ", "cld1133", " ", "cplequ2211"}], "+", 
  RowBox[{"0.01708546439244436`", " ", "cld2211", " ", "cplequ2211"}], "-", 
  RowBox[{"1.337735734147299`*^-8", " ", "cle1111", " ", "cplequ2211"}], "+", 
  
  RowBox[{"3.182552887352816`*^-9", " ", "cle1122", " ", "cplequ2211"}], "-", 
  
  RowBox[{"3.950182828993451`*^-9", " ", "cle1133", " ", "cplequ2211"}], "+", 
  
  RowBox[{"3.38304125657647`*^-9", " ", "cle2211", " ", "cplequ2211"}], "-", 
  RowBox[{"1.2393816544157105`*^-11", " ", "cle2222", " ", "cplequ2211"}], 
  "-", 
  RowBox[{"4.041643867126162`*^-9", " ", "cle3311", " ", "cplequ2211"}], "-", 
  
  RowBox[{"1.6784182719345188`*^9", " ", "cledq1111", " ", "cplequ2211"}], 
  "+", 
  RowBox[{"8.266414067601453`*^6", " ", "cledq2211", " ", "cplequ2211"}], "+", 
  RowBox[{"1.6784236519100611`*^9", " ", "clequ1111", " ", "cplequ2211"}], 
  "-", 
  RowBox[{"8.266439195729869`*^6", " ", "clequ2211", " ", "cplequ2211"}], "-", 
  RowBox[{"4.934529787574865`*^-9", " ", "cll1111", " ", "cplequ2211"}], "+", 
  
  RowBox[{"5.328341274512332`*^-9", " ", "cll1122", " ", "cplequ2211"}], "-", 
  
  RowBox[{"2.0794690449354025`*^-8", " ", "cll1133", " ", "cplequ2211"}], "-", 
  RowBox[{"501.12588162011224`", " ", "cll1221", " ", "cplequ2211"}], "-", 
  RowBox[{"2.5008463619441137`*^-8", " ", "cll1331", " ", "cplequ2211"}], "-", 
  RowBox[{"3.836032931213763`*^-11", " ", "cll2222", " ", "cplequ2211"}], "+", 
  RowBox[{"4.0645107437181605`*^-10", " ", "cll2332", " ", "cplequ2211"}], 
  "-", 
  RowBox[{"0.00007855461071785928`", " ", "clq1111", " ", "cplequ2211"}], "-", 
  RowBox[{"9.218945849982909`*^-8", " ", "clq1122", " ", "cplequ2211"}], "+", 
  
  RowBox[{"1.0101345153525252`*^-7", " ", "clq1133", " ", "cplequ2211"}], "-", 
  RowBox[{"0.18161731502147663`", " ", "clq2211", " ", "cplequ2211"}], "-", 
  RowBox[{"0.0001600876191279696`", " ", "clu1111", " ", "cplequ2211"}], "-", 
  
  RowBox[{"8.399215970516649`*^-8", " ", "clu1122", " ", "cplequ2211"}], "-", 
  
  RowBox[{"0.03417092899442371`", " ", "clu2211", " ", "cplequ2211"}], "+", 
  RowBox[{"399713.45981230616`", " ", "cpHl11", " ", "cplequ2211"}], "-", 
  RowBox[{"398710.6592987476`", " ", "cpHl22", " ", "cplequ2211"}], "+", 
  RowBox[{"8.258112959780283`*^-8", " ", "cpHl33", " ", "cplequ2211"}], "-", 
  RowBox[{"1002.0899141066961`", " ", "cpHq11", " ", "cplequ2211"}], "-", 
  RowBox[{"1.0993510276856494`*^-6", " ", "cpHq22", " ", "cplequ2211"}], "-", 
  
  RowBox[{"4.0487159779679634`*^-7", " ", "cpHq33", " ", "cplequ2211"}], "-", 
  
  RowBox[{"2.358665145518848`*^7", " ", "cplequ1111", " ", "cplequ2211"}], 
  "+", 
  RowBox[{"58083.5535364694`", " ", 
   SuperscriptBox["cplequ2211", "2"]}], "-", 
  RowBox[{"11661.659650083631`", " ", "cplq1111"}], "+", 
  RowBox[{"37247.83631037117`", " ", "ced1111", " ", "cplq1111"}], "+", 
  RowBox[{"81142.17000351165`", " ", "ced1122", " ", "cplq1111"}], "+", 
  RowBox[{"35486.4893410439`", " ", "ced1133", " ", "cplq1111"}], "+", 
  RowBox[{"8.904026753516294`*^-10", " ", "ced2211", " ", "cplq1111"}], "+", 
  RowBox[{"7.044448878680331`*^-8", " ", "cee1111", " ", "cplq1111"}], "+", 
  RowBox[{"7.536510881733555`*^-7", " ", "cee1122", " ", "cplq1111"}], "+", 
  RowBox[{"2.3075716016584444`*^-6", " ", "cee1133", " ", "cplq1111"}], "-", 
  RowBox[{"140050.3860924273`", " ", "ceq1111", " ", "cplq1111"}], "-", 
  RowBox[{"80134.57503968637`", " ", "ceq1122", " ", "cplq1111"}], "-", 
  RowBox[{"26873.328828371414`", " ", "ceq1133", " ", "cplq1111"}], "+", 
  RowBox[{"8.904026753516294`*^-10", " ", "ceq2211", " ", "cplq1111"}], "-", 
  RowBox[{"174939.87954469447`", " ", "ceu1111", " ", "cplq1111"}], "-", 
  RowBox[{"152229.9736421777`", " ", "ceu1122", " ", "cplq1111"}], "-", 
  RowBox[{"1.7808053507032588`*^-9", " ", "ceu2211", " ", "cplq1111"}], "-", 
  RowBox[{"69567.8532725682`", " ", "cHD", " ", "cplq1111"}], "-", 
  RowBox[{"47024.72686579672`", " ", "cHd11", " ", "cplq1111"}], "-", 
  RowBox[{"5419.61336056714`", " ", "cHd22", " ", "cplq1111"}], "-", 
  RowBox[{"1965.480306952123`", " ", "cHd33", " ", "cplq1111"}], "-", 
  RowBox[{"42549.28512769169`", " ", "cHe11", " ", "cplq1111"}], "+", 
  RowBox[{"2.1490979765542437`*^-7", " ", "cHe22", " ", "cplq1111"}], "+", 
  RowBox[{"4.3156653872647303`*^-7", " ", "cHe33", " ", "cplq1111"}], "+", 
  RowBox[{"145922.610692581`", " ", "cHl11", " ", "cplq1111"}], "+", 
  RowBox[{"39945.55238001881`", " ", "cHl22", " ", "cplq1111"}], "+", 
  RowBox[{"2.5407785824361838`*^-6", " ", "cHl33", " ", "cplq1111"}], "-", 
  RowBox[{"57603.47736972198`", " ", "cHq11", " ", "cplq1111"}], "+", 
  RowBox[{"7415.952545658907`", " ", "cHq22", " ", "cplq1111"}], "+", 
  RowBox[{"13226.780780049947`", " ", "cHq33", " ", "cplq1111"}], "-", 
  RowBox[{"5870.52223730172`", " ", "cHu11", " ", "cplq1111"}], "+", 
  RowBox[{"10128.044329052867`", " ", "cHu22", " ", "cplq1111"}], "+", 
  RowBox[{"1.215817627578367`*^7", " ", "cHud11", " ", "cplq1111"}], "-", 
  RowBox[{"192887.65432126386`", " ", "cHWB", " ", "cplq1111"}], "+", 
  RowBox[{"73322.791808027`", " ", "cld1111", " ", "cplq1111"}], "+", 
  RowBox[{"32767.30333179859`", " ", "cld1122", " ", "cplq1111"}], "+", 
  RowBox[{"14699.88328454049`", " ", "cld1133", " ", "cplq1111"}], "+", 
  RowBox[{"505.01474891488687`", " ", "cld2211", " ", "cplq1111"}], "-", 
  RowBox[{"5.10930496860066`*^-7", " ", "cle1111", " ", "cplq1111"}], "+", 
  RowBox[{"2.499466050329289`*^-7", " ", "cle1122", " ", "cplq1111"}], "+", 
  RowBox[{"8.95035319774338`*^-7", " ", "cle1133", " ", "cplq1111"}], "+", 
  RowBox[{"2.774874033065967`*^-7", " ", "cle2211", " ", "cplq1111"}], "-", 
  RowBox[{"7.23322210553081`*^-10", " ", "cle2222", " ", "cplq1111"}], "+", 
  RowBox[{"8.960106099494973`*^-7", " ", "cle3311", " ", "cplq1111"}], "+", 
  RowBox[{"5.770184643550162`*^9", " ", "cledq1111", " ", "cplq1111"}], "-", 
  RowBox[{"2.837216163182455`*^7", " ", "cledq2211", " ", "cplq1111"}], "-", 
  RowBox[{"5.780185275350833`*^9", " ", "clequ1111", " ", "cplq1111"}], "+", 
  RowBox[{"2.837224787711968`*^7", " ", "clequ2211", " ", "cplq1111"}], "-", 
  RowBox[{"3.885775657401533`*^-7", " ", "cll1111", " ", "cplq1111"}], "+", 
  RowBox[{"8.662838750796899`*^-7", " ", "cll1122", " ", "cplq1111"}], "+", 
  RowBox[{"2.497105506192632`*^-6", " ", "cll1133", " ", "cplq1111"}], "-", 
  RowBox[{"1.206661472601258`*^7", " ", "cll1221", " ", "cplq1111"}], "+", 
  RowBox[{"1.5637175191610592`*^-6", " ", "cll1331", " ", "cplq1111"}], "-", 
  RowBox[{"2.2387678643412247`*^-9", " ", "cll2222", " ", "cplq1111"}], "-", 
  RowBox[{"5.817943140183448`*^-8", " ", "cll2332", " ", "cplq1111"}], "+", 
  RowBox[{"23779.280855524907`", " ", "clq1111", " ", "cplq1111"}], "-", 
  RowBox[{"18424.261913111433`", " ", "clq1122", " ", "cplq1111"}], "+", 
  RowBox[{"85835.13302297781`", " ", "clq1133", " ", "cplq1111"}], "-", 
  RowBox[{"5368.2710398986255`", " ", "clq2211", " ", "cplq1111"}], "-", 
  RowBox[{"47185.16809439812`", " ", "clu1111", " ", "cplq1111"}], "-", 
  RowBox[{"61511.42123278186`", " ", "clu1122", " ", "cplq1111"}], "-", 
  RowBox[{"1010.0294978173421`", " ", "clu2211", " ", "cplq1111"}], "-", 
  RowBox[{"1.4051154650372001`*^6", " ", "cpHl11", " ", "cplq1111"}], "+", 
  RowBox[{"2.550513258031174`*^7", " ", "cpHl22", " ", "cplq1111"}], "+", 
  RowBox[{"5.439240561755137`*^-7", " ", "cpHl33", " ", "cplq1111"}], "-", 
  RowBox[{"2.4284258999145765`*^7", " ", "cpHq11", " ", "cplq1111"}], "+", 
  RowBox[{"64534.166463288`", " ", "cpHq22", " ", "cplq1111"}], "+", 
  RowBox[{"13226.780780048775`", " ", "cpHq33", " ", "cplq1111"}], "+", 
  RowBox[{"8.122813050266677`*^7", " ", "cplequ1111", " ", "cplq1111"}], "-", 
  
  RowBox[{"398711.2079338673`", " ", "cplequ2211", " ", "cplq1111"}], "+", 
  RowBox[{"1.3072439912299711`*^7", " ", 
   SuperscriptBox["cplq1111", "2"]}], "-", 
  RowBox[{"1620.4538816568675`", " ", "cplq1122"}], "+", 
  RowBox[{"78438.79472114508`", " ", "ced1111", " ", "cplq1122"}], "+", 
  RowBox[{"78438.79471924427`", " ", "ced1122", " ", "cplq1122"}], "+", 
  RowBox[{"32783.11405324446`", " ", "ced1133", " ", "cplq1122"}], "+", 
  RowBox[{"4.154326289420436`*^-11", " ", "ced2211", " ", "cplq1122"}], "-", 
  RowBox[{"5.808490462896698`*^-8", " ", "cee1111", " ", "cplq1122"}], "+", 
  RowBox[{"2.7047496165159996`*^-7", " ", "cee1122", " ", "cplq1122"}], "+", 
  RowBox[{"4.3080382865399603`*^-7", " ", "cee1133", " ", "cplq1122"}], "-", 
  RowBox[{"78438.7947156426`", " ", "ceq1111", " ", "cplq1122"}], "-", 
  RowBox[{"79475.56971748726`", " ", "ceq1122", " ", "cplq1122"}], "-", 
  RowBox[{"24712.730069528418`", " ", "ceq1133", " ", "cplq1122"}], "+", 
  RowBox[{"4.154326289420436`*^-11", " ", "ceq2211", " ", "cplq1122"}], "-", 
  RowBox[{"156877.58943678296`", " ", "ceu1111", " ", "cplq1122"}], "-", 
  RowBox[{"167559.1234359629`", " ", "ceu1122", " ", "cplq1122"}], "-", 
  RowBox[{"8.308652578840872`*^-11", " ", "ceu2211", " ", "cplq1122"}], "-", 
  RowBox[{"113718.21587512735`", " ", "cHD", " ", "cplq1122"}], "-", 
  RowBox[{"5228.330604328597`", " ", "cHd11", " ", "cplq1122"}], "-", 
  RowBox[{"5228.330605569965`", " ", "cHd22", " ", "cplq1122"}], "-", 
  RowBox[{"1774.197551719378`", " ", "cHd33", " ", "cplq1122"}], "-", 
  RowBox[{"60040.984882596706`", " ", "cHe11", " ", "cplq1122"}], "+", 
  RowBox[{"3.2876098874656115`*^-7", " ", "cHe22", " ", "cplq1122"}], "+", 
  RowBox[{"3.726602835832828`*^-7", " ", "cHe33", " ", "cplq1122"}], "+", 
  RowBox[{"171483.2551489317`", " ", "cHl11", " ", "cplq1122"}], "+", 
  RowBox[{"5.424699716604619`*^-6", " ", "cHl22", " ", "cplq1122"}], "-", 
  RowBox[{"4.13895075569122`*^-6", " ", "cHl33", " ", "cplq1122"}], "+", 
  RowBox[{"5228.3306113121835`", " ", "cHq11", " ", "cplq1122"}], "+", 
  RowBox[{"3112.1626434971404`", " ", "cHq22", " ", "cplq1122"}], "+", 
  RowBox[{"11961.949578991402`", " ", "cHq33", " ", "cplq1122"}], "+", 
  RowBox[{"10456.66121333333`", " ", "cHu11", " ", "cplq1122"}], "+", 
  RowBox[{"11224.1660077522`", " ", "cHu22", " ", "cplq1122"}], "-", 
  RowBox[{"0.000014569878280029879`", " ", "cHud11", " ", "cplq1122"}], "-", 
  RowBox[{"255286.30181354005`", " ", "cHWB", " ", "cplq1122"}], "+", 
  RowBox[{"31685.25272572696`", " ", "cld1111", " ", "cplq1122"}], "+", 
  RowBox[{"31685.25272761629`", " ", "cld1122", " ", "cplq1122"}], "+", 
  RowBox[{"13617.832678963954`", " ", "cld1133", " ", "cplq1122"}], "-", 
  RowBox[{"3.036166729617996`*^-9", " ", "cld2211", " ", "cplq1122"}], "-", 
  RowBox[{"3.7111521308719056`*^-8", " ", "cle1111", " ", "cplq1122"}], "+", 
  RowBox[{"9.448482733881639`*^-8", " ", "cle1122", " ", "cplq1122"}], "+", 
  RowBox[{"1.901730082449466`*^-7", " ", "cle1133", " ", "cplq1122"}], "+", 
  RowBox[{"1.041894912789923`*^-7", " ", "cle2211", " ", "cplq1122"}], "-", 
  RowBox[{"1.4724822555074316`*^-11", " ", "cle2222", " ", "cplq1122"}], "+", 
  
  RowBox[{"1.9176351214358672`*^-7", " ", "cle3311", " ", "cplq1122"}], "-", 
  RowBox[{"0.007214479155134346`", " ", "cledq1111", " ", "cplq1122"}], "+", 
  RowBox[{"0.00003583370103554466`", " ", "cledq2211", " ", "cplq1122"}], "+", 
  RowBox[{"0.007243397634461401`", " ", "clequ1111", " ", "cplq1122"}], "-", 
  RowBox[{"0.00003583380996232159`", " ", "clequ2211", " ", "cplq1122"}], "+", 
  RowBox[{"3.994571437883313`*^-8", " ", "cll1111", " ", "cplq1122"}], "+", 
  RowBox[{"3.3982340959630194`*^-7", " ", "cll1122", " ", "cplq1122"}], "+", 
  RowBox[{"4.6419017926807443`*^-7", " ", "cll1133", " ", "cplq1122"}], "+", 
  RowBox[{"113718.21589384899`", " ", "cll1221", " ", "cplq1122"}], "+", 
  RowBox[{"8.945344952826656`*^-7", " ", "cll1331", " ", "cplq1122"}], "-", 
  RowBox[{"4.557506884687049`*^-11", " ", "cll2222", " ", "cplq1122"}], "+", 
  RowBox[{"1.951640569887337`*^-8", " ", "cll2332", " ", "cplq1122"}], "-", 
  RowBox[{"31685.25273122268`", " ", "clq1111", " ", "cplq1122"}], "-", 
  RowBox[{"46910.8659843381`", " ", "clq1122", " ", "cplq1122"}], "+", 
  RowBox[{"79204.63762255103`", " ", "clq1133", " ", "cplq1122"}], "+", 
  RowBox[{"1.8501049295881086`*^-9", " ", "clq2211", " ", "cplq1122"}], "-", 
  RowBox[{"63370.50545694493`", " ", "clu1111", " ", "cplq1122"}], "-", 
  RowBox[{"67490.87232243957`", " ", "clu1122", " ", "cplq1122"}], "+", 
  RowBox[{"6.093253335311024`*^-9", " ", "clu2211", " ", "cplq1122"}], "-", 
  RowBox[{"55953.17661277885`", " ", "cpHl11", " ", "cplq1122"}], "-", 
  RowBox[{"227436.43178813462`", " ", "cpHl22", " ", "cplq1122"}], "-", 
  RowBox[{"4.94428539763288`*^-6", " ", "cpHl33", " ", "cplq1122"}], "+", 
  RowBox[{"64192.12604010872`", " ", "cpHq11", " ", "cplq1122"}], "+", 
  RowBox[{"66308.293970525`", " ", "cpHq22", " ", "cplq1122"}], "+", 
  RowBox[{"11961.949578990761`", " ", "cpHq33", " ", "cplq1122"}], "-", 
  RowBox[{"0.00010124310570504984`", " ", "cplequ1111", " ", "cplq1122"}], 
  "+", 
  RowBox[{"5.035674902048096`*^-7", " ", "cplequ2211", " ", "cplq1122"}], "+", 
  RowBox[{"415052.67123092175`", " ", "cplq1111", " ", "cplq1122"}], "+", 
  RowBox[{"215139.1422593387`", " ", 
   SuperscriptBox["cplq1122", "2"]}], "+", 
  RowBox[{"1043.789440063858`", " ", "cplq1133"}], "+", 
  RowBox[{"16342.828272537698`", " ", "ced1111", " ", "cplq1133"}], "+", 
  RowBox[{"16342.828272016817`", " ", "ced1122", " ", "cplq1133"}], "+", 
  RowBox[{"127956.84835582778`", " ", "ced1133", " ", "cplq1133"}], "+", 
  RowBox[{"1.1282175836699294`*^-11", " ", "ced2211", " ", "cplq1133"}], "-", 
  
  RowBox[{"7.9185281154708`*^-9", " ", "cee1111", " ", "cplq1133"}], "+", 
  RowBox[{"5.207047395641592`*^-8", " ", "cee1122", " ", "cplq1133"}], "+", 
  RowBox[{"8.459480793516285`*^-8", " ", "cee1133", " ", "cplq1133"}], "-", 
  RowBox[{"16342.828271027005`", " ", "ceq1111", " ", "cplq1133"}], "-", 
  RowBox[{"15878.00983780177`", " ", "ceq1122", " ", "cplq1133"}], "-", 
  RowBox[{"98941.42821909713`", " ", "ceq1133", " ", "cplq1133"}], "+", 
  RowBox[{"1.1282175836699294`*^-11", " ", "ceq2211", " ", "cplq1133"}], "-", 
  
  RowBox[{"32685.656543565183`", " ", "ceu1111", " ", "cplq1133"}], "-", 
  RowBox[{"28038.040760329066`", " ", "ceu1122", " ", "cplq1133"}], "-", 
  RowBox[{"2.2564351673398588`*^-11", " ", "ceu2211", " ", "cplq1133"}], "-", 
  
  RowBox[{"64483.66117249395`", " ", "cHD", " ", "cplq1133"}], "-", 
  RowBox[{"907.8399547637553`", " ", "cHd11", " ", "cplq1133"}], "-", 
  RowBox[{"907.8399551542086`", " ", "cHd22", " ", "cplq1133"}], "-", 
  RowBox[{"9616.805319355037`", " ", "cHd33", " ", "cplq1133"}], "-", 
  RowBox[{"38235.02389619422`", " ", "cHe11", " ", "cplq1133"}], "-", 
  RowBox[{"1.5908921241567465`*^-7", " ", "cHe22", " ", "cplq1133"}], "+", 
  RowBox[{"3.3271886923044756`*^-8", " ", "cHe33", " ", "cplq1133"}], "+", 
  RowBox[{"99791.30688172419`", " ", "cHl11", " ", "cplq1133"}], "+", 
  RowBox[{"1.06280205504897`*^-6", " ", "cHl22", " ", "cplq1133"}], "-", 
  RowBox[{"9.054939080821034`*^-7", " ", "cHl33", " ", "cplq1133"}], "+", 
  RowBox[{"907.8399566994576`", " ", "cHq11", " ", "cplq1133"}], "+", 
  RowBox[{"1830.6306910355834`", " ", "cHq22", " ", "cplq1133"}], "+", 
  RowBox[{"60869.078167622305`", " ", "cHq33", " ", "cplq1133"}], "+", 
  RowBox[{"1815.6799108885407`", " ", "cHu11", " ", "cplq1133"}], "+", 
  RowBox[{"1487.063031074988`", " ", "cHu22", " ", "cplq1133"}], "-", 
  RowBox[{"2.0050906407030894`*^-6", " ", "cHud11", " ", "cplq1133"}], "-", 
  RowBox[{"136920.43517167214`", " ", "cHWB", " ", "cplq1133"}], "+", 
  RowBox[{"6768.5725636164225`", " ", "cld1111", " ", "cplq1133"}], "+", 
  RowBox[{"6768.572564141581`", " ", "cld1122", " ", "cplq1133"}], "+", 
  RowBox[{"48975.40200463544`", " ", "cld1133", " ", "cplq1133"}], "+", 
  RowBox[{"9.96696010590652`*^-10", " ", "cld2211", " ", "cplq1133"}], "+", 
  RowBox[{"1.510243553096772`*^-9", " ", "cle1111", " ", "cplq1133"}], "+", 
  RowBox[{"1.9616204414317733`*^-8", " ", "cle1122", " ", "cplq1133"}], "+", 
  RowBox[{"4.192923287098193`*^-8", " ", "cle1133", " ", "cplq1133"}], "+", 
  RowBox[{"2.202325061409646`*^-8", " ", "cle2211", " ", "cplq1133"}], "-", 
  RowBox[{"3.692827536849752`*^-12", " ", "cle2222", " ", "cplq1133"}], "+", 
  RowBox[{"4.221739749259127`*^-8", " ", "cle3311", " ", "cplq1133"}], "-", 
  RowBox[{"0.001446715680409637`", " ", "cledq1111", " ", "cplq1133"}], "+", 
  RowBox[{"7.188084801523883`*^-6", " ", "cledq2211", " ", "cplq1133"}], "+", 
  
  RowBox[{"0.0014516677731109798`", " ", "clequ1111", " ", "cplq1133"}], "-", 
  
  RowBox[{"7.188106651762267`*^-6", " ", "clequ2211", " ", "cplq1133"}], "+", 
  
  RowBox[{"1.0356180030764216`*^-8", " ", "cll1111", " ", "cplq1133"}], "+", 
  RowBox[{"6.522106093475605`*^-8", " ", "cll1122", " ", "cplq1133"}], "+", 
  RowBox[{"9.150960995206379`*^-8", " ", "cll1133", " ", "cplq1133"}], "+", 
  RowBox[{"64483.66117511975`", " ", "cll1221", " ", "cplq1133"}], "+", 
  RowBox[{"1.8172593731454892`*^-7", " ", "cll1331", " ", "cplq1133"}], "-", 
  RowBox[{"1.1429738362011603`*^-11", " ", "cll2222", " ", "cplq1133"}], "+", 
  
  RowBox[{"5.734180665903113`*^-9", " ", "cll2332", " ", "cplq1133"}], "-", 
  RowBox[{"6768.572565130917`", " ", "clq1111", " ", "cplq1133"}], "-", 
  RowBox[{"138.0771593033569`", " ", "clq1122", " ", "cplq1133"}], "+", 
  RowBox[{"314471.39771650254`", " ", "clq1133", " ", "cplq1133"}], "-", 
  RowBox[{"3.8499315450080883`*^-10", " ", "clq2211", " ", "cplq1133"}], "-", 
  
  RowBox[{"13537.14512874782`", " ", "clu1111", " ", "cplq1133"}], "-", 
  RowBox[{"11678.060910905988`", " ", "clu1122", " ", "cplq1133"}], "-", 
  RowBox[{"1.886405908588652`*^-9", " ", "clu2211", " ", "cplq1133"}], "-", 
  RowBox[{"29176.015465104778`", " ", "cpHl11", " ", "cplq1133"}], "-", 
  RowBox[{"128967.32235057738`", " ", "cpHl22", " ", "cplq1133"}], "-", 
  RowBox[{"1.227666430386193`*^-6", " ", "cpHl33", " ", "cplq1133"}], "+", 
  RowBox[{"11306.017862544444`", " ", "cpHq11", " ", "cplq1133"}], "+", 
  RowBox[{"10383.227122092669`", " ", "cpHq22", " ", "cplq1133"}], "+", 
  RowBox[{"60869.0781676222`", " ", "cpHq33", " ", "cplq1133"}], "-", 
  RowBox[{"0.00002030599067540768`", " ", "cplequ1111", " ", "cplq1133"}], 
  "+", 
  RowBox[{"1.0101345153525252`*^-7", " ", "cplequ2211", " ", "cplq1133"}], 
  "+", 
  RowBox[{"85835.13302297781`", " ", "cplq1111", " ", "cplq1133"}], "+", 
  RowBox[{"79204.63762255103`", " ", "cplq1122", " ", "cplq1133"}], "+", 
  RowBox[{"157235.69885825127`", " ", 
   SuperscriptBox["cplq1133", "2"]}], "+", 
  RowBox[{"308.4772284440696`", " ", "cplq2211"}], "-", 
  RowBox[{"3.2354695910537333`*^-6", " ", "ced1111", " ", "cplq2211"}], "+", 
  RowBox[{"2.8894179049565533`*^-7", " ", "ced1122", " ", "cplq2211"}], "+", 
  RowBox[{"1.4289528410737673`*^-7", " ", "ced1133", " ", "cplq2211"}], "+", 
  RowBox[{"4.908026509184079`", " ", "ced2211", " ", "cplq2211"}], "-", 
  RowBox[{"1.7257922572047516`*^-8", " ", "cee1111", " ", "cplq2211"}], "+", 
  RowBox[{"2.0936123728782875`*^-8", " ", "cee1122", " ", "cplq2211"}], "-", 
  RowBox[{"6.997663658420614`*^-8", " ", "cee1133", " ", "cplq2211"}], "-", 
  RowBox[{"7.11796627613729`*^-6", " ", "ceq1111", " ", "cplq2211"}], "-", 
  RowBox[{"3.022111699466206`*^-7", " ", "ceq1122", " ", "cplq2211"}], "-", 
  RowBox[{"1.0747394502615947`*^-7", " ", "ceq1133", " ", "cplq2211"}], "+", 
  RowBox[{"4.908026509184079`", " ", "ceq2211", " ", "cplq2211"}], "-", 
  RowBox[{"3.908196951415636`*^-6", " ", "ceu1111", " ", "cplq2211"}], "-", 
  RowBox[{"7.196521944147239`*^-7", " ", "ceu1122", " ", "cplq2211"}], "-", 
  RowBox[{"9.816053018368159`", " ", "ceu2211", " ", "cplq2211"}], "+", 
  RowBox[{"18864.671932128862`", " ", "cHD", " ", "cplq2211"}], "-", 
  RowBox[{"1116.2416412397629`", " ", "cHd11", " ", "cplq2211"}], "+", 
  RowBox[{"4.605992705329131`*^-7", " ", "cHd22", " ", "cplq2211"}], "+", 
  RowBox[{"2.3252311657735597`*^-7", " ", "cHd33", " ", "cplq2211"}], "-", 
  RowBox[{"1.739129376929988`*^-6", " ", "cHe11", " ", "cplq2211"}], "+", 
  RowBox[{"14.724077211507717`", " ", "cHe22", " ", "cplq2211"}], "-", 
  RowBox[{"6.021856374579933`*^-7", " ", "cHe33", " ", "cplq2211"}], "-", 
  RowBox[{"0.009439304323062316`", " ", "cHl11", " ", "cplq2211"}], "+", 
  RowBox[{"25303.573069004353`", " ", "cHl22", " ", "cplq2211"}], "+", 
  RowBox[{"1.6558499794383366`*^-6", " ", "cHl33", " ", "cplq2211"}], "-", 
  RowBox[{"3265.5315016903896`", " ", "cHq11", " ", "cplq2211"}], "+", 
  RowBox[{"2.7927974763613988`*^-8", " ", "cHq22", " ", "cplq2211"}], "-", 
  RowBox[{"1.4112159946457738`*^-6", " ", "cHq33", " ", "cplq2211"}], "+", 
  RowBox[{"2232.4832724049843`", " ", "cHu11", " ", "cplq2211"}], "-", 
  RowBox[{"7.391601005931292`*^-7", " ", "cHu22", " ", "cplq2211"}], "+", 
  RowBox[{"1984.7922053310135`", " ", "cHud11", " ", "cplq2211"}], "+", 
  RowBox[{"29124.301272697045`", " ", "cHWB", " ", "cplq2211"}], "-", 
  RowBox[{"0.0011538515181592846`", " ", "cld1111", " ", "cplq2211"}], "+", 
  RowBox[{"1.1670404591625243`*^-7", " ", "cld1122", " ", "cplq2211"}], "+", 
  RowBox[{"5.8568824753889826`*^-8", " ", "cld1133", " ", "cplq2211"}], "-", 
  RowBox[{"1119.597365740029`", " ", "cld2211", " ", "cplq2211"}], "-", 
  RowBox[{"4.606912947275314`*^-8", " ", "cle1111", " ", "cplq2211"}], "+", 
  RowBox[{"1.1322142807448093`*^-8", " ", "cle1122", " ", "cplq2211"}], "-", 
  RowBox[{"1.454598425221875`*^-8", " ", "cle1133", " ", "cplq2211"}], "+", 
  RowBox[{"1.2013067309161525`*^-8", " ", "cle2211", " ", "cplq2211"}], "+", 
  RowBox[{"3.12979715597232`*^-11", " ", "cle2222", " ", "cplq2211"}], "-", 
  RowBox[{"1.4879403766557061`*^-8", " ", "cle3311", " ", "cplq2211"}], "-", 
  RowBox[{"5.775178172646078`*^9", " ", "cledq1111", " ", "cplq2211"}], "+", 
  RowBox[{"2.844347002851172`*^7", " ", "cledq2211", " ", "cplq2211"}], "+", 
  RowBox[{"5.77519173124266`*^9", " ", "clequ1111", " ", "cplq2211"}], "-", 
  RowBox[{"2.8443556490569104`*^7", " ", "clequ2211", " ", "cplq2211"}], "-", 
  
  RowBox[{"1.7098969634876572`*^-8", " ", "cll1111", " ", "cplq2211"}], "+", 
  RowBox[{"1.9626285275520973`*^-8", " ", "cll1122", " ", "cplq2211"}], "-", 
  RowBox[{"7.580354705153197`*^-8", " ", "cll1133", " ", "cplq2211"}], "-", 
  RowBox[{"13652.2165184544`", " ", "cll1221", " ", "cplq2211"}], "-", 
  RowBox[{"9.236245143777184`*^-8", " ", "cll1331", " ", "cplq2211"}], "+", 
  RowBox[{"9.687092684931718`*^-11", " ", "cll2222", " ", "cplq2211"}], "+", 
  RowBox[{"1.2855057400382032`*^-9", " ", "cll2332", " ", "cplq2211"}], "+", 
  RowBox[{"0.0011641829087834664`", " ", "clq1111", " ", "cplq2211"}], "-", 
  RowBox[{"3.1755343475699737`*^-7", " ", "clq1122", " ", "cplq2211"}], "+", 
  RowBox[{"3.467873593774439`*^-7", " ", "clq1133", " ", "cplq2211"}], "-", 
  RowBox[{"3268.8895374895287`", " ", "clq2211", " ", "cplq2211"}], "+", 
  RowBox[{"0.002318008726676419`", " ", "clu1111", " ", "cplq2211"}], "-", 
  RowBox[{"2.885791660626021`*^-7", " ", "clu1122", " ", "cplq2211"}], "+", 
  RowBox[{"2239.1947314791996`", " ", "clu2211", " ", "cplq2211"}], "+", 
  RowBox[{"1.3877749454180517`*^6", " ", "cpHl11", " ", "cplq2211"}], "-", 
  RowBox[{"1.3480487287834843`*^6", " ", "cpHl22", " ", "cplq2211"}], "+", 
  RowBox[{"2.9210516653921887`*^-7", " ", "cpHl33", " ", "cplq2211"}], "-", 
  RowBox[{"23648.552721859058`", " ", "cpHq11", " ", "cplq2211"}], "-", 
  RowBox[{"3.828543997751115`*^-6", " ", "cpHq22", " ", "cplq2211"}], "-", 
  RowBox[{"1.4111886367716544`*^-6", " ", "cpHq33", " ", "cplq2211"}], "-", 
  RowBox[{"8.115795692981955`*^7", " ", "cplequ1111", " ", "cplq2211"}], "+", 
  
  RowBox[{"399713.2978467867`", " ", "cplequ2211", " ", "cplq2211"}], "-", 
  RowBox[{"1.3604705140057905`*^6", " ", "cplq1111", " ", "cplq2211"}], "+", 
  RowBox[{"1.7298143842186838`*^-6", " ", "cplq1122", " ", "cplq2211"}], "+", 
  
  RowBox[{"3.467873593774439`*^-7", " ", "cplq1133", " ", "cplq2211"}], "+", 
  RowBox[{"692056.4963607166`", " ", 
   SuperscriptBox["cplq2211", "2"]}]}]], "Output",
 CellChangeTimes->{3.707293329030229*^9, 3.7072933835136757`*^9, 
  3.7072936124108677`*^9, 3.7072946778695917`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Display", "Subsection",
 CellChangeTimes->{{3.7059989428412323`*^9, 3.705998945185525*^9}}],

Cell["\<\
Display the central value and errors of the global fit (Eq. 4.8 in the paper) \
\>", "Text",
 CellChangeTimes->{{3.705999469508514*^9, 3.705999488009945*^9}, {
  3.7059995578947277`*^9, 3.705999574669969*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fac", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"xGeneral", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", "\"\< = (\>\"", ",", 
     RowBox[{"NumberForm", "[", 
      RowBox[{
       RowBox[{"fac", " ", 
        RowBox[{"x0General", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", "3"}], "]"}], ",", 
     "\"\< \[PlusMinus] \>\"", ",", 
     RowBox[{"NumberForm", "[", 
      RowBox[{
       RowBox[{"fac", " ", 
        RowBox[{"\[Delta]xGeneral", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", "3"}], "]"}], ",", 
     "\"\<)*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)\>\""}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "nxGeneral"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.705999316349017*^9, 3.70599938907154*^9}, {
  3.7060071372632637`*^9, 3.706007151014523*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gWeL", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.998\"\>",
     -0.9978974814994471,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.638\"\>",
     0.6375605285143037,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gWeL, " = (", 
   NumberForm[-0.9978974814994471, 3], " \[PlusMinus] ", 
   NumberForm[0.6375605285143037, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959090518*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gW\[Mu]L", "\[InvisibleSpace]", "\<\" = (\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-1.36\"\>",
     -1.3616594047328974`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.588\"\>",
     0.5882847112335232,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gW\[Mu]L, " = (", 
   NumberForm[-1.3616594047328974`, 3], " \[PlusMinus] ", 
   NumberForm[0.5882847112335232, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959092906*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gW\[Tau]L", "\[InvisibleSpace]", "\<\" = (\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.95\"\>",
     1.9455244052270269`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.792\"\>",
     0.7920599495040509,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gW\[Tau]L, " = (", 
   NumberForm[1.9455244052270269`, 3], " \[PlusMinus] ", 
   NumberForm[0.7920599495040509, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959095673*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZeL", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0228\"\>",
     -0.022814305739873704`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0277\"\>",
     0.027740723363844776`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZeL, " = (", 
   NumberForm[-0.022814305739873704`, 3], " \[PlusMinus] ", 
   NumberForm[0.027740723363844776`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.70728895909839*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZ\[Mu]L", "\[InvisibleSpace]", "\<\" = (\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00881\"\>",
     0.008806828238550836,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.12\"\>",
     0.1203799566794703,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZ\[Mu]L, " = (", 
   NumberForm[0.008806828238550836, 3], " \[PlusMinus] ", 
   NumberForm[0.1203799566794703, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959100878*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZ\[Tau]L", "\[InvisibleSpace]", "\<\" = (\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0183\"\>",
     0.018267782088002688`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0588\"\>",
     0.0587957096935326,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZ\[Tau]L, " = (", 
   NumberForm[0.018267782088002688`, 3], " \[PlusMinus] ", 
   NumberForm[0.0587957096935326, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.7072889591033163`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZeR", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.033\"\>",
     -0.032956715220624516`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0272\"\>",
     0.02719664325643979,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZeR, " = (", 
   NumberForm[-0.032956715220624516`, 3], " \[PlusMinus] ", 
   NumberForm[0.02719664325643979, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959105753*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZ\[Mu]R", "\[InvisibleSpace]", "\<\" = (\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00184\"\>",
     0.0018373918913248913`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.136\"\>",
     0.1356158137953274,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZ\[Mu]R, " = (", 
   NumberForm[0.0018373918913248913`, 3], " \[PlusMinus] ", 
   NumberForm[0.1356158137953274, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.7072889591082067`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZ\[Tau]R", "\[InvisibleSpace]", "\<\" = (\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0417\"\>",
     0.04168698755949379,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0621\"\>",
     0.062054302872251874`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZ\[Tau]R, " = (", 
   NumberForm[0.04168698755949379, 3], " \[PlusMinus] ", 
   NumberForm[0.062054302872251874`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959110703*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZuL", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.763\"\>",
     -0.7630704834167532,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"3.12\"\>",
     3.122203339312104,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZuL, " = (", 
   NumberForm[-0.7630704834167532, 3], " \[PlusMinus] ", 
   NumberForm[3.122203339312104, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959113188*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZcL", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.151\"\>",
     -0.1507300770469963,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.365\"\>",
     0.36489507425214573`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZcL, " = (", 
   NumberForm[-0.1507300770469963, 3], " \[PlusMinus] ", 
   NumberForm[0.36489507425214573`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959115646*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZtL", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.268\"\>",
     -0.2681615250460071,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"3.8\"\>",
     3.7973439381658265`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZtL, " = (", 
   NumberForm[-0.2681615250460071, 3], " \[PlusMinus] ", 
   NumberForm[3.7973439381658265`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959118101*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZuR", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.37\"\>",
     1.3701304737717648`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"5.11\"\>",
     5.10941066750935,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZuR, " = (", 
   NumberForm[1.3701304737717648`, 3], " \[PlusMinus] ", 
   NumberForm[5.10941066750935, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959120564*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZcR", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.347\"\>",
     -0.347423391505403,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.534\"\>",
     0.5337013813588629,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZcR, " = (", 
   NumberForm[-0.347423391505403, 3], " \[PlusMinus] ", 
   NumberForm[0.5337013813588629, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959123027*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZdL", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.946\"\>",
     -0.94566000849795,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.37\"\>",
     4.373783398969148,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZdL, " = (", 
   NumberForm[-0.94566000849795, 3], " \[PlusMinus] ", 
   NumberForm[4.373783398969148, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959125511*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZsL", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.938\"\>",
     0.938135373696939,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.84\"\>",
     2.844024695161295,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZsL, " = (", 
   NumberForm[0.938135373696939, 3], " \[PlusMinus] ", 
   NumberForm[2.844024695161295, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959128006*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZbL", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.335\"\>",
     0.33478342829702495`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.17\"\>",
     0.17008760655040472`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZbL, " = (", 
   NumberForm[0.33478342829702495`, 3], " \[PlusMinus] ", 
   NumberForm[0.17008760655040472`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.7072889591304903`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZdR", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"3.1\"\>",
     3.095485409433897,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"15.9\"\>",
     15.859207753483236`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZdR, " = (", 
   NumberForm[3.095485409433897, 3], " \[PlusMinus] ", 
   NumberForm[15.859207753483236`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959132937*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZsR", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"3.41\"\>",
     3.412944766639813,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.93\"\>",
     4.9250912568090515`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZsR, " = (", 
   NumberForm[3.412944766639813, 3], " \[PlusMinus] ", 
   NumberForm[4.9250912568090515`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.7072889591354027`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZbR", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.3\"\>",
     2.3017286830622767`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.876\"\>",
     0.8761214939564398,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZbR, " = (", 
   NumberForm[2.3017286830622767`, 3], " \[PlusMinus] ", 
   NumberForm[0.8761214939564398, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.7072889591378727`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gWq1R", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-1.3\"\>",
     -1.3024193548246492`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.66\"\>",
     1.6575133565742621`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gWq1R, " = (", 
   NumberForm[-1.3024193548246492`, 3], " \[PlusMinus] ", 
   NumberForm[1.6575133565742621`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959140524*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cll1111", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.01\"\>",
     1.0123887452928682`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.376\"\>",
     0.3759104016455699,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cll1111, " = (", 
   NumberForm[1.0123887452928682`, 3], " \[PlusMinus] ", 
   NumberForm[0.3759104016455699, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959143037*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cle1111", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.224\"\>",
     -0.22412214389175622`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.218\"\>",
     0.21842717231966485`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cle1111, " = (", 
   NumberForm[-0.22412214389175622`, 3], " \[PlusMinus] ", 
   NumberForm[0.21842717231966485`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.7072889591454887`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cee1111", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.204\"\>",
     0.20363764604354526`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.381\"\>",
     0.38065375315654343`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cee1111, " = (", 
   NumberForm[0.20363764604354526`, 3], " \[PlusMinus] ", 
   NumberForm[0.38065375315654343`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959147962*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cll1221", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-4.82\"\>",
     -4.82428758508123,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.63\"\>",
     1.6306261505186055`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cll1221, " = (", 
   NumberForm[-4.82428758508123, 3], " \[PlusMinus] ", 
   NumberForm[1.6306261505186055`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959150546*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cll1122", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.5\"\>",
     1.49908000378849,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.1\"\>",
     2.0971043044063853`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cll1122, " = (", 
   NumberForm[1.49908000378849, 3], " \[PlusMinus] ", 
   NumberForm[2.0971043044063853`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959153008*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cle1122", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.52\"\>",
     1.5189184292576188`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.24\"\>",
     2.235141258863339,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cle1122, " = (", 
   NumberForm[1.5189184292576188`, 3], " \[PlusMinus] ", 
   NumberForm[2.235141258863339, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.7072889591554737`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cle2211", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-1.38\"\>",
     -1.3751398514071853`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.18\"\>",
     2.1795162405466195`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cle2211, " = (", 
   NumberForm[-1.3751398514071853`, 3], " \[PlusMinus] ", 
   NumberForm[2.1795162405466195`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959157939*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cee1122", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"3.36\"\>",
     3.360662289566241,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.63\"\>",
     2.6329489423278734`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cee1122, " = (", 
   NumberForm[3.360662289566241, 3], " \[PlusMinus] ", 
   NumberForm[2.6329489423278734`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.7072889591604147`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cll1331", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.5\"\>",
     1.5000800348386296`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.34\"\>",
     1.3420852683242486`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cll1331, " = (", 
   NumberForm[1.5000800348386296`, 3], " \[PlusMinus] ", 
   NumberForm[1.3420852683242486`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959162862*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cll1133", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.065\"\>",
     -0.065045015948531,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"11.3\"\>",
     11.292547817359129`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cll1133, " = (", 
   NumberForm[-0.065045015948531, 3], " \[PlusMinus] ", 
   NumberForm[11.292547817359129`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.7072889591653233`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cle1133", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-2.28\"\>",
     -2.277287478651032,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"7.23\"\>",
     7.225029759761689,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cle1133, " = (", 
   NumberForm[-2.277287478651032, 3], " \[PlusMinus] ", 
   NumberForm[7.225029759761689, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.7072889591678047`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cle3311", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.71\"\>",
     1.7123568121186588`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"7.22\"\>",
     7.22494218443292,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cle3311, " = (", 
   NumberForm[1.7123568121186588`, 3], " \[PlusMinus] ", 
   NumberForm[7.22494218443292, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959170269*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cee1133", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-1.34\"\>",
     -1.3374498865662179`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"12.2\"\>",
     12.161461421069522`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cee1133, " = (", 
   NumberForm[-1.3374498865662179`, 3], " \[PlusMinus] ", 
   NumberForm[12.161461421069522`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959172736*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "hcll2222", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-1.9\"\>",
     -1.9044528430806087`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.6\"\>",
     20.59111281102561,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`hcll2222, " = (", 
   NumberForm[-1.9044528430806087`, 3], " \[PlusMinus] ", 
   NumberForm[20.59111281102561, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959175222*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cll2332", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.96\"\>",
     2.962556188371721,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.25\"\>",
     2.2517478456038584`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cll2332, " = (", 
   NumberForm[2.962556188371721, 3], " \[PlusMinus] ", 
   NumberForm[2.2517478456038584`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.7072889591776953`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "cplq1111", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-2.16\"\>",
     -2.1644300340359797`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"3.25\"\>",
     3.2458944777380596`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cplq1111, " = (", 
   NumberForm[-2.1644300340359797`, 3], " \[PlusMinus] ", 
   NumberForm[3.2458944777380596`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.7072889591801653`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "hceq1111", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"104.\"\>",
     103.53210753545721`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"177.\"\>",
     177.19647421993923`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`hceq1111, " = (", 
   NumberForm[103.53210753545721`, 3], " \[PlusMinus] ", 
   NumberForm[177.19647421993923`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959182631*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "hclu1111", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-5.09\"\>",
     -5.090597224186834,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"11.5\"\>",
     11.466009880068881`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`hclu1111, " = (", 
   NumberForm[-5.090597224186834, 3], " \[PlusMinus] ", 
   NumberForm[11.466009880068881`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959185103*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "hcld1111", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-5.25\"\>",
     -5.25403988563342,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"22.8\"\>",
     22.784233954185414`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`hcld1111, " = (", 
   NumberForm[-5.25403988563342, 3], " \[PlusMinus] ", 
   NumberForm[22.784233954185414`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.7072889591875763`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "hceu1111", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-1.07\"\>",
     -1.0676977776296113`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"11.9\"\>",
     11.892455536357955`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`hceu1111, " = (", 
   NumberForm[-1.0676977776296113`, 3], " \[PlusMinus] ", 
   NumberForm[11.892455536357955`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.7072889591900473`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "hced1111", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-4.04\"\>",
     -4.0408514242292854`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"21.\"\>",
     20.978953794465266`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`hced1111, " = (", 
   NumberForm[-4.0408514242292854`, 3], " \[PlusMinus] ", 
   NumberForm[20.978953794465266`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.7072889591925077`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "hcplq1122", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-60.9\"\>",
     -60.947674346707146`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"32.\"\>",
     31.958585624012166`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`hcplq1122, " = (", 
   NumberForm[-60.947674346707146`, 3], " \[PlusMinus] ", 
   NumberForm[31.958585624012166`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959194982*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"clu1122", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.43\"\>",
     2.433388610678969,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"8.02\"\>",
     8.018842183617087,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`clu1122, " = (", 
   NumberForm[2.433388610678969, 3], " \[PlusMinus] ", 
   NumberForm[8.018842183617087, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.7072889591974688`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "hcld1122", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-311.\"\>",
     -310.9540354685417,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"134.\"\>",
     133.85461801931595`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`hcld1122, " = (", 
   NumberForm[-310.9540354685417, 3], " \[PlusMinus] ", 
   NumberForm[133.85461801931595`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959200032*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"ceq1122", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-20.9\"\>",
     -20.905744796641102`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"28.3\"\>",
     28.33999595281717,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`ceq1122, " = (", 
   NumberForm[-20.905744796641102`, 3], " \[PlusMinus] ", 
   NumberForm[28.33999595281717, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959202615*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"ceu1122", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-86.7\"\>",
     -86.66071478695976,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"45.5\"\>",
     45.53129874347926,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`ceu1122, " = (", 
   NumberForm[-86.66071478695976, 3], " \[PlusMinus] ", 
   NumberForm[45.53129874347926, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.70728895920514*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "hced1122", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"270.\"\>",
     269.5216471156732,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"138.\"\>",
     137.85198028260737`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`hced1122, " = (", 
   NumberForm[269.5216471156732, 3], " \[PlusMinus] ", 
   NumberForm[137.85198028260737`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.7072889592076807`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "hcplq1133", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-8.57\"\>",
     -8.57345854687954,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"7.96\"\>",
     7.964058885991819,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`hcplq1133, " = (", 
   NumberForm[-8.57345854687954, 3], " \[PlusMinus] ", 
   NumberForm[7.964058885991819, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959210232*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cld1133", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-1.37\"\>",
     -1.3677716354604286`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"10.3\"\>",
     10.316170262113225`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cld1133, " = (", 
   NumberForm[-1.3677716354604286`, 3], " \[PlusMinus] ", 
   NumberForm[10.316170262113225`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.7072889592127438`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"ceq1133", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-3.18\"\>",
     -3.1804783486899626`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"5.1\"\>",
     5.10429757656274,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`ceq1133, " = (", 
   NumberForm[-3.1804783486899626`, 3], " \[PlusMinus] ", 
   NumberForm[5.10429757656274, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959215247*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"ced1133", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"18.1\"\>",
     18.110049452224118`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"19.6\"\>",
     19.553423821694135`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`ced1133, " = (", 
   NumberForm[18.110049452224118`, 3], " \[PlusMinus] ", 
   NumberForm[19.553423821694135`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959217765*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "cplq2211", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-1.21\"\>",
     -1.2095298892719186`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"3.88\"\>",
     3.884845168491936,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cplq2211, " = (", 
   NumberForm[-1.2095298892719186`, 3], " \[PlusMinus] ", 
   NumberForm[3.884845168491936, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959220264*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"clq2211", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.28\"\>",
     1.27677784414836,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"7.56\"\>",
     7.558658194949406,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`clq2211, " = (", 
   NumberForm[1.27677784414836, 3], " \[PlusMinus] ", 
   NumberForm[7.558658194949406, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959222739*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"clu2211", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"14.8\"\>",
     14.766646730385515`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"12.4\"\>",
     12.364131800085886`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`clu2211, " = (", 
   NumberForm[14.766646730385515`, 3], " \[PlusMinus] ", 
   NumberForm[12.364131800085886`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959225222*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cld2211", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"24.7\"\>",
     24.6990654274469,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"34.4\"\>",
     34.4135312278197,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cld2211, " = (", 
   NumberForm[24.6990654274469, 3], " \[PlusMinus] ", 
   NumberForm[34.4135312278197, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959227708*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "hceq2211", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"3.7\"\>",
     3.704468533737356,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"41.\"\>",
     41.01059490757992,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`hceq2211, " = (", 
   NumberForm[3.704468533737356, 3], " \[PlusMinus] ", 
   NumberForm[41.01059490757992, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959230192*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "clequ1111", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0802\"\>",
     -0.08021223880685639,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0745\"\>",
     0.07450551195021893,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`clequ1111, " = (", 
   NumberForm[-0.08021223880685639, 3], " \[PlusMinus] ", 
   NumberForm[0.07450551195021893, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959232679*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "cledq1111", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0794\"\>",
     -0.07941252749841694,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0744\"\>",
     0.07444756328234872,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cledq1111, " = (", 
   NumberForm[-0.07941252749841694, 3], " \[PlusMinus] ", 
   NumberForm[0.07444756328234872, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959235177*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "cplequ1111", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0243\"\>",
     -0.02430412697905883,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.194\"\>",
     0.1940960087458801,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cplequ1111, " = (", 
   NumberForm[-0.02430412697905883, 3], " \[PlusMinus] ", 
   NumberForm[0.1940960087458801, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.707288959237686*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Epsilon]Pd\[Mu]", "\[InvisibleSpace]", "\<\" = (\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0242\"\>",
     0.02422984350937248,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.146\"\>",
     0.14607394214103792`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Epsilon]Pd\[Mu], " = (", 
   NumberForm[0.02422984350937248, 3], " \[PlusMinus] ", 
   NumberForm[0.14607394214103792`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, 3.7060071514731197`*^9, 3.706012958399166*^9, 
   3.706270589819928*^9, 3.706271367029215*^9, 3.7072889592401953`*^9}]
}, Open  ]]
}, Open  ]],

Cell["Display the correlation matrix (not given in the paper)", "Text",
 CellChangeTimes->{{3.705999539240931*^9, 3.705999550541759*^9}, {
  3.706271988921927*^9, 3.706271990105932*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Round", "[", 
   RowBox[{"\[Rho]General", ",", "0.01"}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7059989482601547`*^9, 3.7059989580900717`*^9}, {
  3.706271371167931*^9, 3.706271371917961*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", 
      RowBox[{"-", "0.12`"}], 
      RowBox[{"-", "0.63`"}], 
      RowBox[{"-", "0.1`"}], 
      RowBox[{"-", "0.04`"}], "0.01`", "0.08`", 
      RowBox[{"-", "0.06`"}], 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", 
      RowBox[{"-", "0.03`"}], "0.01`", 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.03`"}], "0.02`", 
      RowBox[{"-", "0.05`"}], 
      RowBox[{"-", "0.03`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.7000000000000001`", "0.03`", "0.03`", 
      
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.5`"}], "0.2`", 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.51`"}], "0.2`", 
      RowBox[{"-", "0.02`"}], "0.02`", "0.04`", 
      RowBox[{"-", "0.07`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.02`", "0.`", "0.`", 
      RowBox[{"-", "0.04`"}], "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.06`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", "0.`", "0.05`"},
     {
      RowBox[{"-", "0.12`"}], "1.`", 
      RowBox[{"-", "0.56`"}], 
      RowBox[{"-", "0.11`"}], 
      RowBox[{"-", "0.05`"}], "0.01`", "0.08`", 
      RowBox[{"-", "0.07`"}], 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", 
      RowBox[{"-", "0.03`"}], "0.01`", 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.03`"}], "0.02`", 
      RowBox[{"-", "0.05`"}], 
      RowBox[{"-", "0.04`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.63`", 
      RowBox[{"-", "0.29`"}], 
      RowBox[{"-", "0.25`"}], "0.26`", 
      RowBox[{"-", "0.17`"}], 
      RowBox[{"-", "0.77`"}], "0.09`", "0.`", "0.`", "0.`", "0.09`", "0.13`", 
      
      RowBox[{"-", "0.02`"}], "0.01`", "0.02`", "0.04`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.04`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.01`", 
      "0.`", "0.`", "0.`", "0.`", "0.48`", 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.09`"}], 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.03`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.36`"}]},
     {
      RowBox[{"-", "0.63`"}], 
      RowBox[{"-", "0.56`"}], "1.`", 
      RowBox[{"-", "0.1`"}], 
      RowBox[{"-", "0.04`"}], "0.01`", "0.07`", 
      RowBox[{"-", "0.06`"}], 
      RowBox[{"-", "0.04`"}], "0.01`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.02`", 
      RowBox[{"-", "0.01`"}], "0.01`", "0.03`", "0.02`", "0.04`", "0.03`", 
      "0.01`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", 
      RowBox[{"-", "0.89`"}], "0.16`", "0.14`", 
      RowBox[{"-", "0.14`"}], "0.46`", "0.58`", 
      RowBox[{"-", "0.07`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.05`"}], "0.41000000000000003`", 
      RowBox[{"-", "0.13`"}], "0.01`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.03`"}], "0.05`", "0.01`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.03`", "0.`", "0.`", "0.`", 
      "0.`", 
      RowBox[{"-", "0.28`"}], "0.03`", "0.06`", "0.03`", "0.02`", "0.`", 
      "0.`", "0.`", "0.21`"},
     {
      RowBox[{"-", "0.1`"}], 
      RowBox[{"-", "0.11`"}], 
      RowBox[{"-", "0.1`"}], "1.`", 
      RowBox[{"-", "0.08`"}], 
      RowBox[{"-", "0.07`"}], "0.15`", 
      RowBox[{"-", "0.04`"}], "0.04`", "0.02`", "0.07`", 
      RowBox[{"-", "0.02`"}], "0.03`", "0.08`", "0.02`", "0.03`", 
      RowBox[{"-", "0.36`"}], "0.05`", "0.03`", 
      RowBox[{"-", "0.34`"}], "0.`", 
      RowBox[{"-", "0.09`"}], "0.04`", "0.08`", 
      RowBox[{"-", "0.16`"}], "0.06`", "0.03`", 
      RowBox[{"-", "0.03`"}], "0.06`", 
      RowBox[{"-", "0.21`"}], "0.02`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.13`"}], 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.04`"}], "0.02`", "0.04`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.03`", "0.01`", "0.02`", 
      
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.07`"}], "0.02`", "0.03`", "0.04`", "0.02`", "0.`", 
      "0.`", "0.`", "0.06`"},
     {
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.05`"}], 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.08`"}], "1.`", "0.06`", 
      RowBox[{"-", "0.04`"}], "0.91`", 
      RowBox[{"-", "0.04`"}], "0.`", 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.01`", "0.07`", "0.01`", "0.`", 
      "0.04`", "0.`", "0.01`", "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.07`"}], 
      RowBox[{"-", "0.05`"}], 
      RowBox[{"-", "0.04`"}], "0.04`", "0.09`", 
      RowBox[{"-", "0.08`"}], "0.01`", "0.`", "0.`", "0.`", "0.01`", 
      RowBox[{"-", "0.05`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.01`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.17`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.02`"}], "0.01`", "0.01`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.2`"}]},
     {"0.01`", "0.01`", "0.01`", 
      RowBox[{"-", "0.07`"}], "0.06`", "1.`", "0.02`", 
      RowBox[{"-", "0.03`"}], "0.41000000000000003`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.02`"}], "0.`", 
      RowBox[{"-", "0.01`"}], "0.01`", "0.`", "0.`", "0.07`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.01`", "0.`", "0.`", "0.`", "0.`", "0.01`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.01`", "0.`", "0.01`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.01`", "0.01`", "0.`", "0.01`", "0.`", "0.`", 
      "0.01`", "0.01`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", "0.`", "0.`", "0.01`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.02`"}]},
     {"0.08`", "0.08`", "0.07`", "0.15`", 
      RowBox[{"-", "0.04`"}], "0.02`", "1.`", 
      RowBox[{"-", "0.06`"}], 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.01`"}], "0.06`", 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.01`"}], "0.1`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.34`"}], 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.38`"}], "0.`", 
      RowBox[{"-", "0.08`"}], 
      RowBox[{"-", "0.05`"}], "0.08`", "0.12`", 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.04`"}], "0.04`", 
      RowBox[{"-", "0.07`"}], "0.16`", 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", "0.`", "0.01`", "0.09`", "0.02`", 
      "0.`", "0.`", "0.02`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.03`", "0.01`", "0.03`", 
      RowBox[{"-", "0.02`"}], "0.04`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.02`"}]},
     {
      RowBox[{"-", "0.06`"}], 
      RowBox[{"-", "0.07`"}], 
      RowBox[{"-", "0.06`"}], 
      RowBox[{"-", "0.04`"}], "0.91`", 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.06`"}], "1.`", "0.04`", "0.01`", "0.`", "0.`", "0.01`", 
      
      RowBox[{"-", "0.01`"}], "0.01`", "0.01`", "0.01`", "0.02`", "0.02`", 
      "0.03`", "0.`", "0.01`", "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.1`"}], 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.02`"}], "0.03`", "0.1`", 
      RowBox[{"-", "0.13`"}], "0.02`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.08`"}], 
      RowBox[{"-", "0.01`"}], "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.02`"}], "0.01`", "0.02`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.15`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.03`", "0.02`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.17`"}]},
     {
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.04`"}], "0.04`", 
      RowBox[{"-", "0.04`"}], "0.41000000000000003`", 
      RowBox[{"-", "0.04`"}], "0.04`", "1.`", "0.01`", "0.02`", "0.`", 
      "0.01`", 
      RowBox[{"-", "0.01`"}], "0.01`", "0.01`", 
      RowBox[{"-", "0.05`"}], "0.02`", "0.02`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", 
      RowBox[{"-", "0.06`"}], "0.02`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.03`", 
      RowBox[{"-", "0.08`"}], "0.`", 
      RowBox[{"-", "0.01`"}], "0.01`", "0.01`", "0.`", 
      RowBox[{"-", "0.05`"}], 
      RowBox[{"-", "0.01`"}], "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.02`"}], "0.01`", "0.02`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.03`"}], "0.01`", "0.01`", "0.02`", "0.01`", "0.`", 
      "0.`", "0.`", "0.02`"},
     {
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.02`"}], "0.01`", "0.02`", "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.01`", "0.01`", "1.`", 
      RowBox[{"-", "0.06`"}], "0.`", "0.73`", "0.06`", "0.79`", 
      RowBox[{"-", "0.06`"}], 
      RowBox[{"-", "0.01`"}], "0.76`", 
      RowBox[{"-", "0.12`"}], "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.03`"}], "0.01`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.01`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", 
      RowBox[{"-", "0.1`"}], 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.6`"}], 
      RowBox[{"-", "0.71`"}], "0.6`", "0.7000000000000001`", "0.`", "0.`", 
      "0.01`", "0.`", "0.`", "0.01`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.09`"}], "0.87`", "0.6`", "0.7000000000000001`", "0.25`",
       "0.`", "0.`", "0.`", "0.01`"},
     {"0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.07`", 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.02`"}], "0.06`", "0.`", "0.02`", 
      RowBox[{"-", "0.06`"}], "1.`", 
      RowBox[{"-", "0.01`"}], "0.03`", "0.33`", 
      RowBox[{"-", "0.04`"}], "0.1`", 
      RowBox[{"-", "0.11`"}], "0.03`", "0.03`", 
      RowBox[{"-", "0.15`"}], "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.01`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.`", 
      RowBox[{"-", "0.02`"}], "0.`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", 
      RowBox[{"-", "0.01`"}], "0.01`", "0.01`", "0.01`", "0.01`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.05`"}], "0.02`", "0.03`", "0.`", "0.`", "0.`", "0.`", 
      "0.01`"},
     {"0.`", "0.`", "0.`", 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "1.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.04`", "0.`", "0.`", "0.04`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`"},
     {
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.03`"}], "0.02`", "0.03`", "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.01`", "0.01`", "0.73`", "0.03`", "0.`", 
      "1.`", "0.03`", "0.71`", 
      RowBox[{"-", "0.2`"}], 
      RowBox[{"-", "0.01`"}], "0.92`", 
      RowBox[{"-", "0.15`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.04`"}], "0.01`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.02`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", 
      RowBox[{"-", "0.26`"}], 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.66`"}], 
      RowBox[{"-", "0.81`"}], "0.68`", "0.77`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.04`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.23`"}], "0.71`", "0.8300000000000001`", "0.85`", 
      "0.21`", "0.`", "0.`", "0.`", "0.01`"},
     {"0.01`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.08`", 
      RowBox[{"-", "0.01`"}], "0.01`", "0.1`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.06`", "0.33`", 
      RowBox[{"-", "0.01`"}], "0.03`", "1.`", "0.03`", "0.04`", 
      RowBox[{"-", "0.17`"}], "0.07`", "0.05`", 
      RowBox[{"-", "0.14`"}], "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.01`", "0.01`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.02`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.06`"}], "0.02`", "0.06`", "0.03`", "0.04`", "0.04`", 
      RowBox[{"-", "0.03`"}], "0.03`", 
      RowBox[{"-", "0.04`"}], "0.01`", "0.01`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.01`", "0.04`", "0.03`", "0.06`", "0.03`", 
      "0.`", "0.`", "0.`", "0.`"},
     {
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.02`"}], "0.01`", "0.02`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.01`", "0.01`", "0.79`", 
      RowBox[{"-", "0.04`"}], "0.`", "0.71`", "0.03`", "1.`", 
      RowBox[{"-", "0.62`"}], 
      RowBox[{"-", "0.01`"}], "0.67`", "0.01`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", 
      RowBox[{"-", "0.03`"}], "0.01`", "0.`", "0.`", "0.01`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.59`"}], 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.54`"}], 
      RowBox[{"-", "0.67`"}], "0.67`", "0.6`", "0.`", "0.`", 
      RowBox[{"-", "0.03`"}], "0.`", "0.`", "0.12`", "0.`", "0.`", "0.`", 
      "0.`", 
      RowBox[{"-", "0.5`"}], "0.9`", "0.59`", "0.61`", "0.16`", "0.`", "0.`", 
      "0.`", "0.01`"},
     {
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.03`"}], "0.03`", "0.03`", "0.01`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.01`", "0.01`", 
      RowBox[{"-", "0.06`"}], "0.1`", "0.`", 
      RowBox[{"-", "0.2`"}], "0.04`", 
      RowBox[{"-", "0.62`"}], "1.`", 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.05`"}], "0.01`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.02`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.77`", 
      RowBox[{"-", "0.03`"}], "0.11`", "0.14`", 
      RowBox[{"-", "0.31`"}], 
      RowBox[{"-", "0.04`"}], "0.`", "0.`", "0.06`", "0.`", "0.`", 
      RowBox[{"-", "0.17`"}], "0.`", "0.`", "0.`", "0.`", "0.64`", 
      RowBox[{"-", "0.39`"}], 
      RowBox[{"-", "0.17`"}], 
      RowBox[{"-", "0.03`"}], "0.08`", "0.`", "0.`", "0.`", "0.01`"},
     {"0.02`", "0.02`", "0.02`", 
      RowBox[{"-", "0.36`"}], "0.07`", "0.07`", 
      RowBox[{"-", "0.34`"}], "0.01`", 
      RowBox[{"-", "0.05`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.11`"}], "0.04`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.17`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.02`"}], "1.`", 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.02`"}], "0.9`", "0.`", "0.05`", "0.`", 
      RowBox[{"-", "0.05`"}], "0.03`", 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", "0.`", "0.05`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.03`", "0.`", "0.`", "0.01`", "0.02`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.02`"}], "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.01`", 
      RowBox[{"-", "0.06`"}], 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.07`"}], "0.06`", "0.02`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.02`"}]},
     {
      RowBox[{"-", "0.05`"}], 
      RowBox[{"-", "0.05`"}], "0.04`", "0.05`", "0.01`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.02`"}], "0.02`", "0.02`", "0.76`", "0.03`", "0.`", 
      "0.92`", "0.07`", "0.67`", 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.02`"}], "1.`", 
      RowBox[{"-", "0.32`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.07`"}], "0.02`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.04`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", 
      RowBox[{"-", "0.17`"}], 
      RowBox[{"-", "0.07`"}], 
      RowBox[{"-", "0.63`"}], 
      RowBox[{"-", "0.86`"}], "0.63`", "0.8300000000000001`", "0.`", "0.`", 
      "0.02`", "0.`", "0.`", "0.01`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.16`"}], "0.7000000000000001`", "0.77`", "0.92`", 
      "0.28`", "0.`", "0.`", "0.`", "0.02`"},
     {
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.04`"}], "0.03`", "0.03`", "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.02`"}], "0.02`", "0.02`", 
      RowBox[{"-", "0.12`"}], "0.03`", "0.`", 
      RowBox[{"-", "0.15`"}], "0.05`", "0.01`", 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.32`"}], "1.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.05`"}], "0.01`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.02`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", 
      RowBox[{"-", "0.13`"}], "0.06`", "0.1`", "0.24`", 
      RowBox[{"-", "0.06`"}], 
      RowBox[{"-", "0.25`"}], "0.`", "0.`", 
      RowBox[{"-", "0.04`"}], "0.`", "0.`", "0.05`", "0.`", "0.`", "0.`", 
      "0.`", 
      RowBox[{"-", "0.12`"}], 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.12`"}], 
      RowBox[{"-", "0.3`"}], 
      RowBox[{"-", "0.13`"}], "0.`", "0.`", "0.`", "0.01`"},
     {"0.`", "0.`", "0.01`", 
      RowBox[{"-", "0.34`"}], "0.04`", "0.01`", 
      RowBox[{"-", "0.38`"}], "0.03`", "0.`", "0.`", 
      RowBox[{"-", "0.15`"}], "0.04`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.14`"}], "0.`", 
      RowBox[{"-", "0.02`"}], "0.9`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "1.`", "0.`", "0.05`", "0.`", 
      RowBox[{"-", "0.05`"}], "0.01`", 
      RowBox[{"-", "0.01`"}], "0.01`", 
      RowBox[{"-", "0.01`"}], "0.01`", "0.01`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.01`", "0.`", "0.`", "0.01`", "0.01`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.07`"}], 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.07`"}], "0.06`", "0.01`", "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}]},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "1.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.51`", "0.01`", "0.`", 
      "0.`", 
      RowBox[{"-", "0.14`"}], "0.08`", "0.`", "0.`", "0.05`", "0.`", "0.`", 
      RowBox[{"-", "0.12`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", "0.`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.`", 
      RowBox[{"-", "0.47000000000000003`"}]},
     {"0.`", "0.`", "0.`", 
      RowBox[{"-", "0.09`"}], "0.01`", "0.`", 
      RowBox[{"-", "0.08`"}], "0.01`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.05`", "0.`", "0.`", "0.05`", 
      "0.`", "1.`", 
      RowBox[{"-", "0.54`"}], 
      RowBox[{"-", "0.04`"}], "0.01`", "0.`", "0.`", "0.`", "0.`", "0.01`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`"},
     {
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.04`", "0.`", "0.`", 
      RowBox[{"-", "0.05`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.54`"}], "1.`", 
      RowBox[{"-", "0.54`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.01`", 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`"},
     {"0.`", "0.`", "0.`", "0.08`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.08`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.01`", "0.`", "0.`", "0.01`", 
      "0.`", "0.`", 
      RowBox[{"-", "0.05`"}], "0.`", "0.`", 
      RowBox[{"-", "0.05`"}], "0.`", 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.54`"}], "1.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`"},
     {"0.7000000000000001`", "0.63`", 
      RowBox[{"-", "0.89`"}], 
      RowBox[{"-", "0.16`"}], 
      RowBox[{"-", "0.07`"}], "0.01`", "0.12`", 
      RowBox[{"-", "0.1`"}], 
      RowBox[{"-", "0.06`"}], 
      RowBox[{"-", "0.03`"}], "0.`", "0.`", 
      RowBox[{"-", "0.04`"}], "0.01`", 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.05`"}], "0.03`", 
      RowBox[{"-", "0.07`"}], 
      RowBox[{"-", "0.05`"}], "0.01`", "0.`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.`", "1.`", 
      RowBox[{"-", "0.18`"}], 
      RowBox[{"-", "0.16`"}], "0.16`", 
      RowBox[{"-", "0.51`"}], 
      RowBox[{"-", "0.39`"}], "0.05`", "0.`", "0.`", "0.`", "0.06`", 
      RowBox[{"-", "0.3`"}], "0.14`", 
      RowBox[{"-", "0.01`"}], "0.03`", "0.06`", 
      RowBox[{"-", "0.06`"}], 
      RowBox[{"-", "0.04`"}], "0.`", "0.`", "0.01`", "0.`", "0.`", 
      RowBox[{"-", "0.03`"}], "0.`", "0.`", "0.`", "0.`", "0.3`", 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.07`"}], 
      RowBox[{"-", "0.06`"}], 
      RowBox[{"-", "0.04`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.21`"}]},
     {"0.03`", 
      RowBox[{"-", "0.29`"}], "0.16`", "0.06`", 
      RowBox[{"-", "0.05`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.04`"}], "0.02`", "0.01`", "0.`", "0.`", "0.01`", "0.`", 
      "0.01`", "0.01`", 
      RowBox[{"-", "0.02`"}], "0.02`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.18`"}], "1.`", "0.01`", 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.74`"}], "0.22`", 
      RowBox[{"-", "0.03`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.04`"}], "0.01`", "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.01`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.15`"}], "0.01`", "0.03`", "0.01`", "0.01`", "0.`", 
      "0.`", "0.`", "0.12`"},
     {"0.03`", 
      RowBox[{"-", "0.25`"}], "0.14`", "0.03`", 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.02`"}], "0.01`", "0.01`", "0.`", "0.`", "0.01`", "0.`", 
      "0.`", "0.01`", "0.`", "0.01`", "0.01`", "0.01`", "0.`", "0.`", "0.`", 
      "0.`", 
      RowBox[{"-", "0.16`"}], "0.01`", "1.`", 
      RowBox[{"-", "0.97`"}], "0.08`", "0.19`", 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.03`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.01`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.13`"}], "0.01`", "0.02`", "0.01`", "0.01`", "0.`", 
      "0.`", "0.`", "0.1`"},
     {
      RowBox[{"-", "0.03`"}], "0.26`", 
      RowBox[{"-", "0.14`"}], 
      RowBox[{"-", "0.03`"}], "0.04`", "0.01`", "0.04`", "0.03`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.16`", 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.97`"}], "1.`", 
      RowBox[{"-", "0.1`"}], 
      RowBox[{"-", "0.2`"}], "0.02`", "0.`", "0.`", "0.`", "0.02`", "0.03`", 
      "0.`", "0.`", "0.`", "0.01`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", "0.`", "0.`", "0.13`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.1`"}]},
     {
      RowBox[{"-", "0.5`"}], 
      RowBox[{"-", "0.17`"}], "0.46`", "0.06`", "0.09`", "0.`", 
      RowBox[{"-", "0.07`"}], "0.1`", "0.03`", "0.01`", "0.`", "0.`", "0.02`", 
      RowBox[{"-", "0.01`"}], "0.01`", "0.02`", "0.`", "0.04`", "0.02`", 
      "0.01`", "0.`", "0.`", "0.01`", "0.`", 
      RowBox[{"-", "0.51`"}], 
      RowBox[{"-", "0.74`"}], "0.08`", 
      RowBox[{"-", "0.1`"}], "1.`", "0.07`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.23`", 
      RowBox[{"-", "0.1`"}], "0.01`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.03`"}], "0.04`", "0.01`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.02`", "0.`", "0.`", "0.`", 
      "0.`", 
      RowBox[{"-", "0.07`"}], "0.02`", "0.03`", "0.03`", "0.02`", "0.`", 
      "0.`", "0.`", "0.04`"},
     {"0.2`", 
      RowBox[{"-", "0.77`"}], "0.58`", 
      RowBox[{"-", "0.21`"}], 
      RowBox[{"-", "0.08`"}], "0.01`", "0.16`", 
      RowBox[{"-", "0.13`"}], 
      RowBox[{"-", "0.08`"}], "0.`", 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.05`", 
      "0.`", "0.`", "0.01`", "0.`", "0.01`", 
      RowBox[{"-", "0.02`"}], "0.`", 
      RowBox[{"-", "0.39`"}], "0.22`", "0.19`", 
      RowBox[{"-", "0.2`"}], "0.07`", "1.`", 
      RowBox[{"-", "0.12`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.07`"}], "0.01`", "0.04`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.01`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.39`"}], "0.02`", "0.05`", 
      RowBox[{"-", "0.01`"}], "0.01`", "0.`", "0.`", "0.`", "0.3`"},
     {
      RowBox[{"-", "0.02`"}], "0.09`", 
      RowBox[{"-", "0.07`"}], "0.02`", "0.01`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.02`"}], "0.02`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.05`", 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.02`"}], "0.02`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.12`"}], "1.`", "0.26`", 
      RowBox[{"-", "0.26`"}], 
      RowBox[{"-", "0.99`"}], "0.01`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.05`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.04`"}]},
     {"0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.26`", "1.`", 
      RowBox[{"-", "1.`"}], 
      RowBox[{"-", "0.26`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.01`", "0.`", "0.`", "0.01`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", 
      RowBox[{"-", "0.26`"}], 
      RowBox[{"-", "1.`"}], "1.`", "0.26`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.01`", "0.`", "0.`", "0.01`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", 
      RowBox[{"-", "0.99`"}], 
      RowBox[{"-", "0.26`"}], "0.26`", "1.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`"},
     {
      RowBox[{"-", "0.01`"}], "0.09`", 
      RowBox[{"-", "0.05`"}], 
      RowBox[{"-", "0.01`"}], "0.01`", "0.`", "0.01`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.06`", 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.02`"}], "0.02`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.07`"}], "0.01`", "0.`", "0.`", "0.`", "1.`", "0.01`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.05`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.04`"}]},
     {
      RowBox[{"-", "0.51`"}], "0.13`", "0.41000000000000003`", 
      RowBox[{"-", "0.13`"}], 
      RowBox[{"-", "0.05`"}], "0.01`", "0.09`", 
      RowBox[{"-", "0.08`"}], 
      RowBox[{"-", "0.05`"}], "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.03`", 
      "0.`", "0.`", "0.01`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", 
      RowBox[{"-", "0.3`"}], 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.03`"}], "0.03`", "0.23`", "0.01`", "0.`", "0.`", "0.`", 
      "0.`", "0.01`", "1.`", 
      RowBox[{"-", "0.1`"}], "0.01`", "0.`", "0.`", "0.03`", 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.02`", "0.`", "0.`", "0.`", 
      "0.`", "0.05`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.04`"}]},
     {"0.2`", 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.13`"}], 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.02`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.1`"}], 
      RowBox[{"-", "0.01`"}], "0.`", 
      RowBox[{"-", "0.26`"}], "0.02`", 
      RowBox[{"-", "0.59`"}], "0.77`", "0.`", 
      RowBox[{"-", "0.17`"}], 
      RowBox[{"-", "0.13`"}], "0.`", "0.51`", "0.`", "0.`", "0.`", "0.14`", 
      "0.01`", "0.`", "0.`", 
      RowBox[{"-", "0.1`"}], "0.04`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.1`"}], "1.`", "0.`", "0.15`", "0.24`", 
      RowBox[{"-", "0.41000000000000003`"}], 
      RowBox[{"-", "0.1`"}], "0.`", "0.`", "0.08`", "0.`", "0.`", 
      RowBox[{"-", "0.22`"}], "0.`", "0.`", "0.`", "0.`", 
      "0.5700000000000001`", 
      RowBox[{"-", "0.39`"}], 
      RowBox[{"-", "0.22`"}], 
      RowBox[{"-", "0.16`"}], "0.02`", "0.01`", "0.01`", "0.`", 
      RowBox[{"-", "0.23`"}]},
     {
      RowBox[{"-", "0.02`"}], "0.01`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.01`"}], "0.`", 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.03`"}], "0.`", 
      RowBox[{"-", "0.07`"}], "0.06`", "0.`", "0.01`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.01`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.01`", "0.`", "1.`", "0.`", "0.04`", 
      RowBox[{"-", "0.05`"}], 
      RowBox[{"-", "0.07`"}], "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.06`"}], 
      RowBox[{"-", "0.03`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}]},
     {"0.02`", "0.02`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.02`"}], "0.`", "0.01`", "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.6`"}], "0.`", "0.`", 
      RowBox[{"-", "0.66`"}], 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.54`"}], "0.11`", "0.01`", 
      RowBox[{"-", "0.63`"}], "0.1`", "0.01`", "0.`", "0.`", "0.`", "0.`", 
      "0.03`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.15`", "0.`", "1.`", "0.9`", "0.01`", 
      RowBox[{"-", "0.17`"}], "0.`", "0.`", "0.03`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.13`", 
      RowBox[{"-", "0.56`"}], 
      RowBox[{"-", "0.55`"}], 
      RowBox[{"-", "0.58`"}], 
      RowBox[{"-", "0.16`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}]},
     {"0.04`", "0.04`", 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.01`"}], "0.01`", "0.02`", 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.71`"}], 
      RowBox[{"-", "0.02`"}], "0.`", 
      RowBox[{"-", "0.81`"}], 
      RowBox[{"-", "0.06`"}], 
      RowBox[{"-", "0.67`"}], "0.14`", "0.02`", 
      RowBox[{"-", "0.86`"}], "0.24`", "0.01`", "0.`", "0.`", "0.`", "0.`", 
      "0.06`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.01`", 
      RowBox[{"-", "0.03`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.24`", "0.04`", "0.9`", "1.`", 
      RowBox[{"-", "0.28`"}], 
      RowBox[{"-", "0.46`"}], "0.`", "0.`", "0.01`", "0.`", "0.`", 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", "0.`", "0.`", "0.21`", 
      RowBox[{"-", "0.68`"}], 
      RowBox[{"-", "0.67`"}], 
      RowBox[{"-", "0.79`"}], 
      RowBox[{"-", "0.24`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}]},
     {
      RowBox[{"-", "0.07`"}], 
      RowBox[{"-", "0.01`"}], "0.05`", "0.02`", "0.01`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.01`", "0.01`", "0.6`", "0.`", "0.`", "0.68`",
       "0.02`", "0.67`", 
      RowBox[{"-", "0.31`"}], 
      RowBox[{"-", "0.01`"}], "0.63`", 
      RowBox[{"-", "0.06`"}], "0.`", 
      RowBox[{"-", "0.14`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.06`"}], "0.`", "0.`", "0.`", "0.04`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.03`", 
      RowBox[{"-", "0.41000000000000003`"}], 
      RowBox[{"-", "0.05`"}], "0.01`", 
      RowBox[{"-", "0.28`"}], "1.`", "0.88`", "0.`", "0.`", "0.01`", "0.`", 
      "0.`", "0.1`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.27`"}], "0.63`", "0.56`", "0.58`", "0.15`", "0.`", 
      "0.`", "0.`", "0.07`"},
     {
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.04`"}], "0.01`", "0.04`", "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.02`", "0.02`", "0.7000000000000001`", 
      "0.01`", "0.`", "0.77`", "0.06`", "0.6`", 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.02`"}], "0.8300000000000001`", 
      RowBox[{"-", "0.25`"}], 
      RowBox[{"-", "0.01`"}], "0.08`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.04`"}], "0.01`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.01`", "0.01`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.1`"}], 
      RowBox[{"-", "0.07`"}], 
      RowBox[{"-", "0.17`"}], 
      RowBox[{"-", "0.46`"}], "0.88`", "1.`", "0.`", "0.`", "0.04`", "0.`", 
      "0.`", "0.02`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.14`"}], "0.64`", "0.64`", "0.76`", "0.24`", "0.`", 
      "0.`", "0.`", 
      RowBox[{"-", "0.02`"}]},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.03`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "1.`", "0.1`", "0.91`", 
      RowBox[{"-", "0.09`"}], "1.`", 
      RowBox[{"-", "0.9400000000000001`"}], "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.04`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.1`", "1.`", 
      "0.23`", 
      RowBox[{"-", "0.79`"}], "0.08`", 
      RowBox[{"-", "0.28`"}], "0.`", "0.01`", "0.01`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.02`", "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.04`", 
      RowBox[{"-", "0.03`"}], "0.06`", "0.`", "0.02`", 
      RowBox[{"-", "0.04`"}], "0.`", "0.05`", "0.`", "0.`", "0.`", "0.01`", 
      "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.08`", 
      RowBox[{"-", "0.01`"}], "0.03`", "0.01`", "0.01`", "0.04`", "0.91`", 
      "0.23`", "1.`", 
      RowBox[{"-", "0.21`"}], "0.91`", 
      RowBox[{"-", "0.96`"}], "0.01`", 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.01`"}], "0.04`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.02`", "0.01`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.02`"}]},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.03`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", 
      RowBox[{"-", "0.09`"}], 
      RowBox[{"-", "0.79`"}], 
      RowBox[{"-", "0.21`"}], "1.`", 
      RowBox[{"-", "0.1`"}], "0.3`", "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.03`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "1.`", "0.08`", "0.91`", 
      RowBox[{"-", "0.1`"}], "1.`", 
      RowBox[{"-", "0.9400000000000001`"}], "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", "0.`", "0.`"},
     {
      RowBox[{"-", "0.04`"}], "0.01`", "0.03`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.01`", "0.01`", "0.`", "0.04`", 
      
      RowBox[{"-", "0.04`"}], "0.12`", 
      RowBox[{"-", "0.17`"}], "0.01`", "0.01`", "0.05`", "0.`", 
      RowBox[{"-", "0.12`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.03`"}], "0.`", "0.`", "0.`", "0.02`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.02`", 
      RowBox[{"-", "0.22`"}], "0.`", "0.`", 
      RowBox[{"-", "0.02`"}], "0.1`", "0.02`", 
      RowBox[{"-", "0.9400000000000001`"}], 
      RowBox[{"-", "0.28`"}], 
      RowBox[{"-", "0.96`"}], "0.3`", 
      RowBox[{"-", "0.9400000000000001`"}], "1.`", 
      RowBox[{"-", "0.01`"}], "0.02`", "0.02`", "0.01`", 
      RowBox[{"-", "0.12`"}], "0.07`", "0.04`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.05`"},
     {"0.`", "0.`", "0.`", "0.03`", "0.`", "0.`", "0.03`", "0.`", "0.`", 
      "0.`", "0.01`", "0.`", "0.`", "0.01`", "0.`", "0.`", 
      RowBox[{"-", "0.06`"}], "0.`", "0.`", 
      RowBox[{"-", "0.07`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.01`", "0.`", "0.`", 
      
      RowBox[{"-", "0.01`"}], "1.`", "0.6`", "0.61`", 
      RowBox[{"-", "1.`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.01`", "0.`", "0.`", "0.01`", "0.`", "0.`", 
      "0.`", "0.01`", "0.`", "0.`", "0.01`", "0.`", "0.`", 
      RowBox[{"-", "0.04`"}], "0.`", "0.`", 
      RowBox[{"-", "0.04`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.01`", 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.02`", "0.6`", "1.`", "0.97`", 
      RowBox[{"-", "0.6`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.02`", "0.`", "0.`", "0.03`", "0.`", "0.`", 
      "0.`", "0.01`", "0.`", "0.`", "0.01`", "0.`", "0.`", 
      RowBox[{"-", "0.07`"}], "0.`", "0.`", 
      RowBox[{"-", "0.07`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.01`", 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.02`", "0.61`", "0.97`", "1.`", 
      RowBox[{"-", "0.6`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`"},
     {"0.`", "0.`", "0.`", 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.06`", "0.`", "0.`", "0.06`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.01`", 
      RowBox[{"-", "1.`"}], 
      RowBox[{"-", "0.6`"}], 
      RowBox[{"-", "0.6`"}], "1.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`"},
     {
      RowBox[{"-", "0.06`"}], "0.48`", 
      RowBox[{"-", "0.28`"}], 
      RowBox[{"-", "0.07`"}], "0.17`", "0.01`", "0.04`", "0.15`", 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.09`"}], 
      RowBox[{"-", "0.01`"}], "0.`", 
      RowBox[{"-", "0.23`"}], "0.01`", 
      RowBox[{"-", "0.5`"}], "0.64`", "0.02`", 
      RowBox[{"-", "0.16`"}], 
      RowBox[{"-", "0.12`"}], "0.01`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.3`", 
      RowBox[{"-", "0.15`"}], 
      RowBox[{"-", "0.13`"}], "0.13`", 
      RowBox[{"-", "0.07`"}], 
      RowBox[{"-", "0.39`"}], "0.05`", "0.`", "0.`", "0.`", "0.05`", "0.05`", 
      "0.5700000000000001`", "0.`", "0.13`", "0.21`", 
      RowBox[{"-", "0.27`"}], 
      RowBox[{"-", "0.14`"}], "0.`", "0.`", "0.04`", "0.`", "0.`", 
      RowBox[{"-", "0.12`"}], "0.`", "0.`", "0.`", "0.`", "1.`", 
      RowBox[{"-", "0.25`"}], 
      RowBox[{"-", "0.25`"}], 
      RowBox[{"-", "0.14`"}], "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.49`"}]},
     {
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.04`"}], "0.03`", "0.02`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.01`", "0.87`", 
      RowBox[{"-", "0.05`"}], "0.`", "0.71`", "0.04`", "0.9`", 
      RowBox[{"-", "0.39`"}], 
      RowBox[{"-", "0.01`"}], "0.7000000000000001`", 
      RowBox[{"-", "0.04`"}], "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.04`"}], "0.01`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.02`", "0.02`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", 
      RowBox[{"-", "0.39`"}], 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.56`"}], 
      RowBox[{"-", "0.68`"}], "0.63`", "0.64`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.07`", "0.`", "0.`", "0.`", 
      "0.`", 
      RowBox[{"-", "0.25`"}], "1.`", "0.58`", "0.65`", "0.2`", "0.`", "0.`", 
      "0.`", 
      RowBox[{"-", "0.09`"}]},
     {
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.09`"}], "0.06`", "0.03`", 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.01`", "0.6`", "0.02`", "0.`", 
      "0.8300000000000001`", "0.03`", "0.59`", 
      RowBox[{"-", "0.17`"}], 
      RowBox[{"-", "0.01`"}], "0.77`", 
      RowBox[{"-", "0.12`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.07`"}], "0.03`", "0.02`", 
      RowBox[{"-", "0.02`"}], "0.03`", "0.05`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.22`"}], 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.55`"}], 
      RowBox[{"-", "0.67`"}], "0.56`", "0.64`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.04`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.25`"}], "0.58`", "1.`", "0.91`", "0.17`", "0.`", "0.`", 
      "0.`", "0.06`"},
     {
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.04`"}], "0.03`", "0.04`", "0.01`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.02`"}], "0.03`", "0.02`", "0.7000000000000001`", 
      "0.03`", "0.`", "0.85`", "0.06`", "0.61`", 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.02`"}], "0.92`", 
      RowBox[{"-", "0.3`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.06`"}], "0.01`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.03`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.16`"}], 
      RowBox[{"-", "0.06`"}], 
      RowBox[{"-", "0.58`"}], 
      RowBox[{"-", "0.79`"}], "0.58`", "0.76`", "0.`", "0.`", "0.02`", "0.`", 
      "0.`", "0.01`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.14`"}], "0.65`", "0.91`", "1.`", "0.26`", "0.`", "0.`", 
      "0.`", "0.01`"},
     {
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.03`"}], "0.02`", "0.02`", "0.01`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.02`", "0.01`", "0.25`", "0.`", "0.`", 
      "0.21`", "0.03`", "0.16`", "0.08`", 
      RowBox[{"-", "0.01`"}], "0.28`", 
      RowBox[{"-", "0.13`"}], "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.04`"}], "0.01`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.02`", "0.01`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.02`", 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.16`"}], 
      RowBox[{"-", "0.24`"}], "0.15`", "0.24`", "0.`", "0.`", "0.01`", "0.`", 
      "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.2`", 
      "0.17`", "0.26`", "1.`", "0.`", "0.`", "0.`", "0.01`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.01`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.01`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "1.`", "1.`", "0.04`", 
      
      RowBox[{"-", "0.01`"}]},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.01`", "0.`",
       "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "1.`", 
      "1.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.04`", "0.`", "1.`", 
      "0.`"},
     {"0.05`", 
      RowBox[{"-", "0.36`"}], "0.21`", "0.06`", 
      RowBox[{"-", "0.2`"}], 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.17`"}], "0.02`", "0.01`", "0.01`", "0.`", "0.01`", 
      "0.`", "0.01`", "0.01`", 
      RowBox[{"-", "0.02`"}], "0.02`", "0.01`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.47000000000000003`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.21`"}], "0.12`", "0.1`", 
      RowBox[{"-", "0.1`"}], "0.04`", "0.3`", 
      RowBox[{"-", "0.04`"}], "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.23`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}], "0.07`", 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", "0.05`", "0.`", "0.`", "0.`", 
      "0.`", 
      RowBox[{"-", "0.49`"}], 
      RowBox[{"-", "0.09`"}], "0.06`", "0.01`", "0.01`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "1.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.705998958637534*^9, 3.706001819499318*^9, 
  3.706007156977293*^9, 3.7062713723638906`*^9, 3.707288967173423*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Likelihood in U(3)^5-symmetric SMEFT ", "Section",
 CellChangeTimes->{{3.706005947335977*^9, 3.706005964526959*^9}, {
   3.706270487739192*^9, 3.706270489137795*^9}, 3.7072900518868113`*^9}],

Cell[CellGroupData[{

Cell["Wilson coefficients  ", "Subsection",
 CellChangeTimes->{{3.70599852632338*^9, 3.7059985331709423`*^9}, {
  3.705999191233828*^9, 3.705999194862505*^9}}],

Cell["\<\
U(3)^5-symmetric SMEFT Wilson coefficients defined at the scale \[Mu]=mZ. 
Notation for the Wilson coefficient is analogous as in the paper, see Section \
4.5  
For example,   
.) cll stands for c_{\\ell \\ell}
..) cplq stands for  c^{(3)}_{\\ell q} 
...) etc \
\>", "Text",
 CellChangeTimes->{{3.705998552137332*^9, 3.7059987033082047`*^9}, 
   3.705999583469534*^9, {3.706000554283752*^9, 3.70600056453045*^9}, {
   3.706006004055016*^9, 3.706006047731439*^9}, 3.706247010732346*^9, {
   3.707290043816699*^9, 3.707290071447493*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xU5", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Delta]gWeL", ",", "\[Delta]gZeL", ",", "\[Delta]gZeR", ",", 
     "\[Delta]gZuL", ",", "\[Delta]gZuR", ",", "\[Delta]gZdL", ",", 
     "\[Delta]gZdR", ",", "cpll", ",", "cll", ",", "cle", ",", "cee", ",", 
     "cplq", ",", "clq", ",", "ceq", ",", "clu", ",", "cld", ",", "ceu", ",", 
     "ced"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nxU5", "=", 
  RowBox[{"Length", "[", "xU5", "]"}]}]}], "Input",
 CellChangeTimes->{{3.7059991353749933`*^9, 3.705999178991521*^9}, {
   3.705999709014306*^9, 3.7059997186297493`*^9}, {3.7060003891717*^9, 
   3.706000408056303*^9}, {3.7060061007010317`*^9, 3.7060061102829113`*^9}, {
   3.706006648727426*^9, 3.706006659812436*^9}, 3.707048904368556*^9, {
   3.7072900336527557`*^9, 3.70729003432318*^9}}],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{{3.705999149488202*^9, 3.705999180298727*^9}, 
   3.705999719050149*^9, 3.706000393785541*^9, 3.7060005717546377`*^9, 
   3.706005701142312*^9, 3.706006112892536*^9, 3.7060066602766247`*^9, 
   3.706008628514599*^9, 3.7062717437247343`*^9, 3.70729003482097*^9, 
   3.707290082461504*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Central values ", "Subsection",
 CellChangeTimes->{{3.706006733783567*^9, 3.7060067359334297`*^9}}],

Cell["Eq. (4.10) and (4.11) in the paper ", "Text",
 CellChangeTimes->{{3.706271834729496*^9, 3.706271854231647*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x0U5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.0012180209402483807`"}], ",", 
     RowBox[{"-", "0.0000951661256714095`"}], ",", 
     RowBox[{"-", "0.0001521393051439588`"}], ",", 
     RowBox[{"-", "0.0016133495342897529`"}], ",", 
     RowBox[{"-", "0.002130661896597069`"}], ",", "0.001853988911553501`", 
     ",", "0.015064554764311015`", ",", 
     RowBox[{"-", "0.0029514493736417747`"}], ",", "0.007187143164626819`", 
     ",", "0.00021806613368920011`", ",", 
     RowBox[{"-", "0.0025411365664322204`"}], ",", 
     RowBox[{"-", "0.004817047071145599`"}], ",", 
     RowBox[{"-", "0.015447885711252368`"}], ",", 
     RowBox[{"-", "0.014153056838763717`"}], ",", "0.0036859744611004077`", 
     ",", "0.006085887177662663`", ",", "0.004361739828740472`", ",", 
     "0.02617328444073289`"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.706006748212*^9, 3.706006753351293*^9}, {
   3.706271656646109*^9, 3.7062716783796053`*^9}, {3.706271710571629*^9, 
   3.706271710834476*^9}, 3.707290089433093*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["1 sigma errors ", "Subsection",
 CellChangeTimes->{{3.706271794748316*^9, 3.7062717998546*^9}}],

Cell["Eq. (4.10) and (4.11) in the paper ", "Text",
 CellChangeTimes->{{3.706271834729496*^9, 3.7062718621752863`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]xU5", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.0008143716882036215`", ",", "0.00021477726120281728`", ",", 
     "0.00022586333479087395`", ",", "0.001960352592116182`", ",", 
     "0.00407105118707925`", ",", "0.0013560565921331307`", ",", 
     "0.00696146497428358`", ",", "0.0016667356169665927`", ",", 
     "0.0032537364734933558`", ",", "0.0013088959241604873`", ",", 
     "0.003035780944934585`", ",", "0.0023437863580175917`", ",", 
     "0.009122589037604`", ",", "0.022872425674406175`", ",", 
     "0.023723413610429976`", ",", "0.04174608999927701`", ",", 
     "0.010896053116143578`", ",", "0.01778208485778988`"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.706271775398423*^9, 3.706271787214115*^9}, 
   3.707290099930964*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Correlation matrix ", "Subsection",
 CellChangeTimes->{{3.706006803996208*^9, 3.706006808985631*^9}}],

Cell["Eq. (4.12) in the paper", "Text",
 CellChangeTimes->{{3.706271934142475*^9, 3.706271938372661*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]U5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.9999999999999999`", ",", 
       RowBox[{"-", "0.5352455686114835`"}], ",", "0.17525868085044424`", ",",
        "0.054793156179784565`", ",", "0.0830197705928661`", ",", 
       "0.03237669817219269`", ",", "0.003974820675905253`", ",", 
       "0.9746841327771483`", ",", 
       RowBox[{"-", "0.4723492455355682`"}], ",", 
       RowBox[{"-", "0.006954035728419263`"}], ",", 
       RowBox[{"-", "0.05099499837261587`"}], ",", "0.3718583452440783`", ",", 
       RowBox[{"-", "0.06340247931561388`"}], ",", "0.03614158437195635`", 
       ",", "0.08410090760717374`", ",", "0.015466779787846196`", ",", 
       "0.10917279509285839`", ",", 
       RowBox[{"-", "0.02210473824673248`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5352455686114854`"}], ",", "1.0000000000000002`", ",", 
       "0.29902855612443774`", ",", 
       RowBox[{"-", "0.055764668619307206`"}], ",", 
       RowBox[{"-", "0.03544770187085467`"}], ",", 
       RowBox[{"-", "0.17049511668298908`"}], ",", 
       RowBox[{"-", "0.23416175348446422`"}], ",", 
       RowBox[{"-", "0.5181297716416093`"}], ",", "0.18636446171956983`", ",",
        "0.001621448433590407`", ",", "0.11478793351285155`", ",", 
       RowBox[{"-", "0.12873155892757546`"}], ",", "0.07002447751929783`", 
       ",", "0.01124398496327255`", ",", 
       RowBox[{"-", "0.017133599084074164`"}], ",", "0.036475879084394834`", 
       ",", 
       RowBox[{"-", "0.11571959707539359`"}], ",", 
       RowBox[{"-", "0.05930233083487438`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1752586808504417`", ",", "0.2990285561244399`", ",", 
       "0.9999999999999999`", ",", "0.026500941004561535`", ",", 
       RowBox[{"-", "0.0020096200872593718`"}], ",", 
       RowBox[{"-", "0.32847545051388133`"}], ",", 
       RowBox[{"-", "0.30629589959357534`"}], ",", "0.173377257334606`", ",", 
       
       RowBox[{"-", "0.17718564318237034`"}], ",", 
       RowBox[{"-", "0.013391032717628759`"}], ",", "0.08160743073173395`", 
       ",", "0.2753784745737056`", ",", "0.04109969523351262`", ",", 
       "0.07009036382808245`", ",", "0.0747458403665909`", ",", 
       "0.06941727915528421`", ",", 
       RowBox[{"-", "0.04213088824431015`"}], ",", 
       RowBox[{"-", "0.14231419674976306`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.05479315617978372`", ",", 
       RowBox[{"-", "0.05576466861930504`"}], ",", "0.026500941004563298`", 
       ",", "1.`", ",", "0.8031554979437678`", ",", "0.22749991577379214`", 
       ",", "0.057410875927879516`", ",", "0.052254296454195555`", ",", 
       RowBox[{"-", "0.025320778737516685`"}], ",", 
       RowBox[{"-", "0.0007574817977186369`"}], ",", 
       RowBox[{"-", "0.004249325200257723`"}], ",", "0.7230195120694255`", 
       ",", 
       RowBox[{"-", "0.2669848397572962`"}], ",", "0.046130804160728324`", 
       ",", "0.07921847640500373`", ",", "0.03106380062007287`", ",", 
       "0.5016856692458501`", ",", "0.1389221370049992`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.08301977059286487`", ",", 
       RowBox[{"-", "0.03544770187085297`"}], ",", 
       RowBox[{"-", "0.0020096200872575794`"}], ",", "0.8031554979437682`", 
       ",", "1.`", ",", "0.06709571680262899`", ",", "0.1704272581325326`", 
       ",", "0.08099343551430241`", ",", 
       RowBox[{"-", "0.03842348528125769`"}], ",", 
       RowBox[{"-", "0.00028940606301736235`"}], ",", 
       RowBox[{"-", "0.004342519368383656`"}], ",", "0.6623015345250004`", 
       ",", 
       RowBox[{"-", "0.32954936678959484`"}], ",", "0.04309159749267355`", 
       ",", "0.08544796393977583`", ",", "0.04069580535071832`", ",", 
       "0.5293514664982838`", ",", "0.2065243514960977`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.03237669817219926`", ",", 
       RowBox[{"-", "0.17049511668299294`"}], ",", 
       RowBox[{"-", "0.3284754505138795`"}], ",", "0.22749991577379688`", ",",
        "0.06709571680263277`", ",", "1.`", ",", "0.8650294604920581`", ",", 
       "0.02397077323130794`", ",", "0.021408639735219927`", ",", 
       "0.00391754886015897`", ",", 
       RowBox[{"-", "0.03438548026748564`"}], ",", 
       RowBox[{"-", "0.3853920296218472`"}], ",", 
       RowBox[{"-", "0.18077351520570134`"}], ",", 
       RowBox[{"-", "0.12413581292223759`"}], ",", 
       RowBox[{"-", "0.11952382148513323`"}], ",", 
       RowBox[{"-", "0.1514097533547134`"}], ",", "0.23615144768155588`", ",",
        "0.39289589924834717`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.003974820675911665`", ",", 
       RowBox[{"-", "0.23416175348446888`"}], ",", 
       RowBox[{"-", "0.30629589959357373`"}], ",", "0.057410875927884804`", 
       ",", "0.17042725813253637`", ",", "0.8650294604920593`", ",", 
       "0.9999999999999998`", ",", 
       RowBox[{"-", "0.0037991555374688826`"}], ",", "0.036627846019238776`", 
       ",", "0.003313334936508168`", ",", 
       RowBox[{"-", "0.038640495013499254`"}], ",", 
       RowBox[{"-", "0.4594442712283431`"}], ",", 
       RowBox[{"-", "0.22448871573071624`"}], ",", 
       RowBox[{"-", "0.1294031138215572`"}], ",", 
       RowBox[{"-", "0.11873625246035435`"}], ",", 
       RowBox[{"-", "0.1519954465336382`"}], ",", "0.24833171686543987`", ",",
        "0.44817402231419945`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.974684132777148`", ",", 
       RowBox[{"-", "0.518129771641607`"}], ",", "0.17337725733460863`", ",", 
       "0.052254296454196006`", ",", "0.08099343551430357`", ",", 
       "0.023970773231300795`", ",", 
       RowBox[{"-", "0.0037991555374756987`"}], ",", "1.0000000000000002`", 
       ",", 
       RowBox[{"-", "0.4853247927238711`"}], ",", 
       RowBox[{"-", "0.007077012349053785`"}], ",", 
       RowBox[{"-", "0.05002986312086174`"}], ",", "0.4011820768315437`", ",", 
       RowBox[{"-", "0.05848093245431607`"}], ",", "0.037587671520596645`", 
       ",", "0.08661053143073587`", ",", "0.012517979659542006`", ",", 
       "0.10942547674911943`", ",", 
       RowBox[{"-", "0.03313868519670249`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4723492455355682`"}], ",", "0.1863644617195687`", ",", 
       
       RowBox[{"-", "0.17718564318237168`"}], ",", 
       RowBox[{"-", "0.025320778737516737`"}], ",", 
       RowBox[{"-", "0.03842348528125804`"}], ",", "0.021408639735223636`", 
       ",", "0.036627846019242245`", ",", 
       RowBox[{"-", "0.48532479272387113`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.1742386919192242`"}], ",", 
       RowBox[{"-", "0.5721847702277003`"}], ",", 
       RowBox[{"-", "0.21415869454962624`"}], ",", "0.022575056973669693`", 
       ",", 
       RowBox[{"-", "0.024589461498793305`"}], ",", 
       RowBox[{"-", "0.04794411520956266`"}], ",", 
       RowBox[{"-", "0.013321200374517693`"}], ",", 
       RowBox[{"-", "0.04558422918603899`"}], ",", "0.03017267515650236`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.006954035728419211`"}], ",", "0.0016214484335904022`", 
       ",", 
       RowBox[{"-", "0.013391032717628796`"}], ",", 
       RowBox[{"-", "0.0007574817977186303`"}], ",", 
       RowBox[{"-", "0.0002894060630173921`"}], ",", "0.003917548860159057`", 
       ",", "0.003313334936508238`", ",", 
       RowBox[{"-", "0.007077012349053717`"}], ",", 
       RowBox[{"-", "0.17423869191922425`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.23358103535735852`"}], ",", 
       RowBox[{"-", "0.005516004280362222`"}], ",", 
       RowBox[{"-", "0.00015590575351282423`"}], ",", 
       RowBox[{"-", "0.0010398715215568716`"}], ",", 
       RowBox[{"-", "0.001345203557943864`"}], ",", 
       RowBox[{"-", "0.000838951110104686`"}], ",", 
       RowBox[{"-", "0.0001743143795061036`"}], ",", 
       "0.0018779622792446285`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.05099499837261605`"}], ",", "0.11478793351285169`", 
       ",", "0.08160743073173385`", ",", 
       RowBox[{"-", "0.004249325200257932`"}], ",", 
       RowBox[{"-", "0.004342519368383922`"}], ",", 
       RowBox[{"-", "0.03438548026748554`"}], ",", 
       RowBox[{"-", "0.038640495013499136`"}], ",", 
       RowBox[{"-", "0.05002986312086183`"}], ",", 
       RowBox[{"-", "0.5721847702277004`"}], ",", 
       RowBox[{"-", "0.23358103535735855`"}], ",", "1.`", ",", 
       RowBox[{"-", "0.0013007206309287936`"}], ",", "0.009428949137812413`", 
       ",", "0.0045133088829651105`", ",", "0.0015719416459918502`", ",", 
       "0.007111262698737349`", ",", 
       RowBox[{"-", "0.014317513349285589`"}], ",", 
       RowBox[{"-", "0.013004186799993739`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.37185834524407363`", ",", 
       RowBox[{"-", "0.12873155892757077`"}], ",", "0.2753784745737074`", ",",
        "0.7230195120694232`", ",", "0.6623015345249981`", ",", 
       RowBox[{"-", "0.385392029621854`"}], ",", 
       RowBox[{"-", "0.4594442712283493`"}], ",", "0.4011820768315391`", ",", 
       
       RowBox[{"-", "0.21415869454962408`"}], ",", 
       RowBox[{"-", "0.005516004280362186`"}], ",", 
       RowBox[{"-", "0.0013007206309284636`"}], ",", "0.9999999999999998`", 
       ",", 
       RowBox[{"-", "0.13789265837772408`"}], ",", "0.12578812972985295`", 
       ",", "0.1703083441767962`", ",", "0.11664638826294742`", ",", 
       "0.3247490637442773`", ",", 
       RowBox[{"-", "0.1309529808667892`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.06340247931561617`"}], ",", "0.0700244775192989`", ",",
        "0.041099695233511264`", ",", 
       RowBox[{"-", "0.26698483975730947`"}], ",", 
       RowBox[{"-", "0.32954936678960844`"}], ",", 
       RowBox[{"-", "0.18077351520570117`"}], ",", 
       RowBox[{"-", "0.22448871573071516`"}], ",", 
       RowBox[{"-", "0.05848093245431936`"}], ",", "0.022575056973671584`", 
       ",", 
       RowBox[{"-", "0.00015590575351295152`"}], ",", "0.009428949137812155`",
        ",", 
       RowBox[{"-", "0.13789265837773612`"}], ",", "1.0000000000000002`", ",", 
       RowBox[{"-", "0.2208576277334424`"}], ",", 
       RowBox[{"-", "0.7217715408766484`"}], ",", 
       RowBox[{"-", "0.595693901278186`"}], ",", 
       RowBox[{"-", "0.5367244420903465`"}], ",", 
       RowBox[{"-", "0.8523722465681552`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0361415843719574`", ",", "0.011243984963278069`", ",", 
       "0.0700903638280919`", ",", "0.04613080416072819`", ",", 
       "0.04309159749266911`", ",", 
       RowBox[{"-", "0.12413581292226099`"}], ",", 
       RowBox[{"-", "0.12940311382158526`"}], ",", "0.03758767152059897`", 
       ",", 
       RowBox[{"-", "0.02458946149879571`"}], ",", 
       RowBox[{"-", "0.0010398715215568521`"}], ",", "0.00451330888296647`", 
       ",", "0.12578812972986483`", ",", 
       RowBox[{"-", "0.22085762773346435`"}], ",", "1.0000000000000002`", ",",
        "0.7322981722419853`", ",", "0.870525508940993`", ",", 
       RowBox[{"-", "0.514694213365922`"}], ",", "0.4523854316117119`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.08410090760717565`", ",", 
       RowBox[{"-", "0.01713359908407129`"}], ",", "0.07474584036659718`", 
       ",", "0.07921847640501417`", ",", "0.08544796393978377`", ",", 
       RowBox[{"-", "0.1195238214851464`"}], ",", 
       RowBox[{"-", "0.11873625246037113`"}], ",", "0.0866105314307393`", ",", 
       RowBox[{"-", "0.047944115209565104`"}], ",", 
       RowBox[{"-", "0.0013452035579437417`"}], ",", "0.0015719416459927691`",
        ",", "0.1703083441768134`", ",", 
       RowBox[{"-", "0.7217715408766664`"}], ",", "0.7322981722419659`", ",", 
       "0.9999999999999999`", ",", "0.8948372189660357`", ",", 
       RowBox[{"-", "0.057104221489152875`"}], ",", "0.7835169726943347`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.015466779787847206`", ",", "0.03647587908439888`", ",", 
       "0.06941727915529126`", ",", "0.031063800620078328`", ",", 
       "0.040695805350721544`", ",", 
       RowBox[{"-", "0.1514097533547305`"}], ",", 
       RowBox[{"-", "0.15199544653365865`"}], ",", "0.012517979659544229`", 
       ",", 
       RowBox[{"-", "0.013321200374519733`"}], ",", 
       RowBox[{"-", "0.000838951110104587`"}], ",", "0.0071112626987384735`", 
       ",", "0.11664638826296209`", ",", 
       RowBox[{"-", "0.5956939012782031`"}], ",", "0.8705255089409758`", ",", 
       "0.8948372189660385`", ",", "0.9999999999999998`", ",", 
       RowBox[{"-", "0.17348619574403773`"}], ",", "0.6873492230170559`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10917279509285864`", ",", 
       RowBox[{"-", "0.11571959707539689`"}], ",", 
       RowBox[{"-", "0.04213088824431466`"}], ",", "0.5016856692458582`", ",",
        "0.5293514664982949`", ",", "0.23615144768156884`", ",", 
       "0.2483317168654548`", ",", "0.1094254767491195`", ",", 
       RowBox[{"-", "0.04558422918603853`"}], ",", 
       RowBox[{"-", "0.0001743143795060531`"}], ",", 
       RowBox[{"-", "0.014317513349286182`"}], ",", "0.3247490637442773`", 
       ",", 
       RowBox[{"-", "0.536724442090325`"}], ",", 
       RowBox[{"-", "0.5146942133659356`"}], ",", 
       RowBox[{"-", "0.05710422148918173`"}], ",", 
       RowBox[{"-", "0.1734861957440631`"}], ",", "0.9999999999999998`", ",", 
       "0.2634547279885031`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.022104738246727453`"}], ",", 
       RowBox[{"-", "0.05930233083487543`"}], ",", 
       RowBox[{"-", "0.14231419674975854`"}], ",", "0.13892213700501327`", 
       ",", "0.2065243514961093`", ",", "0.39289589924834095`", ",", 
       "0.4481740223141898`", ",", 
       RowBox[{"-", "0.033138685196695966`"}], ",", "0.030172675156498484`", 
       ",", "0.0018779622792447098`", ",", 
       RowBox[{"-", "0.013004186799993158`"}], ",", 
       RowBox[{"-", "0.13095298086677107`"}], ",", 
       RowBox[{"-", "0.8523722465681678`"}], ",", "0.45238543161170464`", ",",
        "0.7835169726943366`", ",", "0.6873492230170577`", ",", 
       "0.26345472798852243`", ",", "1.0000000000000002`"}], "}"}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.7072901235280037`*^9, 3.707290129743568*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Likelihood in Higgs Basis", "Subsection",
 CellChangeTimes->{{3.706006928879075*^9, 3.7060069314926023`*^9}, {
  3.7072941886293077`*^9, 3.707294190766309*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MakeChi2", "[", 
   RowBox[{"c_", ",", "c0_", ",", "\[Delta]c_", ",", "\[Rho]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Sigma]2", ",", "\[Sigma]m2", ",", "size"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"size", "=", 
      RowBox[{"Length", "[", "c", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Sigma]2", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Delta]c", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], 
         RowBox[{"\[Delta]c", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "size"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "size"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Sigma]m2", "=", 
      RowBox[{"Inverse", "[", "\[Sigma]2", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "c0"}], ")"}], ".", "\[Sigma]m2", ".", 
        RowBox[{"(", 
         RowBox[{"c", "-", "c0"}], ")"}]}], "//", "Expand"}], "]"}]}]}], 
   "]"}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]sqU5", "=", 
  RowBox[{"MakeChi2", "[", 
   RowBox[{"xU5", ",", "x0U5", ",", "\[Delta]xU5", ",", "\[Rho]U5"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.707290168953163*^9, 3.707290181234829*^9}}],

Cell[BoxData[
 RowBox[{"26.78765716323644`", "\[VeryThinSpace]", "+", 
  RowBox[{"1531.26875743571`", " ", "ced"}], "+", 
  RowBox[{"321846.61672300054`", " ", 
   SuperscriptBox["ced", "2"]}], "-", 
  RowBox[{"631.5913323525474`", " ", "cee"}], "+", 
  RowBox[{"2.5818720586796895`*^-8", " ", "ced", " ", "cee"}], "+", 
  RowBox[{"281272.74582939025`", " ", 
   SuperscriptBox["cee", "2"]}], "+", 
  RowBox[{"3659.4695857319875`", " ", "ceq"}], "+", 
  RowBox[{"838342.13647416`", " ", "ced", " ", "ceq"}], "+", 
  RowBox[{"7.254747972450085`*^-8", " ", "cee", " ", "ceq"}], "+", 
  RowBox[{"995901.6105785156`", " ", 
   SuperscriptBox["ceq", "2"]}], "+", 
  RowBox[{"2706.9767277941774`", " ", "ceu"}], "+", 
  RowBox[{"315177.28450279916`", " ", "ced", " ", "ceu"}], "+", 
  RowBox[{"3.917988562499532`*^-8", " ", "cee", " ", "ceu"}], "+", 
  RowBox[{"1.0426164280872738`*^6", " ", "ceq", " ", "ceu"}], "+", 
  RowBox[{"345722.26734751294`", " ", 
   SuperscriptBox["ceu", "2"]}], "-", 
  RowBox[{"1845.1353120523363`", " ", "cld"}], "-", 
  RowBox[{"446037.53370357986`", " ", "ced", " ", "cld"}], "-", 
  RowBox[{"3.7233034128877404`*^-8", " ", "cee", " ", "cld"}], "-", 
  RowBox[{"1.0195827266637839`*^6", " ", "ceq", " ", "cld"}], "-", 
  RowBox[{"519999.0678760748`", " ", "ceu", " ", "cld"}], "+", 
  RowBox[{"264738.44111529744`", " ", 
   SuperscriptBox["cld", "2"]}], "-", 
  RowBox[{"1291.0561124325648`", " ", "cle"}], "+", 
  RowBox[{"2.4151963126409832`*^-8", " ", "ced", " ", "cle"}], "+", 
  RowBox[{"506579.9980664593`", " ", "cee", " ", "cle"}], "+", 
  RowBox[{"7.163112174573112`*^-8", " ", "ceq", " ", "cle"}], "+", 
  RowBox[{"3.933984713694417`*^-8", " ", "ceu", " ", "cle"}], "-", 
  RowBox[{"3.6855460321443626`*^-8", " ", "cld", " ", "cle"}], "+", 
  RowBox[{"837737.8276321898`", " ", 
   SuperscriptBox["cle", "2"]}], "-", 
  RowBox[{"1604.5831157272398`", " ", "cll"}], "+", 
  RowBox[{"2.9494413700214985`*^-8", " ", "ced", " ", "cll"}], "+", 
  RowBox[{"455585.33475520636`", " ", "cee", " ", "cll"}], "+", 
  RowBox[{"8.440012115541546`*^-8", " ", "ceq", " ", "cll"}], "+", 
  RowBox[{"4.5784249644749745`*^-8", " ", "ceu", " ", "cll"}], "-", 
  RowBox[{"4.35475037191846`*^-8", " ", "cld", " ", "cll"}], "+", 
  RowBox[{"526480.6310220654`", " ", "cle", " ", "cll"}], "+", 
  RowBox[{"315263.0815754074`", " ", 
   SuperscriptBox["cll", "2"]}], "-", 
  RowBox[{"1802.9626435190482`", " ", "clq"}], "-", 
  RowBox[{"824050.815316465`", " ", "ced", " ", "clq"}], "-", 
  RowBox[{"7.319583024548152`*^-8", " ", "cee", " ", "clq"}], "-", 
  RowBox[{"1.9749614302385566`*^6", " ", "ceq", " ", "clq"}], "-", 
  RowBox[{"908564.6688981551`", " ", "ceu", " ", "clq"}], "+", 
  RowBox[{"1.0168752768884413`*^6", " ", "cld", " ", "clq"}], "-", 
  RowBox[{"7.209655211524201`*^-8", " ", "cle", " ", "clq"}], "-", 
  RowBox[{"8.519224862351618`*^-8", " ", "cll", " ", "clq"}], "+", 
  RowBox[{"1.1042888198105553`*^6", " ", 
   SuperscriptBox["clq", "2"]}], "-", 
  RowBox[{"1092.1689458858282`", " ", "clu"}], "-", 
  RowBox[{"519523.76463265065`", " ", "ced", " ", "clu"}], "-", 
  RowBox[{"2.7680008329252347`*^-8", " ", "cee", " ", "clu"}], "-", 
  RowBox[{"846623.8097391798`", " ", "ceq", " ", "clu"}], "-", 
  RowBox[{"343810.24691462936`", " ", "ceu", " ", "clu"}], "+", 
  RowBox[{"434519.1690224567`", " ", "cld", " ", "clu"}], "-", 
  RowBox[{"2.6344151215984315`*^-8", " ", "cle", " ", "clu"}], "-", 
  RowBox[{"3.1615268313215825`*^-8", " ", "cll", " ", "clu"}], "+", 
  RowBox[{"901754.6635203754`", " ", "clq", " ", "clu"}], "+", 
  RowBox[{"244182.4111548387`", " ", 
   SuperscriptBox["clu", "2"]}], "+", 
  RowBox[{"14997.409075326548`", " ", "cpll"}], "-", 
  RowBox[{"5.901238182559609`*^-7", " ", "ced", " ", "cpll"}], "+", 
  RowBox[{"455585.3347552047`", " ", "cee", " ", "cpll"}], "-", 
  RowBox[{"8.942733984440565`*^-7", " ", "ceq", " ", "cpll"}], "-", 
  RowBox[{"4.198082024231553`*^-7", " ", "ceu", " ", "cpll"}], "+", 
  RowBox[{"615.4334202117025`", " ", "cld", " ", "cpll"}], "+", 
  RowBox[{"527109.1269029407`", " ", "cle", " ", "cpll"}], "+", 
  RowBox[{"620383.1973620842`", " ", "cll", " ", "cpll"}], "-", 
  RowBox[{"6514.223577966943`", " ", "clq", " ", "cpll"}], "-", 
  RowBox[{"1230.8668390111852`", " ", "clu", " ", "cpll"}], "+", 
  RowBox[{"1.9558541029553458`*^7", " ", 
   SuperscriptBox["cpll", "2"]}], "-", 
  RowBox[{"11929.846863178347`", " ", "cplq"}], "+", 
  RowBox[{"504184.6120847314`", " ", "ced", " ", "cplq"}], "-", 
  RowBox[{"2.7964308298664377`*^-8", " ", "cee", " ", "cplq"}], "-", 
  RowBox[{"560842.7427968768`", " ", "ceq", " ", "cplq"}], "-", 
  RowBox[{"712340.0794547516`", " ", "ceu", " ", "cplq"}], "+", 
  RowBox[{"259676.27992977627`", " ", "cld", " ", "cplq"}], "-", 
  RowBox[{"3.533906463166066`*^-8", " ", "cle", " ", "cplq"}], "-", 
  RowBox[{"3.787573451086381`*^-8", " ", "cll", " ", "cplq"}], "+", 
  RowBox[{"390726.2594590833`", " ", "clq", " ", "cplq"}], "-", 
  RowBox[{"263544.0056023529`", " ", "clu", " ", "cplq"}], "-", 
  RowBox[{"2.4261940247727953`*^7", " ", "cpll", " ", "cplq"}], "+", 
  RowBox[{"1.33564931776509`*^7", " ", 
   SuperscriptBox["cplq", "2"]}], "-", 
  RowBox[{"18903.870662759815`", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"5.877809599041939`*^-7", " ", "ced", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"4.5635804612116025`*^-9", " ", "cee", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"6.386544555425644`*^-7", " ", "ceq", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"2.6723137125372887`*^-7", " ", "ceu", " ", "\[Delta]gWeL"}], "-", 
  RowBox[{"2861.2064735500608`", " ", "cld", " ", "\[Delta]gWeL"}], "-", 
  RowBox[{"4673.35851228566`", " ", "cle", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"5601.709301706023`", " ", "cll", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"30285.22350765718`", " ", "clq", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"5722.412946005847`", " ", "clu", " ", "\[Delta]gWeL"}], "-", 
  RowBox[{"5.2751376942642584`*^7", " ", "cpll", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"2.413138433066775`*^7", " ", "cplq", " ", "\[Delta]gWeL"}], "+", 
  RowBox[{"4.451920392680739`*^7", " ", 
   SuperscriptBox["\[Delta]gWeL", "2"]}], "-", 
  RowBox[{"7651.9000031778705`", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"1.1286172864749748`*^6", " ", "ced", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"5.924445373929124`*^-8", " ", "cee", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"1.8129066529484703`*^6", " ", "ceq", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"797813.933426916`", " ", "ceu", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"954026.4197791582`", " ", "cld", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"6.127333693735393`*^-8", " ", "cle", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"7.178156564442666`*^-8", " ", "cll", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"1.784486227396336`*^6", " ", "clq", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"972080.0180683952`", " ", "clu", " ", "\[Delta]gZdL"}], "-", 
  RowBox[{"2.4255426024148077`*^7", " ", "cpll", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"2.3961442195653632`*^7", " ", "cplq", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{
  "1.6257065456659323`*^7", " ", "\[Delta]gWeL", " ", "\[Delta]gZdL"}], "+", 
  RowBox[{"2.5862530556034535`*^7", " ", 
   SuperscriptBox["\[Delta]gZdL", "2"]}], "-", 
  RowBox[{"4934.6283997386145`", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"986274.3046208465`", " ", "ced", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"6.796335364474382`*^-8", " ", "cee", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"1.9415433726940257`*^6", " ", "ceq", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"939288.6880295951`", " ", "ceu", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"1.007963820427875`*^6", " ", "cld", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"6.61586505012974`*^-8", " ", "cle", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"7.892221092817359`*^-8", " ", "cll", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"1.9461781722982319`*^6", " ", "clq", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"920416.1929707034`", " ", "clu", " ", "\[Delta]gZdR"}], "-", 
  RowBox[{"1230.8668384813936`", " ", "cpll", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"158378.81235454837`", " ", "cplq", " ", "\[Delta]gZdR"}], "+", 
  RowBox[{"1.461276301256849`*^6", " ", "\[Delta]gWeL", " ", "\[Delta]gZdR"}],
   "-", 
  RowBox[{"2.621042053070889`*^6", " ", "\[Delta]gZdL", " ", "\[Delta]gZdR"}],
   "+", 
  RowBox[{"1.4505027190285176`*^6", " ", 
   SuperscriptBox["\[Delta]gZdR", "2"]}], "+", 
  RowBox[{"6820.852117208327`", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"559645.2341597718`", " ", "ced", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"409467.711486043`", " ", "cee", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"449918.8497518172`", " ", "ceq", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"34285.30907629611`", " ", "ceu", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"257889.83325364342`", " ", "cld", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"321272.8450421694`", " ", "cle", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"142554.73094887906`", " ", "cll", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"512088.897682732`", " ", "clq", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"407232.7084065`", " ", "clu", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"230421.65347482357`", " ", "cpll", " ", "\[Delta]gZeL"}], "-", 
  RowBox[{"964892.5773144709`", " ", "cplq", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"2.404355240923831`*^7", " ", "\[Delta]gWeL", " ", "\[Delta]gZeL"}],
   "-", 
  RowBox[{
  "3.3549796231299404`*^7", " ", "\[Delta]gZdL", " ", "\[Delta]gZeL"}], "+", 
  RowBox[{"7.305559071297804`*^6", " ", "\[Delta]gZdR", " ", "\[Delta]gZeL"}],
   "+", 
  RowBox[{"6.454954520710935`*^7", " ", 
   SuperscriptBox["\[Delta]gZeL", "2"]}], "-", 
  RowBox[{"3453.7504242860196`", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"419083.39632201305`", " ", "ced", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"118701.20908783872`", " ", "cee", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"570145.4064412008`", " ", "ceq", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"214763.17807093295`", " ", "ceu", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"311321.2669322981`", " ", "cld", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"338122.58730985475`", " ", "cle", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"393820.0792612452`", " ", "cll", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"586154.5753119602`", " ", "clq", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"337780.8905144314`", " ", "clu", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"392563.0874988928`", " ", "cpll", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"281621.1396753825`", " ", "cplq", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{
  "1.4245552090163874`*^7", " ", "\[Delta]gWeL", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{
  "2.3268117389650714`*^7", " ", "\[Delta]gZdL", " ", "\[Delta]gZeR"}], "-", 
  RowBox[{"4.745789805356812`*^6", " ", "\[Delta]gZdR", " ", "\[Delta]gZeR"}],
   "-", 
  RowBox[{
  "6.1258169609926686`*^7", " ", "\[Delta]gZeL", " ", "\[Delta]gZeR"}], "+", 
  RowBox[{"3.913389926845084`*^7", " ", 
   SuperscriptBox["\[Delta]gZeR", "2"]}], "+", 
  RowBox[{"4410.493854568209`", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"867989.859006454`", " ", "ced", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"6.956617318220652`*^-8", " ", "cee", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"1.8579897078526707`*^6", " ", "ceq", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"980995.5767494941`", " ", "ceu", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"943971.1585727239`", " ", "cld", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"6.309573505252074`*^-8", " ", "cle", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"7.718484023731011`*^-8", " ", "cll", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"1.8113766985702824`*^6", " ", "clq", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"847163.9861059661`", " ", "clu", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"2.4268454471307576`*^7", " ", "cpll", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{"2.404880962786197`*^7", " ", "cplq", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{
  "1.9918757539790146`*^7", " ", "\[Delta]gWeL", " ", "\[Delta]gZuL"}], "-", 
  RowBox[{
  "3.5359402443865374`*^7", " ", "\[Delta]gZdL", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"4.222865815615991`*^6", " ", "\[Delta]gZdR", " ", "\[Delta]gZuL"}],
   "+", 
  RowBox[{"1.947677801964587`*^7", " ", "\[Delta]gZeL", " ", "\[Delta]gZuL"}],
   "-", 
  RowBox[{
  "1.3363996999876725`*^7", " ", "\[Delta]gZeR", " ", "\[Delta]gZuL"}], "+", 
  RowBox[{"1.707107185862193`*^7", " ", 
   SuperscriptBox["\[Delta]gZuL", "2"]}], "-", 
  RowBox[{"1633.2387016292682`", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"938782.140252958`", " ", "ced", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"6.204915020988893`*^-8", " ", "cee", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"1.789065462392284`*^6", " ", "ceq", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"856581.6939179912`", " ", "ceu", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"920860.2516809514`", " ", "cld", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"6.088143079295001`*^-8", " ", "cle", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"7.194893715331453`*^-8", " ", "cll", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"1.8103737424801055`*^6", " ", "clq", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"885705.7778370128`", " ", "clu", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"2461.733679866971`", " ", "cpll", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"62947.151064694044`", " ", "cplq", " ", "\[Delta]gZuR"}], "-", 
  RowBox[{"1.95218334364189`*^6", " ", "\[Delta]gWeL", " ", "\[Delta]gZuR"}], 
  "+", 
  RowBox[{"7.643622979295874`*^6", " ", "\[Delta]gZdL", " ", "\[Delta]gZuR"}],
   "+", 
  RowBox[{"757259.4820756753`", " ", "\[Delta]gZdR", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{"7.976586327247394`*^6", " ", "\[Delta]gZeL", " ", "\[Delta]gZuR"}],
   "+", 
  RowBox[{"5.09927494753702`*^6", " ", "\[Delta]gZeR", " ", "\[Delta]gZuR"}], 
  "-", 
  RowBox[{
  "1.7693939303657115`*^6", " ", "\[Delta]gZuL", " ", "\[Delta]gZuR"}], "+", 
  RowBox[{"1.7303253151654992`*^6", " ", 
   SuperscriptBox["\[Delta]gZuR", "2"]}]}]], "Output",
 CellChangeTimes->{3.707290184344117*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Likelihood in Warsaw basis (with flat directions)\
\>", "Subsection",
 CellChangeTimes->{{3.7072916121300077`*^9, 3.707291619129368*^9}, {
  3.7072940943689747`*^9, 3.70729409484197*^9}, {3.70729419564156*^9, 
  3.707294199029928*^9}}],

Cell["\<\
The U(3)^5 symmetric likelihood expressed by Warsaw basis parameters
Warning: in these variables the likelihood contains several flat directions. \
Don\[CloseCurlyQuote]t try to minimize the likelihood as it stands. It can be \
only used after imposing additional  constraints on the Wilson coefficients \
or/and combining with additonal experimental constraints  \
\>", "Text",
 CellChangeTimes->{{3.706001995940216*^9, 3.7060020007320538`*^9}, {
  3.706002055283717*^9, 3.706002086975748*^9}, {3.706002163125127*^9, 
  3.706002163821361*^9}, {3.706271275467723*^9, 3.706271342782051*^9}, {
  3.707291633778759*^9, 3.707291699622367*^9}, {3.70729370048127*^9, 
  3.7072937084890842`*^9}, {3.7072942228119*^9, 3.7072942288052063`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]gWB", "[", 
    RowBox[{"c_", ",", "T3_", ",", "Q_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"c", "+", " ", 
     RowBox[{"x", " ", "T3"}], " ", "+", " ", 
     RowBox[{"y", " ", "Q"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], "cpHl"}], "-", "cHD", "+", 
          RowBox[{"2", "cpll"}]}], ")"}]}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"gY", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "gL", " ", "cHWB"}], "+", 
            RowBox[{"gY", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "cpHl"}], "+", "cHD", "-", 
               RowBox[{"2", "cpll"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["gL", "2"], "-", 
            SuperscriptBox["gY", "2"]}], ")"}]}]]}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HiggsBasisToWarsawBasis", "=", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]gZeR", "->", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "cHe"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Delta]gZeL", "->", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "cpHl"}], "/", "2"}], "-", 
          RowBox[{"cHl", "/", "2"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Delta]gWeL", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Delta]gWB", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cpHl", "/", "2"}], "-", 
           RowBox[{"cHl", "/", "2"}]}], ",", 
          RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "-", 
        RowBox[{"\[Delta]gWB", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "cpHl"}], "/", "2"}], "-", 
           RowBox[{"cHl", "/", "2"}]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Delta]gZuR", "\[Rule]", " ", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "cHu"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"2", "/", "3"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Delta]gZdR", "->", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "cHd"}], "/", "2"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "3"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Delta]gZuL", "->", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"cpHq", "/", "2"}], "-", 
          RowBox[{"cHq", "/", "2"}]}], ",", 
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"2", "/", "3"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Delta]gZdL", "->", 
       RowBox[{"\[Delta]gWB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "cpHq"}], "/", "2"}], "-", 
          RowBox[{"cHq", "/", "2"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "3"}]}], "]"}]}]}], "\[IndentingNewLine]", 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gL", "\[Rule]", "0.6484551965717312`"}], ",", 
      RowBox[{"gY", "\[Rule]", "0.35797063806282503`"}]}], "}"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7072917254968233`*^9, 3.7072917929290657`*^9}, {
  3.707292456353589*^9, 3.707292531627741*^9}, {3.707292590779784*^9, 
  3.7072926659764357`*^9}, {3.707292963627242*^9, 3.707293036985668*^9}, {
  3.707293081649485*^9, 3.707293247138174*^9}, {3.707293282788898*^9, 
  3.7072932830805197`*^9}, {3.707293319091695*^9, 3.707293323630916*^9}, {
  3.7072933751069202`*^9, 3.707293380624522*^9}, {3.7072935828046722`*^9, 
  3.707293592572534*^9}, {3.707293734743053*^9, 3.707293813787942*^9}, {
  3.707293850573947*^9, 3.70729389282579*^9}, {3.7072939633774433`*^9, 
  3.7072939745022097`*^9}, {3.70729401442129*^9, 3.7072940146528053`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]sqU5Warsaw", "=", 
  RowBox[{
   RowBox[{"\[Chi]sqU5", "/.", "HiggsBasisToWarsawBasis"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.707293267367498*^9, 3.707293281495059*^9}, {
  3.7072933262973127`*^9, 3.7072933277837276`*^9}, {3.707293903643242*^9, 
  3.707293910306552*^9}}],

Cell[BoxData[
 RowBox[{"26.78765716323644`", "\[VeryThinSpace]", "+", 
  RowBox[{"1531.26875743571`", " ", "ced"}], "+", 
  RowBox[{"321846.61672300054`", " ", 
   SuperscriptBox["ced", "2"]}], "-", 
  RowBox[{"631.5913323525474`", " ", "cee"}], "+", 
  RowBox[{"2.5818720586796895`*^-8", " ", "ced", " ", "cee"}], "+", 
  RowBox[{"281272.74582939025`", " ", 
   SuperscriptBox["cee", "2"]}], "+", 
  RowBox[{"3659.4695857319875`", " ", "ceq"}], "+", 
  RowBox[{"838342.13647416`", " ", "ced", " ", "ceq"}], "+", 
  RowBox[{"7.254747972450085`*^-8", " ", "cee", " ", "ceq"}], "+", 
  RowBox[{"995901.6105785156`", " ", 
   SuperscriptBox["ceq", "2"]}], "+", 
  RowBox[{"2706.9767277941774`", " ", "ceu"}], "+", 
  RowBox[{"315177.28450279916`", " ", "ced", " ", "ceu"}], "+", 
  RowBox[{"3.917988562499532`*^-8", " ", "cee", " ", "ceu"}], "+", 
  RowBox[{"1.0426164280872738`*^6", " ", "ceq", " ", "ceu"}], "+", 
  RowBox[{"345722.26734751294`", " ", 
   SuperscriptBox["ceu", "2"]}], "+", 
  RowBox[{"2467.3141998693072`", " ", "cHd"}], "+", 
  RowBox[{"493137.15231042326`", " ", "ced", " ", "cHd"}], "+", 
  RowBox[{"3.398167682237191`*^-8", " ", "cee", " ", "cHd"}], "+", 
  RowBox[{"970771.6863470129`", " ", "ceq", " ", "cHd"}], "+", 
  RowBox[{"469644.34401479753`", " ", "ceu", " ", "cHd"}], "+", 
  RowBox[{"362625.6797571294`", " ", 
   SuperscriptBox["cHd", "2"]}], "+", 
  RowBox[{"5848.591089173597`", " ", "cHD"}], "-", 
  RowBox[{"63196.19002417542`", " ", "ced", " ", "cHD"}], "-", 
  RowBox[{"83045.56164043836`", " ", "cee", " ", "cHD"}], "+", 
  RowBox[{"91861.51657456151`", " ", "ceq", " ", "cHD"}], "+", 
  RowBox[{"109179.11130515026`", " ", "ceu", " ", "cHD"}], "+", 
  RowBox[{"270413.8700691379`", " ", "cHd", " ", "cHD"}], "+", 
  RowBox[{"5.291635559239696`*^6", " ", 
   SuperscriptBox["cHD", "2"]}], "+", 
  RowBox[{"1726.8752121430098`", " ", "cHe"}], "-", 
  RowBox[{"209541.69816100653`", " ", "ced", " ", "cHe"}], "-", 
  RowBox[{"59350.60454391936`", " ", "cee", " ", "cHe"}], "-", 
  RowBox[{"285072.7032206004`", " ", "ceq", " ", "cHe"}], "-", 
  RowBox[{"107381.58903546647`", " ", "ceu", " ", "cHe"}], "-", 
  RowBox[{"1.186447451339203`*^6", " ", "cHd", " ", "cHe"}], "-", 
  RowBox[{"2.5941920572372046`*^6", " ", "cHD", " ", "cHe"}], "+", 
  RowBox[{"9.78347481711271`*^6", " ", 
   SuperscriptBox["cHe", "2"]}], "-", 
  RowBox[{"3410.4260586041637`", " ", "cHl"}], "+", 
  RowBox[{"279822.6170798859`", " ", "ced", " ", "cHl"}], "+", 
  RowBox[{"204733.8557430215`", " ", "cee", " ", "cHl"}], "+", 
  RowBox[{"224959.4248759086`", " ", "ceq", " ", "cHl"}], "+", 
  RowBox[{"17142.654538148054`", " ", "ceu", " ", "cHl"}], "+", 
  RowBox[{"1.826389767824451`*^6", " ", "cHd", " ", "cHl"}], "-", 
  RowBox[{"3.2493706007155385`*^6", " ", "cHD", " ", "cHl"}], "-", 
  RowBox[{"1.5314542402481671`*^7", " ", "cHe", " ", "cHl"}], "+", 
  RowBox[{"1.6137386301777337`*^7", " ", 
   SuperscriptBox["cHl", "2"]}], "+", 
  RowBox[{"1620.7030743048308`", " ", "cHq"}], "+", 
  RowBox[{"998303.5727407144`", " ", "ced", " ", "cHq"}], "+", 
  RowBox[{"6.440531346074889`*^-8", " ", "cee", " ", "cHq"}], "+", 
  RowBox[{"1.8354481804005704`*^6", " ", "ceq", " ", "cHq"}], "+", 
  RowBox[{"889404.755088205`", " ", "ceu", " ", "cHq"}], "+", 
  RowBox[{"400455.94063627557`", " ", "cHd", " ", "cHq"}], "-", 
  RowBox[{"807332.534139677`", " ", "cHD", " ", "cHq"}], "+", 
  RowBox[{"2.4760300974434973`*^6", " ", "cHe", " ", "cHq"}], "-", 
  RowBox[{"3.5182545529133836`*^6", " ", "cHl", " ", "cHq"}], "+", 
  RowBox[{"1.8935499926977726`*^6", " ", 
   SuperscriptBox["cHq", "2"]}], "+", 
  RowBox[{"816.6193508146341`", " ", "cHu"}], "+", 
  RowBox[{"469391.070126479`", " ", "ced", " ", "cHu"}], "+", 
  RowBox[{"3.1024575104944466`*^-8", " ", "cee", " ", "cHu"}], "+", 
  RowBox[{"894532.731196142`", " ", "ceq", " ", "cHu"}], "+", 
  RowBox[{"428290.8469589956`", " ", "ceu", " ", "cHu"}], "+", 
  RowBox[{"189314.87051891882`", " ", "cHd", " ", "cHu"}], "-", 
  RowBox[{"374764.0882721781`", " ", "cHD", " ", "cHu"}], "+", 
  RowBox[{"1.274818736884255`*^6", " ", "cHe", " ", "cHu"}], "-", 
  RowBox[{"1.9941465818118486`*^6", " ", "cHl", " ", "cHu"}], "+", 
  RowBox[{"1.4685572622325406`*^6", " ", "cHq", " ", "cHu"}], "+", 
  RowBox[{"432581.3287913748`", " ", 
   SuperscriptBox["cHu", "2"]}], "+", 
  RowBox[{"12881.884631121144`", " ", "cHWB"}], "+", 
  RowBox[{"285038.5838151472`", " ", "ced", " ", "cHWB"}], "-", 
  RowBox[{"230869.6930238386`", " ", "cee", " ", "cHWB"}], "+", 
  RowBox[{"1.0322948569600026`*^6", " ", "ceq", " ", "cHWB"}], "+", 
  RowBox[{"656240.2680756629`", " ", "ceu", " ", "cHWB"}], "+", 
  RowBox[{"844926.956769394`", " ", "cHd", " ", "cHWB"}], "+", 
  RowBox[{"2.750341089026938`*^7", " ", "cHD", " ", "cHWB"}], "-", 
  RowBox[{"1.7046905142661113`*^7", " ", "cHe", " ", "cHWB"}], "-", 
  RowBox[{"1.0870901797593493`*^7", " ", "cHl", " ", "cHWB"}], "-", 
  RowBox[{"943795.80782652`", " ", "cHq", " ", "cHWB"}], "-", 
  RowBox[{"296823.0770163187`", " ", "cHu", " ", "cHWB"}], "+", 
  RowBox[{"4.242526915861422`*^7", " ", 
   SuperscriptBox["cHWB", "2"]}], "-", 
  RowBox[{"1845.1353120523363`", " ", "cld"}], "-", 
  RowBox[{"446037.53370357986`", " ", "ced", " ", "cld"}], "-", 
  RowBox[{"3.7233034128877404`*^-8", " ", "cee", " ", "cld"}], "-", 
  RowBox[{"1.0195827266637839`*^6", " ", "ceq", " ", "cld"}], "-", 
  RowBox[{"519999.0678760748`", " ", "ceu", " ", "cld"}], "-", 
  RowBox[{"503981.9102139375`", " ", "cHd", " ", "cld"}], "-", 
  RowBox[{"35900.02377028034`", " ", "cHD", " ", "cld"}], "+", 
  RowBox[{"155660.63346614904`", " ", "cHe", " ", "cld"}], "-", 
  RowBox[{"128944.91662682171`", " ", "cHl", " ", "cld"}], "-", 
  RowBox[{"948998.789175941`", " ", "cHq", " ", "cld"}], "-", 
  RowBox[{"460430.1258404757`", " ", "cHu", " ", "cld"}], "-", 
  RowBox[{"507999.1686556747`", " ", "cHWB", " ", "cld"}], "+", 
  RowBox[{"264738.44111529744`", " ", 
   SuperscriptBox["cld", "2"]}], "-", 
  RowBox[{"1291.0561124325648`", " ", "cle"}], "+", 
  RowBox[{"2.4151963126409832`*^-8", " ", "ced", " ", "cle"}], "+", 
  RowBox[{"506579.9980664593`", " ", "cee", " ", "cle"}], "+", 
  RowBox[{"7.163112174573112`*^-8", " ", "ceq", " ", "cle"}], "+", 
  RowBox[{"3.933984713694417`*^-8", " ", "ceu", " ", "cle"}], "+", 
  RowBox[{"3.30793252506487`*^-8", " ", "cHd", " ", "cle"}], "-", 
  RowBox[{"36632.271697304`", " ", "cHD", " ", "cle"}], "-", 
  RowBox[{"169061.29365492737`", " ", "cHe", " ", "cle"}], "+", 
  RowBox[{"160636.4225210847`", " ", "cHl", " ", "cle"}], "+", 
  RowBox[{"6.218453599493735`*^-8", " ", "cHq", " ", "cle"}], "+", 
  RowBox[{"3.0440715396475006`*^-8", " ", "cHu", " ", "cle"}], "+", 
  RowBox[{"17089.422712104424`", " ", "cHWB", " ", "cle"}], "-", 
  RowBox[{"3.6855460321443626`*^-8", " ", "cld", " ", "cle"}], "+", 
  RowBox[{"837737.8276321898`", " ", 
   SuperscriptBox["cle", "2"]}], "-", 
  RowBox[{"1604.5831157272398`", " ", "cll"}], "+", 
  RowBox[{"2.9494413700214985`*^-8", " ", "ced", " ", "cll"}], "+", 
  RowBox[{"455585.33475520636`", " ", "cee", " ", "cll"}], "+", 
  RowBox[{"8.440012115541546`*^-8", " ", "ceq", " ", "cll"}], "+", 
  RowBox[{"4.5784249644749745`*^-8", " ", "ceu", " ", "cll"}], "+", 
  RowBox[{"3.946110546408679`*^-8", " ", "cHd", " ", "cll"}], "+", 
  RowBox[{"7699.972074207151`", " ", "cHD", " ", "cll"}], "-", 
  RowBox[{"196910.0396306226`", " ", "cHe", " ", "cll"}], "+", 
  RowBox[{"71277.36547443953`", " ", "cHl", " ", "cll"}], "+", 
  RowBox[{"7.448320294086838`*^-8", " ", "cHq", " ", "cll"}], "+", 
  RowBox[{"3.597446857665726`*^-8", " ", "cHu", " ", "cll"}], "+", 
  RowBox[{"195057.85039796864`", " ", "cHWB", " ", "cll"}], "-", 
  RowBox[{"4.35475037191846`*^-8", " ", "cld", " ", "cll"}], "+", 
  RowBox[{"526480.6310220654`", " ", "cle", " ", "cll"}], "+", 
  RowBox[{"315263.0815754074`", " ", 
   SuperscriptBox["cll", "2"]}], "-", 
  RowBox[{"1802.9626435190482`", " ", "clq"}], "-", 
  RowBox[{"824050.815316465`", " ", "ced", " ", "clq"}], "-", 
  RowBox[{"7.319583024548152`*^-8", " ", "cee", " ", "clq"}], "-", 
  RowBox[{"1.9749614302385566`*^6", " ", "ceq", " ", "clq"}], "-", 
  RowBox[{"908564.6688981551`", " ", "ceu", " ", "clq"}], "-", 
  RowBox[{"973089.0861491159`", " ", "cHd", " ", "clq"}], "-", 
  RowBox[{"86668.06213417716`", " ", "cHD", " ", "clq"}], "+", 
  RowBox[{"293077.2876559801`", " ", "cHe", " ", "clq"}], "-", 
  RowBox[{"256044.448841366`", " ", "cHl", " ", "clq"}], "-", 
  RowBox[{"1.7979314629833093`*^6", " ", "cHq", " ", "clq"}], "-", 
  RowBox[{"905186.8712400527`", " ", "cHu", " ", "clq"}], "-", 
  RowBox[{"1.0125901190906257`*^6", " ", "cHWB", " ", "clq"}], "+", 
  RowBox[{"1.0168752768884413`*^6", " ", "cld", " ", "clq"}], "-", 
  RowBox[{"7.209655211524201`*^-8", " ", "cle", " ", "clq"}], "-", 
  RowBox[{"8.519224862351618`*^-8", " ", "cll", " ", "clq"}], "+", 
  RowBox[{"1.1042888198105553`*^6", " ", 
   SuperscriptBox["clq", "2"]}], "-", 
  RowBox[{"1092.1689458858282`", " ", "clu"}], "-", 
  RowBox[{"519523.76463265065`", " ", "ced", " ", "clu"}], "-", 
  RowBox[{"2.7680008329252347`*^-8", " ", "cee", " ", "clu"}], "-", 
  RowBox[{"846623.8097391798`", " ", "ceq", " ", "clu"}], "-", 
  RowBox[{"343810.24691462936`", " ", "ceu", " ", "clu"}], "-", 
  RowBox[{"460208.0964853517`", " ", "cHd", " ", "clu"}], "+", 
  RowBox[{"14606.2747949716`", " ", "cHD", " ", "clu"}], "+", 
  RowBox[{"168890.4452572157`", " ", "cHe", " ", "clu"}], "-", 
  RowBox[{"203616.35420325`", " ", "cHl", " ", "clu"}], "-", 
  RowBox[{"909622.0020871807`", " ", "cHq", " ", "clu"}], "-", 
  RowBox[{"442852.8889185064`", " ", "cHu", " ", "clu"}], "-", 
  RowBox[{"365785.6441636508`", " ", "cHWB", " ", "clu"}], "+", 
  RowBox[{"434519.1690224567`", " ", "cld", " ", "clu"}], "-", 
  RowBox[{"2.6344151215984315`*^-8", " ", "cle", " ", "clu"}], "-", 
  RowBox[{"3.1615268313215825`*^-8", " ", "cll", " ", "clu"}], "+", 
  RowBox[{"901754.6635203754`", " ", "clq", " ", "clu"}], "+", 
  RowBox[{"244182.4111548387`", " ", 
   SuperscriptBox["clu", "2"]}], "+", 
  RowBox[{"1080.0676353304098`", " ", "cpHl"}], "+", 
  RowBox[{"27037.856983771955`", " ", "ced", " ", "cpHl"}], "-", 
  RowBox[{"127448.3908187274`", " ", "cee", " ", "cpHl"}], "+", 
  RowBox[{"592405.4911747932`", " ", "ceq", " ", "cpHl"}], "+", 
  RowBox[{"453859.0997590164`", " ", "ceu", " ", "cpHl"}], "+", 
  RowBox[{"2.177407097472578`*^6", " ", "cHd", " ", "cpHl"}], "+", 
  RowBox[{"1.7913326398894403`*^7", " ", "cHD", " ", "cpHl"}], "-", 
  RowBox[{"1.8568534586348552`*^7", " ", "cHe", " ", "cpHl"}], "+", 
  RowBox[{"7.25551399607337`*^6", " ", "cHl", " ", "cpHl"}], "-", 
  RowBox[{"4.916738647906679`*^6", " ", "cHq", " ", "cpHl"}], "-", 
  RowBox[{"2.5171112630796162`*^6", " ", "cHu", " ", "cpHl"}], "+", 
  RowBox[{"5.24921103991653`*^7", " ", "cHWB", " ", "cpHl"}], "-", 
  RowBox[{"275406.21818149317`", " ", "cld", " ", "cpHl"}], "+", 
  RowBox[{"9433.977219582972`", " ", "cle", " ", "cpHl"}], "+", 
  RowBox[{"107678.96307297418`", " ", "cll", " ", "cpHl"}], "-", 
  RowBox[{"572431.4738704175`", " ", "clq", " ", "cpHl"}], "-", 
  RowBox[{"139468.8420773578`", " ", "clu", " ", "cpHl"}], "+", 
  RowBox[{"3.562195067170803`*^7", " ", 
   SuperscriptBox["cpHl", "2"]}], "+", 
  RowBox[{"6031.19692887304`", " ", "cpHq"}], "+", 
  RowBox[{"130313.71373426041`", " ", "ced", " ", "cpHq"}], "-", 
  RowBox[{"5.16085972145764`*^-9", " ", "cee", " ", "cpHq"}], "-", 
  RowBox[{"22541.527452100185`", " ", "ceq", " ", "cpHq"}], "-", 
  RowBox[{"91590.82166128902`", " ", "ceu", " ", "cpHq"}], "-", 
  RowBox[{"1.71097696717172`*^6", " ", "cHd", " ", "cpHq"}], "-", 
  RowBox[{"2.7304523971981327`*^6", " ", "cHD", " ", "cpHq"}], "+", 
  RowBox[{"9.15802859738186`*^6", " ", "cHe", " ", "cpHq"}], "-", 
  RowBox[{"1.3256643562736318`*^7", " ", "cHl", " ", "cpHq"}], "+", 
  RowBox[{"4.395729348706303`*^6", " ", "cHq", " ", "cpHq"}], "+", 
  RowBox[{"2.3532542274153964`*^6", " ", "cHu", " ", "cpHq"}], "-", 
  RowBox[{"5.651555335416169`*^6", " ", "cHWB", " ", "cpHq"}], "-", 
  RowBox[{"5027.630603217171`", " ", "cld", " ", "cpHq"}], "-", 
  RowBox[{"9.111990575834054`*^-10", " ", "cle", " ", "cpHq"}], "-", 
  RowBox[{"2.7016372964417256`*^-9", " ", "cll", " ", "cpHq"}], "+", 
  RowBox[{"13445.235586973256`", " ", "clq", " ", "cpHq"}], "-", 
  RowBox[{"62458.01598121453`", " ", "clu", " ", "cpHq"}], "-", 
  RowBox[{"4.2266364649753585`*^7", " ", "cpHl", " ", "cpHq"}], "+", 
  RowBox[{"1.957325121463046`*^7", " ", 
   SuperscriptBox["cpHq", "2"]}], "+", 
  RowBox[{"3300.226896979354`", " ", "cpll"}], "+", 
  RowBox[{"126392.38004776073`", " ", "ced", " ", "cpll"}], "+", 
  RowBox[{"621676.4580360814`", " ", "cee", " ", "cpll"}], "-", 
  RowBox[{"183723.03315001732`", " ", "ceq", " ", "cpll"}], "-", 
  RowBox[{"218358.22261072032`", " ", "ceu", " ", "cpll"}], "-", 
  RowBox[{"540212.3067190351`", " ", "cHd", " ", "cpll"}], "-", 
  RowBox[{"1.0933818000355456`*^7", " ", "cHD", " ", "cpll"}], "+", 
  RowBox[{"4.992102570724963`*^6", " ", "cHe", " ", "cpll"}], "+", 
  RowBox[{"6.613952028168488`*^6", " ", "cHl", " ", "cpll"}], "+", 
  RowBox[{"1.6081508446996044`*^6", " ", "cHq", " ", "cpll"}], "+", 
  RowBox[{"748297.3097044227`", " ", "cHu", " ", "cpll"}], "-", 
  RowBox[{"3.22607142886303`*^7", " ", "cHWB", " ", "cpll"}], "+", 
  RowBox[{"72415.4809607724`", " ", "cld", " ", "cpll"}], "+", 
  RowBox[{"600373.6702975486`", " ", "cle", " ", "cpll"}], "+", 
  RowBox[{"604983.2532136698`", " ", "cll", " ", "cpll"}], "+", 
  RowBox[{"166821.9006903874`", " ", "clq", " ", "cpll"}], "-", 
  RowBox[{"30443.4164289544`", " ", "clu", " ", "cpll"}], "-", 
  RowBox[{"4.753192196728067`*^7", " ", "cpHl", " ", "cpll"}], "+", 
  RowBox[{"2.9722845042124093`*^7", " ", "cpHq", " ", "cpll"}], "+", 
  RowBox[{"2.02596347933056`*^7", " ", 
   SuperscriptBox["cpll", "2"]}], "-", 
  RowBox[{"11929.846863178347`", " ", "cplq"}], "+", 
  RowBox[{"504184.6120847314`", " ", "ced", " ", "cplq"}], "-", 
  RowBox[{"2.7964308298664377`*^-8", " ", "cee", " ", "cplq"}], "-", 
  RowBox[{"560842.7427968768`", " ", "ceq", " ", "cplq"}], "-", 
  RowBox[{"712340.0794547516`", " ", "ceu", " ", "cplq"}], "-", 
  RowBox[{"79189.40617727418`", " ", "cHd", " ", "cplq"}], "-", 
  RowBox[{"228905.0584531501`", " ", "cHD", " ", "cplq"}], "-", 
  RowBox[{"140810.56983769126`", " ", "cHe", " ", "cplq"}], "+", 
  RowBox[{"482446.28865723545`", " ", "cHl", " ", "cplq"}], "+", 
  RowBox[{"43683.716104168445`", " ", "cHq", " ", "cplq"}], "+", 
  RowBox[{"31473.575532347022`", " ", "cHu", " ", "cplq"}], "-", 
  RowBox[{"555970.0901152147`", " ", "cHWB", " ", "cplq"}], "+", 
  RowBox[{"259676.27992977627`", " ", "cld", " ", "cplq"}], "-", 
  RowBox[{"3.533906463166066`*^-8", " ", "cle", " ", "cplq"}], "-", 
  RowBox[{"3.787573451086381`*^-8", " ", "cll", " ", "cplq"}], "+", 
  RowBox[{"390726.2594590833`", " ", "clq", " ", "cplq"}], "-", 
  RowBox[{"263544.0056023529`", " ", "clu", " ", "cplq"}], "+", 
  RowBox[{"2.369821038551238`*^7", " ", "cpHl", " ", "cplq"}], "-", 
  RowBox[{"2.40051259117578`*^7", " ", "cpHq", " ", "cplq"}], "-", 
  RowBox[{"2.3804130130821653`*^7", " ", "cpll", " ", "cplq"}], "+", 
  RowBox[{"1.33564931776509`*^7", " ", 
   SuperscriptBox["cplq", "2"]}]}]], "Output",
 CellChangeTimes->{3.707293329030229*^9, 3.7072933835136757`*^9, 
  3.7072936124108677`*^9, 3.7072939177005577`*^9, 3.707293978766087*^9, 
  3.7072940198463593`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Display", "Subsection",
 CellChangeTimes->{{3.7059989428412323`*^9, 3.705998945185525*^9}}],

Cell["\<\
Display the central value and errors of the global fit (Eqs. 4.10 - 4.11 in \
the paper) \
\>", "Text",
 CellChangeTimes->{{3.705999469508514*^9, 3.705999488009945*^9}, {
  3.7059995578947277`*^9, 3.705999574669969*^9}, {3.706247048814831*^9, 
  3.706247058324527*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fac", "=", "1000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"xU5", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", "\"\< = (\>\"", ",", 
     RowBox[{"NumberForm", "[", 
      RowBox[{
       RowBox[{"fac", " ", 
        RowBox[{"x0U5", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", "3"}], "]"}], ",", 
     "\"\< \[PlusMinus] \>\"", ",", 
     RowBox[{"NumberForm", "[", 
      RowBox[{
       RowBox[{"fac", " ", 
        RowBox[{"\[Delta]xU5", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", "3"}], "]"}], ",", 
     "\"\<)*\!\(\*SuperscriptBox[\(10\), \(-3\)]\)\>\""}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "nxU5"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.705999316349017*^9, 3.70599938907154*^9}, {
  3.706006965708518*^9, 3.7060069926778517`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gWeL", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-1.22\"\>",
     -1.2180209402483806`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.814\"\>",
     0.8143716882036215,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gWeL, " = (", 
   NumberForm[-1.2180209402483806`, 3], " \[PlusMinus] ", 
   NumberForm[0.8143716882036215, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, {3.706006983668627*^9, 3.70600699319626*^9}, 
   3.706271946657716*^9, 3.7072902207319*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZeL", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0952\"\>",
     -0.09516612567140949,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.215\"\>",
     0.2147772612028173,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZeL, " = (", 
   NumberForm[-0.09516612567140949, 3], " \[PlusMinus] ", 
   NumberForm[0.2147772612028173, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, {3.706006983668627*^9, 3.70600699319626*^9}, 
   3.706271946657716*^9, 3.70729022073512*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZeR", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.152\"\>",
     -0.1521393051439588,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.226\"\>",
     0.22586333479087395`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZeR, " = (", 
   NumberForm[-0.1521393051439588, 3], " \[PlusMinus] ", 
   NumberForm[0.22586333479087395`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, {3.706006983668627*^9, 3.70600699319626*^9}, 
   3.706271946657716*^9, 3.707290220738009*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZuL", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-1.61\"\>",
     -1.6133495342897528`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.96\"\>",
     1.960352592116182,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZuL, " = (", 
   NumberForm[-1.6133495342897528`, 3], " \[PlusMinus] ", 
   NumberForm[1.960352592116182, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, {3.706006983668627*^9, 3.70600699319626*^9}, 
   3.706271946657716*^9, 3.7072902207408247`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZuR", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-2.13\"\>",
     -2.130661896597069,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.07\"\>",
     4.07105118707925,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZuR, " = (", 
   NumberForm[-2.130661896597069, 3], " \[PlusMinus] ", 
   NumberForm[4.07105118707925, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, {3.706006983668627*^9, 3.70600699319626*^9}, 
   3.706271946657716*^9, 3.7072902207433863`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZdL", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.85\"\>",
     1.853988911553501,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.36\"\>",
     1.3560565921331307`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZdL, " = (", 
   NumberForm[1.853988911553501, 3], " \[PlusMinus] ", 
   NumberForm[1.3560565921331307`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, {3.706006983668627*^9, 3.70600699319626*^9}, 
   3.706271946657716*^9, 3.707290220745915*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "\[Delta]gZdR", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"15.1\"\>",
     15.064554764311014`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"6.96\"\>",
     6.9614649742835795`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`\[Delta]gZdR, " = (", 
   NumberForm[15.064554764311014`, 3], " \[PlusMinus] ", 
   NumberForm[6.9614649742835795`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, {3.706006983668627*^9, 3.70600699319626*^9}, 
   3.706271946657716*^9, 3.707290220748474*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cpll", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-2.95\"\>",
     -2.9514493736417746`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.67\"\>",
     1.6667356169665928`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cpll, " = (", 
   NumberForm[-2.9514493736417746`, 3], " \[PlusMinus] ", 
   NumberForm[1.6667356169665928`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, {3.706006983668627*^9, 3.70600699319626*^9}, 
   3.706271946657716*^9, 3.7072902207510357`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cll", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"7.19\"\>",
     7.18714316462682,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"3.25\"\>",
     3.2537364734933556`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cll, " = (", 
   NumberForm[7.18714316462682, 3], " \[PlusMinus] ", 
   NumberForm[3.2537364734933556`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, {3.706006983668627*^9, 3.70600699319626*^9}, 
   3.706271946657716*^9, 3.707290220753606*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cle", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.218\"\>",
     0.2180661336892001,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.31\"\>",
     1.3088959241604874`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cle, " = (", 
   NumberForm[0.2180661336892001, 3], " \[PlusMinus] ", 
   NumberForm[1.3088959241604874`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, {3.706006983668627*^9, 3.70600699319626*^9}, 
   3.706271946657716*^9, 3.707290220756145*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cee", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-2.54\"\>",
     -2.5411365664322205`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"3.04\"\>",
     3.035780944934585,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cee, " = (", 
   NumberForm[-2.5411365664322205`, 3], " \[PlusMinus] ", 
   NumberForm[3.035780944934585, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, {3.706006983668627*^9, 3.70600699319626*^9}, 
   3.706271946657716*^9, 3.707290220758665*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cplq", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-4.82\"\>",
     -4.817047071145598,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.34\"\>",
     2.3437863580175917`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cplq, " = (", 
   NumberForm[-4.817047071145598, 3], " \[PlusMinus] ", 
   NumberForm[2.3437863580175917`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, {3.706006983668627*^9, 3.70600699319626*^9}, 
   3.706271946657716*^9, 3.707290220761211*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"clq", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-15.4\"\>",
     -15.447885711252367`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"9.12\"\>",
     9.122589037604,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`clq, " = (", 
   NumberForm[-15.447885711252367`, 3], " \[PlusMinus] ", 
   NumberForm[9.122589037604, 3], ")*\!\(\*SuperscriptBox[\(10\), \(-3\)]\)"],
  
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, {3.706006983668627*^9, 3.70600699319626*^9}, 
   3.706271946657716*^9, 3.7072902207637444`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"ceq", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-14.2\"\>",
     -14.153056838763717`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"22.9\"\>",
     22.872425674406173`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`ceq, " = (", 
   NumberForm[-14.153056838763717`, 3], " \[PlusMinus] ", 
   NumberForm[22.872425674406173`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, {3.706006983668627*^9, 3.70600699319626*^9}, 
   3.706271946657716*^9, 3.70729022076628*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"clu", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"3.69\"\>",
     3.6859744611004075`,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"23.7\"\>",
     23.723413610429976`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`clu, " = (", 
   NumberForm[3.6859744611004075`, 3], " \[PlusMinus] ", 
   NumberForm[23.723413610429976`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, {3.706006983668627*^9, 3.70600699319626*^9}, 
   3.706271946657716*^9, 3.707290220768819*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"cld", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"6.09\"\>",
     6.085887177662663,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"41.7\"\>",
     41.74608999927701,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`cld, " = (", 
   NumberForm[6.085887177662663, 3], " \[PlusMinus] ", 
   NumberForm[41.74608999927701, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, {3.706006983668627*^9, 3.70600699319626*^9}, 
   3.706271946657716*^9, 3.707290220771378*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"ceu", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.36\"\>",
     4.361739828740472,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"10.9\"\>",
     10.896053116143579`,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`ceu, " = (", 
   NumberForm[4.361739828740472, 3], " \[PlusMinus] ", 
   NumberForm[10.896053116143579`, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, {3.706006983668627*^9, 3.70600699319626*^9}, 
   3.706271946657716*^9, 3.707290220773897*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"ced", "\[InvisibleSpace]", "\<\" = (\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"26.2\"\>",
     26.17328444073289,
     AutoDelete->True],
    NumberForm[#, 3]& ], "\[InvisibleSpace]", "\<\" \[PlusMinus] \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"17.8\"\>",
     17.78208485778988,
     AutoDelete->True],
    NumberForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\")*\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\
\"\>"}],
  SequenceForm[$CellContext`ced, " = (", 
   NumberForm[26.17328444073289, 3], " \[PlusMinus] ", 
   NumberForm[17.78208485778988, 3], 
   ")*\!\(\*SuperscriptBox[\(10\), \(-3\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.705999360397801*^9, 3.705999389326345*^9}, 
   3.706001815257711*^9, {3.706006983668627*^9, 3.70600699319626*^9}, 
   3.706271946657716*^9, 3.7072902207764072`*^9}]
}, Open  ]]
}, Open  ]],

Cell["Display the correlation matrix (Eq. 4.12 in the paper)", "Text",
 CellChangeTimes->{{3.705999539240931*^9, 3.705999550541759*^9}, {
  3.706247071453434*^9, 3.706247088119776*^9}, {3.706271956084879*^9, 
  3.70627195852995*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Round", "[", 
   RowBox[{"\[Rho]U5", ",", "0.01"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7059989482601547`*^9, 3.7059989580900717`*^9}, {
  3.706006998132058*^9, 3.7060069995784082`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", 
      RowBox[{"-", "0.54`"}], "0.18`", "0.05`", "0.08`", "0.03`", "0.`", 
      "0.97`", 
      RowBox[{"-", "0.47000000000000003`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.05`"}], "0.37`", 
      RowBox[{"-", "0.06`"}], "0.04`", "0.08`", "0.02`", "0.11`", 
      RowBox[{"-", "0.02`"}]},
     {
      RowBox[{"-", "0.54`"}], "1.`", "0.3`", 
      RowBox[{"-", "0.06`"}], 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.17`"}], 
      RowBox[{"-", "0.23`"}], 
      RowBox[{"-", "0.52`"}], "0.19`", "0.`", "0.11`", 
      RowBox[{"-", "0.13`"}], "0.07`", "0.01`", 
      RowBox[{"-", "0.02`"}], "0.04`", 
      RowBox[{"-", "0.12`"}], 
      RowBox[{"-", "0.06`"}]},
     {"0.18`", "0.3`", "1.`", "0.03`", "0.`", 
      RowBox[{"-", "0.33`"}], 
      RowBox[{"-", "0.31`"}], "0.17`", 
      RowBox[{"-", "0.18`"}], 
      RowBox[{"-", "0.01`"}], "0.08`", "0.28`", "0.04`", "0.07`", "0.07`", 
      "0.07`", 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.14`"}]},
     {"0.05`", 
      RowBox[{"-", "0.06`"}], "0.03`", "1.`", "0.8`", "0.23`", "0.06`", 
      "0.05`", 
      RowBox[{"-", "0.03`"}], "0.`", "0.`", "0.72`", 
      RowBox[{"-", "0.27`"}], "0.05`", "0.08`", "0.03`", "0.5`", "0.14`"},
     {"0.08`", 
      RowBox[{"-", "0.04`"}], "0.`", "0.8`", "1.`", "0.07`", "0.17`", "0.08`", 
      RowBox[{"-", "0.04`"}], "0.`", "0.`", "0.66`", 
      RowBox[{"-", "0.33`"}], "0.04`", "0.09`", "0.04`", "0.53`", "0.21`"},
     {"0.03`", 
      RowBox[{"-", "0.17`"}], 
      RowBox[{"-", "0.33`"}], "0.23`", "0.07`", "1.`", "0.87`", "0.02`", 
      "0.02`", "0.`", 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.39`"}], 
      RowBox[{"-", "0.18`"}], 
      RowBox[{"-", "0.12`"}], 
      RowBox[{"-", "0.12`"}], 
      RowBox[{"-", "0.15`"}], "0.24`", "0.39`"},
     {"0.`", 
      RowBox[{"-", "0.23`"}], 
      RowBox[{"-", "0.31`"}], "0.06`", "0.17`", "0.87`", "1.`", "0.`", 
      "0.04`", "0.`", 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.46`"}], 
      RowBox[{"-", "0.22`"}], 
      RowBox[{"-", "0.13`"}], 
      RowBox[{"-", "0.12`"}], 
      RowBox[{"-", "0.15`"}], "0.25`", "0.45`"},
     {"0.97`", 
      RowBox[{"-", "0.52`"}], "0.17`", "0.05`", "0.08`", "0.02`", "0.`", 
      "1.`", 
      RowBox[{"-", "0.49`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.05`"}], "0.4`", 
      RowBox[{"-", "0.06`"}], "0.04`", "0.09`", "0.01`", "0.11`", 
      RowBox[{"-", "0.03`"}]},
     {
      RowBox[{"-", "0.47000000000000003`"}], "0.19`", 
      RowBox[{"-", "0.18`"}], 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.04`"}], "0.02`", "0.04`", 
      RowBox[{"-", "0.49`"}], "1.`", 
      RowBox[{"-", "0.17`"}], 
      RowBox[{"-", "0.5700000000000001`"}], 
      RowBox[{"-", "0.21`"}], "0.02`", 
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.05`"}], 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.05`"}], "0.03`"},
     {
      RowBox[{"-", "0.01`"}], "0.`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.17`"}], "1.`", 
      RowBox[{"-", "0.23`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {
      RowBox[{"-", "0.05`"}], "0.11`", "0.08`", "0.`", "0.`", 
      RowBox[{"-", "0.03`"}], 
      RowBox[{"-", "0.04`"}], 
      RowBox[{"-", "0.05`"}], 
      RowBox[{"-", "0.5700000000000001`"}], 
      RowBox[{"-", "0.23`"}], "1.`", "0.`", "0.01`", "0.`", "0.`", "0.01`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.01`"}]},
     {"0.37`", 
      RowBox[{"-", "0.13`"}], "0.28`", "0.72`", "0.66`", 
      RowBox[{"-", "0.39`"}], 
      RowBox[{"-", "0.46`"}], "0.4`", 
      RowBox[{"-", "0.21`"}], 
      RowBox[{"-", "0.01`"}], "0.`", "1.`", 
      RowBox[{"-", "0.14`"}], "0.13`", "0.17`", "0.12`", "0.32`", 
      RowBox[{"-", "0.13`"}]},
     {
      RowBox[{"-", "0.06`"}], "0.07`", "0.04`", 
      RowBox[{"-", "0.27`"}], 
      RowBox[{"-", "0.33`"}], 
      RowBox[{"-", "0.18`"}], 
      RowBox[{"-", "0.22`"}], 
      RowBox[{"-", "0.06`"}], "0.02`", "0.`", "0.01`", 
      RowBox[{"-", "0.14`"}], "1.`", 
      RowBox[{"-", "0.22`"}], 
      RowBox[{"-", "0.72`"}], 
      RowBox[{"-", "0.6`"}], 
      RowBox[{"-", "0.54`"}], 
      RowBox[{"-", "0.85`"}]},
     {"0.04`", "0.01`", "0.07`", "0.05`", "0.04`", 
      RowBox[{"-", "0.12`"}], 
      RowBox[{"-", "0.13`"}], "0.04`", 
      RowBox[{"-", "0.02`"}], "0.`", "0.`", "0.13`", 
      RowBox[{"-", "0.22`"}], "1.`", "0.73`", "0.87`", 
      RowBox[{"-", "0.51`"}], "0.45`"},
     {"0.08`", 
      RowBox[{"-", "0.02`"}], "0.07`", "0.08`", "0.09`", 
      RowBox[{"-", "0.12`"}], 
      RowBox[{"-", "0.12`"}], "0.09`", 
      RowBox[{"-", "0.05`"}], "0.`", "0.`", "0.17`", 
      RowBox[{"-", "0.72`"}], "0.73`", "1.`", "0.89`", 
      RowBox[{"-", "0.06`"}], "0.78`"},
     {"0.02`", "0.04`", "0.07`", "0.03`", "0.04`", 
      RowBox[{"-", "0.15`"}], 
      RowBox[{"-", "0.15`"}], "0.01`", 
      RowBox[{"-", "0.01`"}], "0.`", "0.01`", "0.12`", 
      RowBox[{"-", "0.6`"}], "0.87`", "0.89`", "1.`", 
      RowBox[{"-", "0.17`"}], "0.6900000000000001`"},
     {"0.11`", 
      RowBox[{"-", "0.12`"}], 
      RowBox[{"-", "0.04`"}], "0.5`", "0.53`", "0.24`", "0.25`", "0.11`", 
      RowBox[{"-", "0.05`"}], "0.`", 
      RowBox[{"-", "0.01`"}], "0.32`", 
      RowBox[{"-", "0.54`"}], 
      RowBox[{"-", "0.51`"}], 
      RowBox[{"-", "0.06`"}], 
      RowBox[{"-", "0.17`"}], "1.`", "0.26`"},
     {
      RowBox[{"-", "0.02`"}], 
      RowBox[{"-", "0.06`"}], 
      RowBox[{"-", "0.14`"}], "0.14`", "0.21`", "0.39`", "0.45`", 
      RowBox[{"-", "0.03`"}], "0.03`", "0.`", 
      RowBox[{"-", "0.01`"}], 
      RowBox[{"-", "0.13`"}], 
      RowBox[{"-", "0.85`"}], "0.45`", "0.78`", "0.6900000000000001`", 
      "0.26`", "1.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.705998958637534*^9, 3.706001819499318*^9, 
  3.706007001848991*^9, 3.706271960022276*^9, 3.707290225212234*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1110, 671},
WindowMargins->{{27, Automatic}, {-21, Automatic}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 880, 17, 163, "Text"],
Cell[CellGroupData[{
Cell[1462, 41, 293, 4, 80, "Section"],
Cell[CellGroupData[{
Cell[1780, 49, 159, 2, 44, "Subsection"],
Cell[1942, 53, 558, 12, 144, "Text"],
Cell[CellGroupData[{
Cell[2525, 69, 2243, 44, 233, "Input"],
Cell[4771, 115, 312, 4, 28, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[5132, 125, 105, 1, 36, "Subsection"],
Cell[5240, 128, 104, 1, 30, "Text"],
Cell[5347, 131, 2993, 55, 233, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[8377, 191, 103, 1, 36, "Subsection"],
Cell[8483, 194, 155, 2, 30, "Text"],
Cell[8641, 198, 2441, 40, 233, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[11119, 243, 107, 1, 36, "Subsection"],
Cell[11229, 246, 165578, 3011, 14717, InheritFromParent]
}, Closed]],
Cell[CellGroupData[{
Cell[176844, 3262, 271, 3, 36, "Subsection"],
Cell[177118, 3267, 1357, 38, 97, "Input"],
Cell[178478, 3307, 302, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[178805, 3317, 259, 6, 28, "Input"],
Cell[179067, 3325, 159904, 3197, 8578, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[339020, 6528, 245, 5, 36, "Subsection"],
Cell[339268, 6535, 645, 10, 68, "Text"],
Cell[339916, 6547, 2390, 59, 131, "Input"],
Cell[CellGroupData[{
Cell[342331, 6610, 215, 5, 28, "Input"],
Cell[342549, 6617, 200431, 3780, 11032, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[543029, 10403, 291, 5, 36, "Subsection"],
Cell[543323, 10410, 633, 10, 68, "Text"],
Cell[543959, 10422, 9357, 257, 330, "Input"],
Cell[CellGroupData[{
Cell[553341, 10683, 287, 6, 28, "Input"],
Cell[553631, 10691, 194611, 2838, 11251, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[748291, 13535, 97, 1, 36, "Subsection"],
Cell[748391, 13538, 219, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[748635, 13546, 934, 24, 73, "Input"],
Cell[CellGroupData[{
Cell[749594, 13574, 967, 24, 24, "Print"],
Cell[750564, 13600, 980, 25, 24, "Print"],
Cell[751547, 13627, 979, 25, 24, "Print"],
Cell[752529, 13654, 980, 24, 24, "Print"],
Cell[753512, 13680, 981, 25, 24, "Print"],
Cell[754496, 13707, 988, 25, 24, "Print"],
Cell[755487, 13734, 976, 24, 24, "Print"],
Cell[756466, 13760, 988, 25, 24, "Print"],
Cell[757457, 13787, 988, 25, 24, "Print"],
Cell[758448, 13814, 964, 24, 24, "Print"],
Cell[759415, 13840, 971, 24, 24, "Print"],
Cell[760389, 13866, 967, 24, 24, "Print"],
Cell[761359, 13892, 960, 24, 24, "Print"],
Cell[762322, 13918, 965, 24, 24, "Print"],
Cell[763290, 13944, 960, 24, 24, "Print"],
Cell[764253, 13970, 959, 24, 24, "Print"],
Cell[765215, 13996, 973, 24, 24, "Print"],
Cell[766191, 14022, 961, 24, 24, "Print"],
Cell[767155, 14048, 964, 24, 24, "Print"],
Cell[768122, 14074, 966, 24, 24, "Print"],
Cell[769091, 14100, 970, 24, 24, "Print"],
Cell[770064, 14126, 952, 23, 23, "Print"],
Cell[771019, 14151, 964, 23, 23, "Print"],
Cell[771986, 14176, 959, 23, 23, "Print"],
Cell[772948, 14201, 950, 23, 23, "Print"],
Cell[773901, 14226, 945, 23, 23, "Print"],
Cell[774849, 14251, 951, 23, 23, "Print"],
Cell[775803, 14276, 956, 23, 23, "Print"],
Cell[776762, 14301, 951, 23, 23, "Print"],
Cell[777716, 14326, 952, 23, 23, "Print"],
Cell[778671, 14351, 955, 23, 23, "Print"],
Cell[779629, 14376, 950, 23, 23, "Print"],
Cell[780582, 14401, 947, 23, 23, "Print"],
Cell[781532, 14426, 956, 23, 23, "Print"],
Cell[782491, 14451, 956, 24, 23, "Print"],
Cell[783450, 14477, 951, 23, 23, "Print"],
Cell[784404, 14502, 963, 24, 24, "Print"],
Cell[785370, 14528, 958, 24, 24, "Print"],
Cell[786331, 14554, 957, 24, 23, "Print"],
Cell[787291, 14580, 957, 24, 23, "Print"],
Cell[788251, 14606, 963, 24, 23, "Print"],
Cell[789217, 14632, 962, 24, 23, "Print"],
Cell[790182, 14658, 962, 24, 24, "Print"],
Cell[791147, 14684, 947, 23, 23, "Print"],
Cell[792097, 14709, 957, 24, 23, "Print"],
Cell[793057, 14735, 952, 23, 24, "Print"],
Cell[794012, 14760, 947, 23, 23, "Print"],
Cell[794962, 14785, 956, 24, 23, "Print"],
Cell[795921, 14811, 953, 24, 24, "Print"],
Cell[796877, 14837, 958, 23, 23, "Print"],
Cell[797838, 14862, 949, 23, 24, "Print"],
Cell[798790, 14887, 953, 23, 23, "Print"],
Cell[799746, 14912, 957, 24, 24, "Print"],
Cell[800706, 14938, 943, 23, 24, "Print"],
Cell[801652, 14963, 953, 23, 23, "Print"],
Cell[802608, 14988, 941, 23, 23, "Print"],
Cell[803552, 15013, 948, 24, 24, "Print"],
Cell[804503, 15039, 967, 24, 24, "Print"],
Cell[805473, 15065, 967, 24, 24, "Print"],
Cell[806443, 15091, 966, 24, 24, "Print"],
Cell[807412, 15117, 987, 25, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[808426, 15146, 186, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[808637, 15152, 252, 6, 28, "Input"],
Cell[808892, 15160, 50562, 1110, 1060, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[859515, 16277, 196, 2, 80, "Section"],
Cell[CellGroupData[{
Cell[859736, 16283, 159, 2, 44, "Subsection"],
Cell[859898, 16287, 545, 12, 125, "Text"],
Cell[CellGroupData[{
Cell[860468, 16303, 839, 16, 46, "Input"],
Cell[861310, 16321, 336, 5, 28, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[861695, 16332, 105, 1, 36, "Subsection"],
Cell[861803, 16335, 117, 1, 30, "Text"],
Cell[861923, 16338, 1068, 21, 97, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[863028, 16364, 101, 1, 36, "Subsection"],
Cell[863132, 16367, 119, 1, 30, "Text"],
Cell[863254, 16370, 797, 16, 80, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[864088, 16391, 107, 1, 36, "Subsection"],
Cell[864198, 16394, 105, 1, 30, "Text"],
Cell[864306, 16397, 14361, 275, 1236, InheritFromParent]
}, Closed]],
Cell[CellGroupData[{
Cell[878704, 16677, 166, 2, 36, "Subsection"],
Cell[878873, 16681, 1357, 38, 97, "Input"],
Cell[CellGroupData[{
Cell[880255, 16723, 229, 5, 28, "Input"],
Cell[880487, 16730, 13904, 230, 618, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[894440, 16966, 245, 5, 36, "Subsection"],
Cell[894688, 16973, 745, 11, 68, "Text"],
Cell[895436, 16986, 4580, 122, 211, "Input"],
Cell[CellGroupData[{
Cell[900041, 17112, 321, 7, 28, "Input"],
Cell[900365, 17121, 15450, 254, 694, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[915864, 17381, 97, 1, 36, "Subsection"],
Cell[915964, 17384, 279, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[916268, 17394, 915, 24, 73, "Input"],
Cell[CellGroupData[{
Cell[917208, 17422, 943, 24, 24, "Print"],
Cell[918154, 17448, 946, 24, 24, "Print"],
Cell[919103, 17474, 948, 24, 24, "Print"],
Cell[920054, 17500, 944, 24, 24, "Print"],
Cell[921001, 17526, 938, 24, 24, "Print"],
Cell[921942, 17552, 939, 24, 24, "Print"],
Cell[922884, 17578, 943, 24, 24, "Print"],
Cell[923830, 17604, 929, 23, 24, "Print"],
Cell[924762, 17629, 916, 23, 23, "Print"],
Cell[925681, 17654, 921, 23, 23, "Print"],
Cell[926605, 17679, 921, 23, 23, "Print"],
Cell[927529, 17704, 923, 23, 24, "Print"],
Cell[928455, 17729, 916, 23, 24, "Print"],
Cell[929374, 17754, 924, 23, 24, "Print"],
Cell[930301, 17779, 922, 23, 23, "Print"],
Cell[931226, 17804, 914, 23, 23, "Print"],
Cell[932143, 17829, 918, 23, 23, "Print"],
Cell[933064, 17854, 916, 23, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[934007, 17881, 233, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[934265, 17888, 246, 5, 28, "Input"],
Cell[934514, 17895, 6511, 168, 330, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

